Minimax regret and monotone optimality in multiple testing

Confirmatory trials may seek efficacy claims in a prespecified subgroup and the full popu- lation, although benefit outside the subgroup is uncertain. We measure power loss relative to the marginal level-{\alpha} test available if the population to protect were known, using the same experiment. In a bivariate Gaussian model with known covariance, we minimise the largest power loss, or regret, over prespecified ranges of target and non-target effects, subject to strong familywise error control and coordinatewise monotonicity. We optimise over monotone closed- testing procedures with fixed marginal tests, allowing randomisation in the shared intersection test. Monotonicity places the worst non-target mean at its lower planning bound for each target effect. On the resulting reduced planning set, every least-favourable distribution is supported on exactly two efficacy scenarios, one for each target population. Under a condition on the effect ranges and covariance, the minimax procedure is nonrandomised and unique up to null sets. An integral criterion characterises exactly when a calibrated step-up procedure attains the minimax value within this class. Bounds for the continuous problem quantify possible improve- ments over simple procedures. An asthma planning example illustrates power allocation and the compatibility of target assignments with treatment benefits and burdens.

==> anc/README.md <==
# Reproducibility code for Minimax regret and monotone optimality in multiple testing

Source package 0.2.0; prepared 1 November 2026 for manuscript v59.

## Environment

Python 3.10 or newer, NumPy 1.24 or newer, SciPy 1.10 or newer, and
Matplotlib 3.7 or newer are required. The outward-enclosure script additionally
requires mpmath 1.3 or newer (the optional verification dependency). From this directory, install with
`python3 -m pip install -e ".[verification]"` or set `PYTHONPATH=src` for the commands below.
The tests use Python's standard-library unittest framework.

## Verification and numerical reproduction

Run the verification suite:

    PYTHONPATH=src python3 -m unittest discover -s tests -v

Prepare the output directories, then recompute the numerical experiments in order:

    python3 scripts/prepare_output_directories.py

    PYTHONPATH=src python3 experiments/run_pilot.py
    PYTHONPATH=src python3 experiments/run_step_up_study.py
    PYTHONPATH=src python3 experiments/run_robustness_study.py
    PYTHONPATH=src python3 experiments/run_upper_set_study.py
    PYTHONPATH=src python3 scripts/run_continuum_certificate.py
    PYTHONPATH=src python3 manuscript/clinical_calibration.py
    PYTHONPATH=src python3 manuscript/build_sensitivity_analysis.py
    PYTHONPATH=src python3 manuscript/check_priority_compatibility.py
    PYTHONPATH=src python3 manuscript/verify_counterexample.py

Some continuum and grid searches are computationally intensive. Each script
writes results under results/; the archived full-precision JSON and CSV files
are included for inspection without rerunning the searches. Scripts retain
recorded floating-point calculations and their stated integration-error limits.

## Publication figures

The two geometric diagrams can be redrawn with:

    python3 computation/figure_sources/coordinate_transformation.py
    python3 computation/figure_sources/stepup_deletion.py

The saved-data power and transition figures can be redrawn with:

    python3 computation/render_figures.py

Other plotting and numerical-asset scripts are in manuscript/. The numerical
scripts retain their original implementation labels: a/b are target means
mu_S/mu_F; A/B are target intervals I_S/I_F; E/B are subgroup/full-population
target families; eps_e/eps_b are e_S/e_F. Historical clinical theta symbols
refer to the manuscript's Delta effects. These label mappings do not change
parameters or algorithms. The publication TeX packages provide the current
manuscript text and figure files separately.

## Inputs and availability

Inputs are specified Gaussian models and published aggregate QUEST treatment
contrasts and confidence intervals, documented in Supplementary Sections S8,
S10, S11 and S13. There are no participant-level records in this archive.
The archive is prepared for peer review and as an arXiv ancillary file. A
public repository URL and persistent DOI have not yet been assigned.


==> anc/computation/data/power_tradeoff.json <==
{
  "purpose": "Target power trade-offs for saved moderate QUEST planning rules",
  "scenario": "QUEST moderate",
  "h_C_litres": 0.02,
  "h_H_litres": 0.08,
  "fixed_experiment": {
    "prevalence": 0.42,
    "rho": 0.648074069840786,
    "alpha": 0.025,
    "kappa_litres": 0.028061740130855967,
    "subgroup_standard_error_litres": 0.04330020507956747,
    "complement_standard_error_litres": 0.03684686996419221,
    "I_S": [
      3.002295249205286,
      6.69742786361179
    ],
    "F": [
      2.8508567047855333,
      6.770784673865641
    ],
    "equal_stratum_variance_factor": true,
    "proportional_recruitment": true,
    "equivalent_individual_sd_litres": 0.4076193015914364,
    "covariance_origin": "Planning assumption, not recovered QUEST MMRM covariance"
  },
  "alpha": 0.025,
  "marginal_gate": 1.959963984540054,
  "rho": 0.648074069840786,
  "conditional_sd": 0.7615773105863909,
  "source_sha256": {
    "results/clinical_calibration.json": "98b2f8ec42b2508783c172f318513f0f0ac8fc91f53cccdbd4ee8aa9922e198b",
    "results/continuum_certificate.json": "09207a7fc3bfdd2e7fbdad908d95a0243e748c61467e2d1907a23dc755a4be82"
  },
  "computation": {
    "method": "conditional Gaussian missed-claim integration in target coordinate",
    "formula": "target power(mu_j) = Phi(mu_j-c) - integral_c^k_target phi(x-mu_j) Phi((t-rho*x)/sd+radius) dx",
    "other_coordinate_threshold": "t=c for rectangles/DT; t=k_other for closed max-Z",
    "quadrature": "scipy.integrate.quad",
    "epsabs": 2e-13,
    "epsrel": 2e-12,
    "grid": "201 equally spaced amplitudes per full interval plus saved active amplitudes",
    "new_optimisation": false,
    "monte_carlo": false,
    "arithmetic_certificate": false,
    "curve_summary_extrema": "sampled grid extrema, not continuum optimisation"
  },
  "units": {
    "power_and_regret": "probability",
    "plotted_power": "percent",
    "power_difference_and_regret_reduction": "percentage points",
    "amplitude": "standardised marginal mean"
  },
  "rules": {
    "dunnett_tamhane": {
      "label": "Original DT",
      "family": "rectangle",
      "cutoffs": [
        2.2055256026433008,
        2.2055256026433008
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky or (x > c and y > c)",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.07185258249879004,
      "saved_branch_regrets": [
        0.0583564066905412,
        0.07185258249879004
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.02500000000002029,
      "recomputed_null_size": 0.025000000000020298
    },
    "max_z": {
      "label": "Symmetric closed max-Z",
      "family": "union",
      "cutoffs": [
        2.1904838585083404,
        2.1904838585083404
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.06760389984487858,
      "saved_branch_regrets": [
        0.05684295775455622,
        0.06760389984487858
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.02499999999999994,
      "recomputed_null_size": 0.02499999999999994
    },
    "equalised_rectangle": {
      "label": "Reoptimised step-up",
      "family": "rectangle",
      "cutoffs": [
        2.229681032717732,
        2.182776166088311
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky or (x > c and y > c)",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.06466377691040538,
      "saved_branch_regrets": [
        0.06466377691040538,
        0.06466377691039937
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.024999999999999717,
      "recomputed_null_size": 0.02499999999999972
    },
    "retuned_max_z": {
      "label": "Reoptimised closed max-Z",
      "family": "union",
      "cutoffs": [
        2.2096357615734634,
        2.1723080289884487
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.06187794595589914,
      "saved_branch_regrets": [
        0.06187794595589914,
        0.0618779459549318
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.02499999999800001,
      "recomputed_null_size": 0.024999999997999997
    }
  },
  "branches": {
    "S": {
      "target_claim": "S",
      "amplitude_name": "mu_S",
      "amplitude_interval": [
        3.002295249205286,
        6.69742786361179
      ],
      "adverse_radius": 0.5427869455244367,
      "mean_formula": "(mu_S, rho*mu_S - sqrt(1-rho^2)*e_S)",
      "amplitude": [
        3.002295249205286,
        3.0207709122773183,
        3.0392465753493507,
        3.0577222384213836,
        3.076197901493416,
        3.0946735645654484,
        3.1131492276374813,
        3.1316248907095137,
        3.150100553781546,
        3.1685762168535785,
        3.187051879925611,
        3.2055275429976438,
        3.224003206069676,
        3.2424788691417086,
        3.2609545322137414,
        3.279430195285774,
        3.2979058583578063,
        3.3163815214298387,
        3.334857184501871,
        3.353332847573904,
        3.3718085106459363,
        3.3902841737179688,
        3.4087598367900016,
        3.427235499862034,
        3.4457111629340664,
        3.464186826006099,
        3.4826624890781313,
        3.501138152150164,
        3.5196138152221965,
        3.538089478294229,
        3.556565141366262,
        3.575040804438294,
        3.5935164675103266,
        3.611992130582359,
        3.6304677936543914,
        3.6489434567264243,
        3.6674191197984567,
        3.685894782870489,
        3.704370445942522,
        3.7228461090145544,
        3.741321772086587,
        3.759797435158619,
        3.7782730982306516,
        3.7967487613026845,
        3.815224424374717,
        3.8337000874467493,
        3.852175750518782,
        3.8706514135908145,
        3.889127076662847,
        3.9076027397348794,
        3.926078402806912,
        3.9445540658789446,
        3.963029728950977,
        3.9815053920230095,
        3.9999810550950423,
        4.018456718167075,
        4.036932381239107,
        4.0554080443111395,
        4.073883707383172,
        4.092359370455204,
        4.110835033527238,
        4.129310696599269,
        4.1477863596713025,
        4.166262022743335,
        4.184737685815367,
        4.2032133488874,
        4.221689011959432,
        4.240164675031465,
        4.258640338103497,
        4.27711600117553,
        4.295591664247563,
        4.314067327319595,
        4.3325429903916275,
        4.35101865346366,
        4.369494316535692,
        4.387969979607725,
        4.406445642679758,
        4.4249213057517895,
        4.443396968823823,
        4.461872631895855,
        4.480348294967888,
        4.49882395803992,
        4.5172996211119525,
        4.535775284183986,
        4.554250947256017,
        4.572726610328051,
        4.591202273400083,
        4.609677936472115,
        4.628153599544148,
        4.64662926261618,
        4.665104925688213,
        4.683580588760245,
        4.702056251832278,
        4.72053191490431,
        4.739007577976343,
        4.757483241048376,
        4.775958904120408,
        4.79443456719244,
        4.812910230264473,
        4.831385893336506,
        4.849861556408538,
        4.868337219480571,
        4.886812882552603,
        4.905288545624636,
        4.923764208696668,
        4.942239871768701,
        4.960715534840733,
        4.979191197912765,
        4.997666860984799,
        5.01614252405683,
        5.0346181871288636,
        5.053093850200896,
        5.071569513272928,
        5.090045176344961,
        5.108520839416993,
        5.1269965024890265,
        5.145472165561058,
        5.163947828633091,
        5.182423491705124,
        5.200899154777156,
        5.2193748178491886,
        5.237850480921221,
        5.256326143993253,
        5.274801807065286,
        5.293277470137319,
        5.311753133209351,
        5.330228796281384,
        5.348704459353416,
        5.367180122425449,
        5.385655785497481,
        5.4041314485695136,
        5.422607111641547,
        5.441082774713578,
        5.459558437785612,
        5.478034100857644,
        5.4965097639296765,
        5.514985427001709,
        5.533461090073741,
        5.551936753145774,
        5.570412416217806,
        5.588888079289839,
        5.607363742361871,
        5.625839405433904,
        5.644315068505937,
        5.662790731577969,
        5.6812663946500015,
        5.699742057722034,
        5.718217720794067,
        5.736693383866099,
        5.755169046938132,
        5.773644710010164,
        5.792120373082197,
        5.810596036154229,
        5.829071699226262,
        5.847547362298294,
        5.8660230253703265,
        5.88449868844236,
        5.902974351514391,
        5.921450014586425,
        5.939925677658457,
        5.958401340730489,
        5.976877003802522,
        5.995352666874554,
        6.013828329946588,
        6.032303993018619,
        6.050779656090652,
        6.069255319162685,
        6.087730982234717,
        6.10620664530675,
        6.124682308378782,
        6.143157971450814,
        6.161633634522847,
        6.18010929759488,
        6.198584960666912,
        6.217060623738945,
        6.235536286810977,
        6.25401194988301,
        6.272487612955042,
        6.290963276027075,
        6.309438939099108,
        6.327914602171139,
        6.346390265243173,
        6.364865928315205,
        6.383341591387238,
        6.40181725445927,
        6.420292917531302,
        6.438768580603335,
        6.457244243675367,
        6.4757199067474005,
        6.494195569819432,
        6.512671232891465,
        6.531146895963498,
        6.54962255903553,
        6.568098222107563,
        6.586573885179595,
        6.605049548251628,
        6.62352521132366,
        6.642000874395693,
        6.6604765374677255,
        6.678952200539758,
        6.69742786361179
      ],
      "oracle_power": [
        0.8513709390155888,
        0.8556111733945695,
        0.8597691143616328,
        0.8638449675559068,
        0.8678389900338073,
        0.8717514889848729,
        0.8755828204056337,
        0.8793333877346066,
        0.883003640451519,
        0.8865940726438781,
        0.8901052215439929,
        0.8935376660395613,
        0.8968920251609107,
        0.9001689565479678,
        0.9033691548999955,
        0.9064933504111128,
        0.9095423071945608,
        0.912516821698641,
        0.915417721117192,
        0.9182458617974181,
        0.9210021276478177,
        0.9236874285488901,
        0.9263026987692284,
        0.9288488953895302,
        0.9313269967369713,
        0.93373800083231,
        0.9360829238519953,
        0.938362798607466,
        0.9405786730437284,
        0.9427316087592114,
        0.9448226795487911,
        0.9468529699717846,
        0.948823573946606,
        0.950735593373678,
        0.9525901367880877,
        0.9543883180433724,
        0.9561312550277169,
        0.9578200684137399,
        0.9594558804429426,
        0.9610398137457927,
        0.9625729901983113,
        0.9640565298159318,
        0.9654915496852996,
        0.9668791629345844,
        0.9682204777427792,
        0.9695165963883672,
        0.9707686143376465,
        0.971977619372912,
        0.9731446907606063,
        0.9742708984594692,
        0.9753573023686332,
        0.9764049516155318,
        0.9774148838834154,
        0.9783881247781949,
        0.979325687234264,
        0.9802285709588866,
        0.9810977619146735,
        0.9819342318396101,
        0.9827389378040476,
        0.9835128218040092,
        0.984256810390124,
        0.9849718143314475,
        0.9856587283133917,
        0.9863184306689443,
        0.9869517831423278,
        0.9875596306842117,
        0.988142801277566,
        0.9887021057932182,
        0.9892383378741548,
        0.9897522738475895,
        0.9902446726638018,
        0.9907162758607443,
        0.9911678075533968,
        0.9915999744468491,
        0.9920134658720804,
        0.9924089538434098,
        0.9927870931365862,
        0.9931485213864941,
        0.9934938592034545,
        0.9938237103071068,
        0.9941386616768723,
        0.9944392837180028,
        0.994726130442241,
        0.9949997396621242,
        0.9952606331979887,
        0.9955093170967445,
        0.995746281861509,
        0.9959720026912137,
        0.9961869397293142,
        0.9963915383207603,
        0.9965862292764042,
        0.9967714291440499,
        0.9969475404853737,
        0.9971149521579667,
        0.997274039601784,
        0.9974251651293007,
        0.997568678218716,
        0.9977049158095584,
        0.9978342026000849,
        0.9979568513458869,
        0.998073163159145,
        0.9981834278080034,
        0.9982879240155587,
        0.9983869197579872,
        0.9984806725613601,
        0.9985694297967223,
        0.9986534289730367,
        0.9987328980276211,
        0.9988080556137287,
        0.9988791113849489,
        0.9989462662761296,
        0.9990097127805412,
        0.9990696352230313,
        0.9991262100289356,
        0.9991796059885356,
        0.9992299845168704,
        0.9992774999087346,
        0.9993222995887094,
        0.9993645243560946,
        0.9994043086246245,
        0.9994417806568728,
        0.999477062793261,
        0.9995102716756048,
        0.999541518465148,
        0.9995709090550441,
        0.9995985442772608,
        0.9996245201038976,
        0.9996489278429139,
        0.9996718543282784,
        0.9996933821045635,
        0.999713589606012,
        0.9997325513301196,
        0.9997503380057794,
        0.9997670167560457,
        0.9997826512555807,
        0.9997973018828532,
        0.999811025867167,
        0.9998238774305994,
        0.9998359079249375,
        0.9998471659637009,
        0.9998576975493503,
        0.9998675461957752,
        0.9998767530461661,
        0.9998853569863735,
        0.9998933947538605,
        0.9999009010423565,
        0.9999079086023224,
        0.9999144483373373,
        0.999920549396518,
        0.999926239263083,
        0.9999315438391743,
        0.999936487527046,
        0.9999410933067351,
        0.9999453828103214,
        0.9999493763928897,
        0.9999530932003012,
        0.9999565512338845,
        0.9999597674121495,
        0.9999627576296323,
        0.9999655368129726,
        0.9999681189743265,
        0.9999705172622128,
        0.9999727440098927,
        0.9999748107813771,
        0.9999767284151555,
        0.9999785070657378,
        0.9999801562430991,
        0.9999816848501125,
        0.9999831012180562,
        0.9999844131402762,
        0.9999856279040843,
        0.9999867523209692,
        0.9999877927551963,
        0.9999887551508665,
        0.9999896450575081,
        0.9999904676542655,
        0.9999912277727544,
        0.9999919299186426,
        0.999992578292022,
        0.9999931768066259,
        0.9999937291079516,
        0.9999942385903416,
        0.9999947084130746,
        0.999995141515518,
        0.99999554063139,
        0.9999959083021743,
        0.9999962468897376,
        0.9999965585881858,
        0.9999968454350034,
        0.9999971093215135,
        0.9999973520026952,
        0.9999975751063939,
        0.9999977801419577,
        0.9999979685083333,
        0.9999981415016495,
        0.9999983003223195,
        0.9999984460816892,
        0.9999985798082567,
        0.9999987024534891,
        0.99999881489726,
        0.9999989179529297
      ],
      "power": {
        "dunnett_tamhane": [
          0.7930145323250476,
          0.7982434904124153,
          0.8033925543991636,
          0.8084612211555141,
          0.8134490496239933,
          0.8183556602874562,
          0.8231807345625817,
          0.8279240141210636,
          0.8325853001408268,
          0.8371644524897023,
          0.841661388844089,
          0.8460760837452213,
          0.8504085675957351,
          0.85465892559931,
          0.858827296646209,
          0.8629138721476182,
          0.866918894821717,
          0.8708426574344652,
          0.8746855014981139,
          0.8784478159304845,
          0.8821300356780692,
          0.8857326403060188,
          0.8892561525580878,
          0.8927011368896022,
          0.8960681979765011,
          0.8993579792034863,
          0.9025711611342897,
          0.905708459967036,
          0.9087706259776359,
          0.9117584419541094,
          0.9146727216246797,
          0.9175143080824297,
          0.9202840722092472,
          0.9229829111017245,
          0.9256117465016023,
          0.9281715232332778,
          0.9306632076508166,
          0.9330877860968245,
          0.9354462633754512,
          0.9377396612417096,
          0.9399690169092005,
          0.9421353815782416,
          0.9442398189862997,
          0.9462834039825335,
          0.9482672211281459,
          0.9501923633241536,
          0.9520599304680746,
          0.953871028140933,
          0.9556267663258802,
          0.9573282581596266,
          0.9589766187177802,
          0.9605729638350805,
          0.962118408961422,
          0.9636140680544583,
          0.9650610525094789,
          0.9664604701271573,
          0.9678134241196708,
          0.9691210121555991,
          0.9703843254439205,
          0.9716044478573314,
          0.9727824550950328,
          0.9739194138850392,
          0.975016381225989,
          0.9760744036683492,
          0.977094516634844,
          0.9780777437798518,
          0.9790250963874536,
          0.9799375728077484,
          0.9808161579309869,
          0.9816618226990164,
          0.9824755236534735,
          0.9832582025201105,
          0.984010785828587,
          0.9847341845670182,
          0.9854292938705264,
          0.9860969927430012,
          0.9867381438112421,
          0.9873535931106217,
          0.9879441699013795,
          0.9885106865146317,
          0.9890539382271575,
          0.9895747031640034,
          0.9900737422279328,
          0.9905517990547297,
          0.9910095999933604,
          0.9914478541099835,
          0.9918672532147972,
          0.9922684719107082,
          0.9926521676628074,
          0.9930189808876374,
          0.9933695350612448,
          0.9937044368450141,
          0.9940242762282884,
          0.994329626686795,
          0.9946210453559058,
          0.9948990732177703,
          0.9951642353013886,
          0.9954170408946924,
          0.9956579837677315,
          0.9958875424060816,
          0.9961061802536044,
          0.9963143459637206,
          0.9965124736583725,
          0.996700983193883,
          0.9968802804329342,
          0.9970507575219235,
          0.9972127931729716,
          0.9973667529498886,
          0.9975129895574285,
          0.9976518431331888,
          0.9977836415415408,
          0.9979087006689986,
          0.9980273247204674,
          0.9981398065158334,
          0.9982464277863882,
          0.998347459470603,
          0.9984431620087995,
          0.9985337856362844,
          0.9986195706745454,
          0.9987007478201273,
          0.9987775384308344,
          0.9988501548089292,
          0.9989188004810196,
          0.9989836704743514,
          0.9990449515892462,
          0.9991028226674427,
          0.9991574548561266,
          0.9992090118674507,
          0.9992576502333653,
          0.9993035195556061,
          0.9993467627506951,
          0.9993875162898338,
          0.9994259104335861,
          0.9994620694612598,
          0.9994961118949147,
          0.9995281507179397,
          0.9995582935881537,
          0.9995866430454029,
          0.9996132967136314,
          0.999638347497425,
          0.9996618837730298,
          0.9996839895738633,
          0.9997047447705437,
          0.9997242252454729,
          0.9997425030620165,
          0.9997596466283329,
          0.9997757208559123,
          0.9997907873128893,
          0.9998049043722026,
          0.9998181273546811,
          0.9998305086671367,
          0.9998420979355545,
          0.9998529421334703,
          0.9998630857056326,
          0.9998725706870459,
          0.9998814368174982,
          0.9998897216516778,
          0.9998974606649821,
          0.9999046873551283,
          0.9999114333396746,
          0.9999177284495603,
          0.9999236008187762,
          0.9999290769702751,
          0.9999341818982335,
          0.9999389391467746,
          0.9999433708852616,
          0.999947497980274,
          0.9999513400643684,
          0.9999549156017392,
          0.9999582419508789,
          0.9999613354243457,
          0.99996421134574,
          0.9999668841039923,
          0.9999693672050606,
          0.9999716733211377,
          0.9999738143374587,
          0.9999758013968099,
          0.9999776449418218,
          0.9999793547551453,
          0.9999809399975873,
          0.9999824092442999,
          0.9999837705191006,
          0.9999850313270032,
          0.9999861986850418,
          0.9999872791514567,
          0.9999882788533206,
          0.9999892035126744,
          0.9999900584712385,
          0.9999908487137695,
          0.9999915788901236,
          0.9999922533360884,
          0.9999928760930433,
          0.9999934509265049,
          0.999993981343613,
          0.9999944706096076,
          0.9999949217633524,
          0.9999953376319477,
          0.999995720844484,
          0.9999960738449776,
          0.9999963989045343,
          0.999996698132779
        ],
        "max_z": [
          0.7945279812610326,
          0.7997392291823293,
          0.8048702567046451,
          0.8099205778443574,
          0.8148897687992275,
          0.8197774673902533,
          0.8245833724292075,
          0.8293072430141385,
          0.8339488977552113,
          0.8385082139333765,
          0.8429851265944382,
          0.847379627581189,
          0.8516917645063474,
          0.8559216396691166,
          0.86006940891823,
          0.8641352804644185,
          0.8681195136452695,
          0.8720224176454971,
          0.8758443501756596,
          0.8795857161124002,
          0.8832469661032878,
          0.8868285951393504,
          0.8903311410983912,
          0.8937551832621711,
          0.8971013408105273,
          0.9003702712954752,
          0.903562669098315,
          0.9066792638727288,
          0.9097208189768143,
          0.9126881298969531,
          0.9155820226663618,
          0.918403352281113,
          0.9211530011163551,
          0.9238318773453867,
          0.9264409133641723,
          0.9289810642238101,
          0.9314533060733778,
          0.933858634615506,
          0.9361980635769287,
          0.9384726231961861,
          0.940683358730547,
          0.9428313289841311,
          0.9449176048591121,
          0.9469432679317812,
          0.948909409055154,
          0.950817126989697,
          0.9526675270636531,
          0.9544617198643374,
          0.9562008199616745,
          0.9578859446651453,
          0.959518212815207,
          0.9610987436101502,
          0.962628655469254,
          0.964109064933,
          0.9655410856010098,
          0.9669258271082701,
          0.9682643941401187,
          0.9695578854863637,
          0.9708073931348288,
          0.9720140014045162,
          0.9731787861185023,
          0.9743028138165915,
          0.9753871410076769,
          0.9764328134616747,
          0.9774408655408281,
          0.9784123195701034,
          0.9793481852463296,
          0.9802494590856723,
          0.981117123908968,
          0.9819521483643867,
          0.9827554864868333,
          0.9835280772934533,
          0.98427084441455,
          0.9849846957591857,
          0.9856705232146888,
          0.9863292023792586,
          0.9869615923268172,
          0.9875685354032345,
          0.9881508570530175,
          0.988709365675532,
          0.9892448525098078,
          0.9897580915469522,
          0.9902498394691864,
          0.9907208356145065,
          0.9911718019659562,
          0.9916034431645003,
          0.9920164465444727,
          0.9924114821905805,
          0.9927892030154409,
          0.9931502448566322,
          0.9934952265922454,
          0.9938247502739318,
          0.9941394012764473,
          0.9944397484627109,
          0.9947263443634051,
          0.9949997253701575,
          0.9952604119413678,
          0.995508908819754,
          0.9957457052607125,
          0.9959712752706138,
          0.9961860778541656,
          0.996390557270007,
          0.9965851432937183,
          0.9967702514874509,
          0.9969462834754135,
          0.9971136272244705,
          0.9972726573291378,
          0.9974237353002863,
          0.9975672098568884,
          0.9977034172201753,
          0.9978326814095916,
          0.9979553145399672,
          0.9980716171193527,
          0.9981818783469868,
          0.9982863764108986,
          0.9983853787846667,
          0.9984791425228878,
          0.9985679145549343,
          0.9986519319766013,
          0.9987314223392724,
          0.9988066039362595,
          0.9988776860859908,
          0.9989448694117489,
          0.9990083461176855,
          0.9990683002608552,
          0.9991249080190399,
          0.9991783379541511,
          0.9992287512710223,
          0.9992763020714174,
          0.9993211376031094,
          0.9993633985038898,
          0.9994032190403995,
          0.9994407273416788,
          0.9994760456273547,
          0.9995092904304013,
          0.9995405728144161,
          0.9995699985853795,
          0.9995976684978672,
          0.9996236784557065,
          0.9996481197070728,
          0.9996710790340395,
          0.9996926389365991,
          0.999712877811186,
          0.9997318701237438,
          0.9997496865773791,
          0.9997663942746622,
          0.9997820568746354,
          0.9997967347445982,
          0.9998104851067448,
          0.999823362179735,
          0.9998354173152849,
          0.9998466991298652,
          0.9998572536316053,
          0.9998671243424957,
          0.9998763524159952,
          0.9998849767501397,
          0.9998930340962648,
          0.9999005591634444,
          0.9999075847187552,
          0.9999141416834797,
          0.999920259225354,
          0.9999259648469753,
          0.9999312844704775,
          0.9999362425185885,
          0.9999408619921772,
          0.9999451645444041,
          0.9999491705515815,
          0.9999528991808538,
          0.9999563684548052,
          0.9999595953130994,
          0.9999625956712581,
          0.9999653844766785,
          0.9999679757619933,
          0.9999703826958709,
          0.9999726176313553,
          0.9999746921518365,
          0.9999766171147517,
          0.9999784026930993,
          0.9999800584148649,
          0.9999815932004351,
          0.999983015398092,
          0.9999843328176654,
          0.9999855527624235,
          0.9999866820592801,
          0.9999877270873911,
          0.9999886938052149,
          0.9999895877761054,
          0.9999904141925057,
          0.999991177898808,
          0.9999918834129421,
          0.9999925349467553,
          0.9999931364252391,
          0.9999936915046624,
          0.9999942035896635,
          0.9999946758493526,
          0.9999951112324776,
          0.9999955124816972,
          0.999995882147011,
          0.9999962225983884,
          0.9999965360376395,
          0.9999968245095677
        ],
        "equalised_rectangle": [
          0.7867071621051834,
          0.7920279604096848,
          0.7972696176688884,
          0.8024315568058419,
          0.8075132632398137,
          0.8125142844474509,
          0.8174342294471004,
          0.8222727682083675,
          0.8270296309891002,
          0.8317046076021032,
          0.8362975466139844,
          0.8408083544786386,
          0.8452369946079566,
          0.8495834863824393,
          0.8538479041044525,
          0.8580303758969466,
          0.8621310825505024,
          0.8661502563216306,
          0.8700881796852826,
          0.8739451840445756,
          0.8777216484007533,
          0.8814179979864271,
          0.8850347028651541,
          0.8885722765004116,
          0.8920312742970244,
          0.8954122921180929,
          0.898715964780449,
          0.9019429645316499,
          0.9050939995114807,
          0.908169812200908,
          0.9111711778613774,
          0.9140989029673056,
          0.9169538236345574,
          0.9197368040476438,
          0.9224487348883086,
          0.9250905317681067,
          0.9276631336674984,
          0.9301675013839119,
          0.9326046159911406,
          0.93497547731236,
          0.9372811024089588,
          0.939522524087292,
          0.9417007894253647,
          0.9438169583213663,
          0.9458721020658722,
          0.9478673019394376,
          0.949803647837199,
          0.9516822369220093,
          0.9535041723075193,
          0.9552705617725274,
          0.9569825165078077,
          0.9586411498965328,
          0.9602475763292998,
          0.9618029100546736,
          0.9633082640660557,
          0.9647647490255948,
          0.9661734722257527,
          0.9675355365890466,
          0.968852039706398,
          0.9701240729144202,
          0.9713527204118938,
          0.9725390584155899,
          0.9736841543555166,
          0.9747890661095817,
          0.9758548412775901,
          0.9768825164944135,
          0.977873116782098,
          0.9788276549406105,
          0.9797471309768505,
          0.9806325315714978,
          0.9814848295831993,
          0.9823049835895519,
          0.9830939374642715,
          0.9838526199899017,
          0.9845819445053589,
          0.9852828085875746,
          0.9859560937664513,
          0.986602665272314,
          0.9872233718150074,
          0.9878190453937546,
          0.9883905011368741,
          0.9889385371704187,
          0.9894639345147912,
          0.9899674570083613,
          0.9904498512571076,
          0.9909118466092861,
          0.9913541551541234,
          0.9917774717435264,
          0.9921824740357968,
          0.9925698225603355,
          0.9929401608023276,
          0.9932941153063992,
          0.9936322957982459,
          0.9939552953232365,
          0.9942636904010144,
          0.9945580411951175,
          0.9948388916966663,
          0.995106769921172,
          0.9953621881175414,
          0.9956056429883718,
          0.9958376159206437,
          0.9960585732259477,
          0.9962689663893974,
          0.9964692323264048,
          0.9966597936465178,
          0.9968410589235448,
          0.9970134229712148,
          0.9971772671236462,
          0.9973329595199257,
          0.9974808553921221,
          0.9976212973560888,
          0.9977546157044332,
          0.9978811287010593,
          0.9980011428767159,
          0.9981149533250122,
          0.9982228439983816,
          0.9983250880035122,
          0.9984219478957794,
          0.9985136759722467,
          0.9986005145628228,
          0.9986826963191948,
          0.9987604445011735,
          0.9988339732601177,
          0.9989034879191261,
          0.9989691852497071,
          0.9990312537446613,
          0.999089873886933,
          0.9991452184142098,
          0.9991974525790632,
          0.9992467344044578,
          0.9992932149344564,
          0.9993370384799853,
          0.9993783428595294,
          0.9994172596346514,
          0.9994539143402398,
          0.9994884267094123,
          0.9995209108930116,
          0.9995514756736471,
          0.999580224674247,
          0.9996072565611033,
          0.9996326652413985,
          0.999656540055218,
          0.9996789659620601,
          0.9997000237218701,
          0.9997197900706288,
          0.999738337890538,
          0.9997557363748539,
          0.9997720511874242,
          0.9997873446169945,
          0.999801675726354,
          0.9998151004963977,
          0.9998276719651854,
          0.9998394403620866,
          0.9998504532370991,
          0.9998607555854374,
          0.9998703899674886,
          0.9998793966242371,
          0.9998878135882588,
          0.9998956767903929,
          0.9999030201621968,
          0.9999098757342916,
          0.9999162737307091,
          0.9999222426593486,
          0.9999278093986549,
          0.9999329992806267,
          0.9999378361702663,
          0.9999423425415809,
          0.9999465395502427,
          0.9999504471030186,
          0.9999540839240749,
          0.9999574676182633,
          0.9999606147314939,
          0.9999635408082976,
          0.9999662604466792,
          0.9999687873503619,
          0.9999711343785197,
          0.9999733135930958,
          0.9999753363037979,
          0.9999772131108654,
          0.9999789539456957,
          0.9999805681094175,
          0.9999820643094984,
          0.9999834506944651,
          0.9999847348868216,
          0.9999859240142408,
          0.9999870247391048,
          0.9999880432864706,
          0.9999889854705277,
          0.9999898567196215,
          0.9999906620999043,
          0.9999914063376817,
          0.9999920938405138,
          0.9999927287171335,
          0.9999933147962359,
          0.9999938556441975,
          0.9999943545817773,
          0.999994814699849,
          0.9999952388742164,
          0.9999956297795574,
          0.9999959899025413,
          0.9999963215541644
        ],
        "retuned_max_z": [
          0.7894929930596897,
          0.7947788517674537,
          0.7999850531384204,
          0.8051110517039874,
          0.8101563645766148,
          0.8151205709655555,
          0.8200033116163126,
          0.8248042881759843,
          0.8295232624867678,
          0.8341600558100053,
          0.8387145479832518,
          0.8431866765129442,
          0.8475764356053276,
          0.8518838751383853,
          0.8561090995775733,
          0.860252266838237,
          0.8643135870976305,
          0.8682933215595148,
          0.8721917811743387,
          0.8760093253180479,
          0.8797463604325827,
          0.8834033386311413,
          0.8869807562712959,
          0.8904791524990462,
          0.8938991077668867,
          0.8972412423289543,
          0.9005062147162955,
          0.9036947201952706,
          0.906807489212071,
          0.9098452858262931,
          0.9128089061364579,
          0.9156991767003184,
          0.918516952952736,
          0.9212631176238475,
          0.923938579160171,
          0.9265442701512329,
          0.9290811457642173,
          0.931550182189061,
          0.9339523750963302,
          0.9362887381101311,
          0.9385603012982153,
          0.940768109681344,
          0.9429132217638859,
          0.9449967080875228,
          0.9470196498098343,
          0.9489831373094432,
          0.9508882688192879,
          0.9527361490894984,
          0.9545278880812395,
          0.9562645996927904,
          0.9579474005190209,
          0.9595774086453245,
          0.9611557424769664,
          0.9626835196047063,
          0.964161855707448,
          0.96559186349258,
          0.9669746516745685,
          0.9683113239922654,
          0.9696029782653126,
          0.970850705489919,
          0.9720555889742103,
          0.9732187035132565,
          0.9743411146038049,
          0.9754238776986615,
          0.9764680375005891,
          0.9774746272955149,
          0.9784446683247672,
          0.9793791691959932,
          0.9802791253323492,
          0.9811455184594837,
          0.9819793161297834,
          0.9827814712832955,
          0.983552921844683,
          0.9842945903555301,
          0.9850073836412608,
          0.9856921925119011,
          0.9863498914958694,
          0.9869813386059522,
          0.9875873751365857,
          0.988168825491538,
          0.9887264970410615,
          0.9892611800075664,
          0.98977364737884,
          0.9902646548478311,
          0.9907349407779975,
          0.9911852261932121,
          0.9916162147912091,
          0.9920285929795528,
          0.9924230299331102,
          0.9928001776720029,
          0.9931606711590251,
          0.9935051284155133,
          0.9938341506546662,
          0.9941483224313159,
          0.9944482118071726,
          0.9947343705305657,
          0.9950073342297329,
          0.9952676226187118,
          0.9955157397149171,
          0.9957521740674996,
          0.9959773989956042,
          0.9961918728356691,
          0.9963960391969253,
          0.9965903272242846,
          0.9967751518678231,
          0.9969509141580969,
          0.9971180014865482,
          0.9972767878902878,
          0.9974276343405668,
          0.9975708890342742,
          0.9977068876878281,
          0.9978359538328511,
          0.9979583991130488,
          0.9980745235817408,
          0.9981846159995122,
          0.998288954131492,
          0.9983878050437779,
          0.998481425398567,
          0.9985700617475667,
          0.998653950823291,
          0.9987333198278733,
          0.9988083867190475,
          0.9988793604929771,
          0.9989464414636341,
          0.9990098215384519,
          0.9990696844899989,
          0.9991262062234441,
          0.9991795550396021,
          0.9992298918933697,
          0.9992773706473839,
          0.9993221383207497,
          0.9993643353327075,
          0.999404095741122,
          0.9994415474756978,
          0.9994768125658371,
          0.9995100073630744,
          0.9995412427580356,
          0.9995706243918842,
          0.9995982528622281,
          0.999624223923476,
          0.9996486286816422,
          0.9996715537836097,
          0.9996930816008726,
          0.9997132904077887,
          0.9997322545543809,
          0.9997500446337346,
          0.999766727644049,
          0.9997823671454025,
          0.9997970234113028,
          0.9998107535750971,
          0.9998236117713222,
          0.9998356492720815,
          0.9998469146185383,
          0.9998574537476193,
          0.9998673101140267,
          0.9998765248076579,
          0.9998851366665383,
          0.999893182385371,
          0.999900696619809,
          0.9999077120865634,
          0.9999142596594516,
          0.9999203684615,
          0.9999260659532103,
          0.9999313780171011,
          0.9999363290386354,
          0.9999409419836447,
          0.9999452384723618,
          0.9999492388501676,
          0.9999529622551637,
          0.9999564266826774,
          0.9999596490468031,
          0.999962645239087,
          0.9999654301844554,
          0.9999680178944902,
          0.9999704215181484,
          0.9999726533900235,
          0.9999747250762455,
          0.9999766474181099,
          0.9999784305735286,
          0.9999800840563908,
          0.9999816167739195,
          0.9999830370621089,
          0.9999843527193236,
          0.9999855710381391,
          0.9999866988355013,
          0.9999877424812779,
          0.9999887079252764,
          0.9999896007227971,
          0.9999904260587885,
          0.9999911887706718,
          0.9999918933698958,
          0.9999925440622842,
          0.9999931447672336,
          0.9999936991358179,
          0.9999942105678535,
          0.999994682227978,
          0.9999951170607915,
          0.9999955178051081,
          0.999995887007366,
          0.9999962270342359,
          0.9999965400844748
        ]
      },
      "regret": {
        "dunnett_tamhane": [
          0.0583564066905412,
          0.05736768298215426,
          0.056376559962469285,
          0.05538374640039268,
          0.05438994040981393,
          0.05339582869741666,
          0.05240208584305207,
          0.051409373613542954,
          0.05041834031069222,
          0.0494296201541758,
          0.04844383269990382,
          0.047461582294340096,
          0.0464834575651756,
          0.04551003094865779,
          0.04454185825378647,
          0.04357947826349462,
          0.04262341237284371,
          0.04167416426417577,
          0.040732219619078115,
          0.03979804586693358,
          0.038872091969748473,
          0.037954788242871296,
          0.03704654621114068,
          0.03614775849992797,
          0.03525879876047018,
          0.034380021628823726,
          0.033511762717705576,
          0.03265433864042994,
          0.03180804706609252,
          0.030973166805102034,
          0.030149957924111365,
          0.02933866188935491,
          0.02853950173735879,
          0.0277526822719535,
          0.026978390286485455,
          0.026216794810094597,
          0.02546804737690029,
          0.02473228231691536,
          0.02400961706749134,
          0.023300152504083113,
          0.022603973289110787,
          0.021921148237690254,
          0.021251730698999827,
          0.02059575895205087,
          0.019953256614633322,
          0.01932423306421357,
          0.018708683869571904,
          0.018106591231978983,
          0.01751792443472615,
          0.016942640299842642,
          0.016380683650853014,
          0.015831987780451272,
          0.015296474921993347,
          0.014774056723736629,
          0.01426463472478513,
          0.013768100831729328,
          0.01328433779500266,
          0.012813219684011045,
          0.012354612360127151,
          0.011908373946677864,
          0.011474355295091275,
          0.011052400446408287,
          0.010642347087402724,
          0.01024402700059509,
          0.009857266507483758,
          0.00948188690435994,
          0.009117704890112438,
          0.008764532985469753,
          0.008422179943167971,
          0.008090451148573152,
          0.007769149010328319,
          0.007458073340633709,
          0.007157021724809855,
          0.006865789879830874,
          0.006584172001554003,
          0.006311961100408561,
          0.006048949325344027,
          0.005794928275872506,
          0.005549689302074993,
          0.005313023792475064,
          0.005084723449714729,
          0.00486458055399943,
          0.004652388214308265,
          0.004447940607394453,
          0.00425103320462835,
          0.004061462986761057,
          0.0038790286467118916,
          0.0037035307805054537,
          0.003534772066506764,
          0.0033725574331229463,
          0.0032166942151593643,
          0.003066992299035882,
          0.0029232642570853574,
          0.002785325471171675,
          0.0026529942458782016,
          0.002526091911530454,
          0.002404442917327361,
          0.0022878749148660554,
          0.002176218832353405,
          0.0020693089398052334,
          0.001966982905540495,
          0.0018690818442828024,
          0.0017754503571861344,
          0.0016859365641042569,
          0.0016003921284259142,
          0.0015186722747987172,
          0.0014406358000650208,
          0.0013661450777324358,
          0.0012950660563001571,
          0.0012272682517601033,
          0.0011626247345888085,
          0.001101012111542579,
          0.0010423105025638593,
          0.0009864035131021734,
          0.0009331782021474043,
          0.0008825250462673513,
          0.000834337899935125,
          0.0007885139524251034,
          0.000744953681549161,
          0.0007035608044971986,
          0.0006642422260384325,
          0.0006269079843317474,
          0.0005914711945852396,
          0.0005578479907966604,
          0.0005259574657979137,
          0.0004957216098181091,
          0.00046706524777090667,
          0.0004399159754631867,
          0.00041420409491314987,
          0.00038986254895729763,
          0.0003668268553168913,
          0.0003450350402858353,
          0.00032442757219331195,
          0.00030494729478595164,
          0.0002865393606659983,
          0.00026915116491358065,
          0.00025273227901319805,
          0.00023723438519653674,
          0.0002226112113060164,
          0.00020881846627591213,
          0.00019581377632054878,
          0.000183556621911946,
          0.00017200827562236228,
          0.00016113174090055013,
          0.00015089169184403744,
          0.0001412544140235988,
          0.00013218774641008353,
          0.00012366102444806874,
          0.00011564502431533187,
          0.0001081119084019066,
          0.00010103517203753074,
          9.438959149153134e-05,
          8.815117326473634e-05,
          8.229710468873315e-05,
          7.68057058437951e-05,
          7.165638280301852e-05,
          6.682958220666713e-05,
          6.230674716740215e-05,
          5.807027450396782e-05,
          5.410347329802996e-05,
          5.039052476616625e-05,
          4.691644343654993e-05,
          4.366703961757519e-05,
          4.0628883143586464e-05,
          3.77892683809645e-05,
          3.513618047608448e-05,
          3.2658262825105346e-05,
          3.0344785744132837e-05,
          2.8185616317062122e-05,
          2.617118939729477e-05,
          2.4292479738566584e-05,
          2.2540975229292525e-05,
          2.090865120413165e-05,
          1.938794580589162e-05,
          1.797173637041786e-05,
          1.6653316806751444e-05,
          1.5426375944565152e-05,
          1.428497682071967e-05,
          1.3223536876688882e-05,
          1.2236809038597434e-05,
          1.1319863651680162e-05,
          1.0468071241107034e-05,
          9.67708607131884e-06,
          8.942830476271273e-06,
          8.261479933298718e-06,
          7.629448853663728e-06,
          7.043377063260357e-06,
          6.500116947378869e-06,
          5.996721233913798e-06,
          5.530431389902477e-06,
          5.098666606812218e-06,
          4.699013350550736e-06,
          4.329215452746912e-06,
          3.9871647204422415e-06,
          3.670892041936553e-06,
          3.378558967147455e-06,
          3.108449741466376e-06,
          2.858963772722416e-06,
          2.6286085114983935e-06,
          2.4159927256755134e-06,
          2.2198201507168473e-06
        ],
        "max_z": [
          0.05684295775455622,
          0.05587194421224022,
          0.05489885765698776,
          0.053924389711549364,
          0.052949221234579756,
          0.05197402159461964,
          0.05099944797642622,
          0.05002614472046812,
          0.04905474269630777,
          0.04808585871050163,
          0.04712009494955458,
          0.046158038458372255,
          0.04520026065456333,
          0.04424731687885119,
          0.043299745981765454,
          0.04235806994669437,
          0.04142279354929118,
          0.040494404053143834,
          0.0395733709415323,
          0.03866014568501785,
          0.0377551615445299,
          0.036858833409539674,
          0.035971557670837304,
          0.03509371212735916,
          0.03422565592644399,
          0.033367729536834735,
          0.03252025475368036,
          0.03168353473473715,
          0.030857854066914103,
          0.030043478862258215,
          0.029240656882429293,
          0.028449617690671586,
          0.02767057283025084,
          0.026903716028291266,
          0.02614922342391531,
          0.025407253819562336,
          0.024677948954339002,
          0.02396143379823391,
          0.02325781686601395,
          0.022567190549606667,
          0.021889631467764386,
          0.021225200831800652,
          0.02057394482618749,
          0.01993589500280319,
          0.01931106868762525,
          0.018699469398670215,
          0.01810108727399342,
          0.017515899508574635,
          0.016943870798931754,
          0.01638495379432394,
          0.01583908955342622,
          0.015306208005381478,
          0.014786228414161353,
          0.01427905984519494,
          0.013784601633254281,
          0.013302743850616442,
          0.012833367774554764,
          0.01237634635324647,
          0.011931544669218851,
          0.011498820399493018,
          0.011078024271621719,
          0.010669000514856109,
          0.010271587305714851,
          0.009885617207269685,
          0.009510917601499663,
          0.009147311114108235,
          0.008794616031236392,
          0.008452646707545903,
          0.008121213965186808,
          0.007800125483202767,
          0.007489186176968479,
          0.007188198567291008,
          0.006896963138846832,
          0.006615278687663391,
          0.006342942657391494,
          0.006079751464151163,
          0.005825500809768974,
          0.005579985983259552,
          0.005343002150436952,
          0.0051143446315748305,
          0.004893809167064451,
          0.0046811921710507185,
          0.0044762909730545345,
          0.004278904047617638,
          0.004088831232032466,
          0.003905873932244174,
          0.003729835317036332,
          0.003560520500633185,
          0.003397736713873265,
          0.0032412934641281492,
          0.0030910026841587156,
          0.002946678870118135,
          0.002808139208926437,
          0.0026752036952558374,
          0.0025476952383788405,
          0.0024254397591432528,
          0.0023082662773481265,
          0.0021960069898045026,
          0.0020884973393724506,
          0.0019855760752730167,
          0.0018870853049794132,
          0.0017928705379963556,
          0.0017027807218404029,
          0.0016166682705363172,
          0.0015343890859465942,
          0.0014558025722517262,
          0.001380771643898783,
          0.0013091627273348681,
          0.0012408457568402666,
          0.0011756941647736016,
          0.001113584866538048,
          0.0010543982405739707,
          0.0009980181036786388,
          0.0009443316819489005,
          0.0008932295776369897,
          0.0008446057322037011,
          0.0007983573858467294,
          0.0007543850337750641,
          0.0007125923794933095,
          0.0006728862853521047,
          0.000635176720613272,
          0.0005993767072702022,
          0.0005654022638558779,
          0.0005331723474625793,
          0.0005026087941888673,
          0.00047363625822089924,
          0.0004461821497464729,
          0.00042017657189164886,
          0.00039555225686101474,
          0.00037224450145415693,
          0.0003501911021222312,
          0.00032933228972004727,
          0.00030961066410065054,
          0.0002909711286910391,
          0.000273360825179524,
          0.00025672906843710464,
          0.00024102728178743195,
          0.00022620893273215222,
          0.00021222946923092856,
          0.00019904625662808839,
          0.00018661851531072583,
          0.00017490725917617377,
          0.00016387523498005685,
          0.0001534868626297093,
          0.0001437081764814591,
          0.00013450676769433974,
          0.00012585172768700227,
          0.00011771359273910334,
          0.00011006428977317634,
          0.0001028770833479542,
          9.612652388935213e-05,
          8.978839718074096e-05,
          8.383967512986852e-05,
          7.825846782569424e-05,
          7.302397689457348e-05,
          6.811645016161638e-05,
          6.351713761965858e-05,
          5.920824870511753e-05,
          5.517291087704653e-05,
          5.1395129492967806e-05,
          4.7859748972503636e-05,
          4.4552415237495284e-05,
          4.145953941513009e-05,
          3.8568262788627726e-05,
          3.5866422978238005e-05,
          3.3342521333670177e-05,
          3.0985691517615985e-05,
          2.8785669258705993e-05,
          2.6732763251088218e-05,
          2.481782717679002e-05,
          2.3032232826141364e-05,
          2.1367844290778407e-05,
          1.9816993203109164e-05,
          1.837245499559972e-05,
          1.702742615282167e-05,
          1.5775502428890658e-05,
          1.4610658002698907e-05,
          1.3527225543218641e-05,
          1.251987715709887e-05,
          1.1583606190806226e-05,
          1.071370985965729e-05,
          9.905772676250657e-06,
          9.155650651031666e-06,
          8.459456237995423e-06,
          7.813543998863896e-06,
          7.214496959441886e-06,
          6.659113632269729e-06,
          6.1443956801388825e-06,
          5.667536195516973e-06,
          5.225908571438087e-06,
          4.8170559399470705e-06,
          4.438681154742704e-06,
          4.0886372952355476e-06,
          3.764918669825575e-06,
          3.4656522968031743e-06,
          3.189089841886325e-06,
          2.933599992022416e-06,
          2.6976612457027476e-06,
          2.4798551006608428e-06,
          2.2788596204470047e-06,
          2.0934433619935982e-06
        ],
        "equalised_rectangle": [
          0.06466377691040538,
          0.06358321298488469,
          0.0624994966927445,
          0.06141341075006491,
          0.06032572679399358,
          0.059237204537422,
          0.05814859095853329,
          0.05706061952623904,
          0.05597400946241886,
          0.05488946504177495,
          0.053807674930008494,
          0.052729311560922774,
          0.05165503055295406,
          0.050585470165528494,
          0.04952125079554295,
          0.04846297451416618,
          0.04741122464405836,
          0.046366565377010456,
          0.045329541431909405,
          0.044300677752842466,
          0.04328047924706442,
          0.04226943056246298,
          0.04126799590407436,
          0.04027661888911862,
          0.03929572243994678,
          0.038325708714217026,
          0.03736695907154633,
          0.03641983407581609,
          0.03548467353224767,
          0.034561796558303416,
          0.03365150168741371,
          0.032754067004479026,
          0.031869750312048584,
          0.030998789326034223,
          0.03014140189977904,
          0.02929778627526565,
          0.028468121360218514,
          0.027652567029827952,
          0.02685126445180192,
          0.026064336433432797,
          0.02529188778935259,
          0.024534005728639802,
          0.02379076025993485,
          0.023062204613218222,
          0.022348375676906992,
          0.02164929444892963,
          0.020964966500447494,
          0.020295382450902816,
          0.01964051845308701,
          0.01900033668694184,
          0.018374785860825416,
          0.017763801718998908,
          0.017167307554115566,
          0.01658521472352141,
          0.016017423168208283,
          0.01546382193329172,
          0.014924289688920794,
          0.014398695250563642,
          0.013886898097649703,
          0.013388748889589124,
          0.01290408997823024,
          0.012432755915857635,
          0.01197457395787511,
          0.011529364559362595,
          0.01109694186473759,
          0.010677114189798236,
          0.010269684495468024,
          0.009874450852607682,
          0.009491206897304275,
          0.00911974227609174,
          0.008759843080602545,
          0.008411292271192436,
          0.008073870089125348,
          0.007747354456947421,
          0.00743152136672153,
          0.007126145255835179,
          0.006830999370134913,
          0.006545856114180124,
          0.006270487388447071,
          0.006004664913352134,
          0.005748160539998194,
          0.005500746547584097,
          0.005262195927449859,
          0.005032282653762872,
          0.004810781940881093,
          0.004597470487458383,
          0.0043921267073856836,
          0.004194530947687285,
          0.004004465693517359,
          0.003821715760424784,
          0.0036460684740765724,
          0.0034773138376506664,
          0.0033152446871278765,
          0.00315965683473032,
          0.003010349200769619,
          0.0028671239341832187,
          0.0027297865220496996,
          0.0025981458883865063,
          0.0024720144825434933,
          0.0023512083575150337,
          0.0022355472385012904,
          0.0021248545820556617,
          0.002018957626161184,
          0.001917687431582331,
          0.0018208789148422932,
          0.0017283708731774545,
          0.0016400060018219194,
          0.0015556309039749159,
          0.0014750960938029474,
          0.0013982559928268007,
          0.0013249689200407234,
          0.001255097076107927,
          0.0011885065219720446,
          0.0011250671522196683,
          0.0010646526635233904,
          0.0010071405184888182,
          0.0009524119052224243,
          0.0009003516929299675,
          0.0008508483838478475,
          0.0008037940618016365,
          0.0007590843376780016,
          0.0007166182920875178,
          0.0006762984154871331,
          0.0006380305460219776,
          0.0006017238053369984,
          0.0005672905325995466,
          0.0005346462169645134,
          0.0005037094287041819,
          0.00047440174921520404,
          0.0004466477001056726,
          0.00042037467155556094,
          0.00039551285013431786,
          0.00037199514624992685,
          0.00034975712139433834,
          0.00032873691534099727,
          0.0003088751734409656,
          0.00029011497415528135,
          0.00027240175695233466,
          0.00025568325069047444,
          0.00023990940259765455,
          0.0002250323079517467,
          0.0002110061405572011,
          0.00019778708410599568,
          0.0001853332645033879,
          0.00017360468323169878,
          0.00016256315181845755,
          0.0001521722274684904,
          0.0001423971499131212,
          0.00013320477952348002,
          0.00012456353672900337,
          0.00011644334277660801,
          0.00010881556186061735,
          0.0001016529446484633,
          9.492957322232983e-05,
          8.862080745234758e-05,
          8.270323281263547e-05,
          7.715460964742854e-05,
          7.195382389072731e-05,
          6.708083923933196e-05,
          6.251665077581631e-05,
          5.8243240034881224e-05,
          5.4243531503680974e-05,
          5.0501350544053586e-05,
          4.70013827221551e-05,
          4.372913452876539e-05,
          4.067089547149315e-05,
          3.781370151827228e-05,
          3.514529986986344e-05,
          3.2654115037599024e-05,
          3.0329216201276643e-05,
          2.816028582094609e-05,
          2.6137589475318984e-05,
          2.4251946898660564e-05,
          2.2494704187287354e-05,
          2.085770714618611e-05,
          1.9333275745787396e-05,
          1.7914179658546888e-05,
          1.6593614844728585e-05,
          1.5365181156610826e-05,
          1.4222860930264917e-05,
          1.3160998534065943e-05,
          1.2174280843186255e-05,
          1.1257718609489266e-05,
          1.0406628696469102e-05,
          9.61661714918065e-06,
          8.883563069451455e-06,
          8.203603267070832e-06,
          7.57311765809821e-06,
          6.9887153819226775e-06,
          6.44722160923112e-06,
          5.945665013600238e-06,
          5.481265880015722e-06,
          5.0514248242303784e-06,
          4.653712097506914e-06,
          4.285857451938156e-06,
          3.945740542201186e-06,
          3.6313818402751814e-06,
          3.3409340403344665e-06,
          3.0726739317163152e-06,
          2.824994718552069e-06,
          2.596398765342668e-06
        ],
        "retuned_max_z": [
          0.06187794595589914,
          0.06083232162711577,
          0.05978406122321247,
          0.05873391585191939,
          0.0576826254571925,
          0.056630918019317446,
          0.05557950878932119,
          0.054529099558622236,
          0.0534803779647512,
          0.052434016833872804,
          0.051390673560740986,
          0.05035098952661707,
          0.04931558955558316,
          0.04828508140958252,
          0.04726005532242218,
          0.04624108357287586,
          0.045228720096930276,
          0.04422350013912621,
          0.04322593994285333,
          0.0422365364793702,
          0.0412557672152351,
          0.04028408991774883,
          0.039321942497932486,
          0.03836974289048399,
          0.03742788897008459,
          0.0364967585033557,
          0.03557670913569979,
          0.03466807841219537,
          0.033771183831657406,
          0.032886322932918245,
          0.03201377341233311,
          0.031153793271466217,
          0.030306620993869975,
          0.02947247574983047,
          0.02865155762791669,
          0.02784404789213954,
          0.027050109263499607,
          0.026269886224678816,
          0.025503505346612394,
          0.02475107563566156,
          0.02401268890009605,
          0.02328842013458789,
          0.022578327921413625,
          0.02188245484706169,
          0.021200827932944893,
          0.02053345907892399,
          0.01988034551835855,
          0.01924147028341365,
          0.018616802679366815,
          0.01800629876667876,
          0.017409901849612188,
          0.01682754297020729,
          0.01625914140644891,
          0.015704605173488623,
          0.015163831526816118,
          0.014636707466306575,
          0.01412311024010496,
          0.013622907847344715,
          0.013135959538735049,
          0.012662116314090227,
          0.012201221415913689,
          0.011753110818191066,
          0.01131761370958679,
          0.010894552970282845,
          0.010483745641738729,
          0.010085003388696761,
          0.009698132952798894,
          0.00932293659722496,
          0.0089592125418056,
          0.00860675538810576,
          0.00826535653401838,
          0.007934804577448822,
          0.007614885708713839,
          0.007305384091319011,
          0.007006082230819549,
          0.006716761331508705,
          0.006437201640716859,
          0.006167182780542011,
          0.005906484066868734,
          0.00565488481556891,
          0.005412164635810705,
          0.005178103710436435,
          0.004952483063400978,
          0.004735084814293101,
          0.0045256924199912115,
          0.004324090903532313,
          0.004130067070299975,
          0.003943409711660883,
          0.0037639097962039784,
          0.0035913606487573777,
          0.003425558117379099,
          0.003266300728536572,
          0.0031133898307074944,
          0.002966629726650839,
          0.002825827794611381,
          0.002690794598734966,
          0.0025613439889830697,
          0.002437293190846594,
          0.002318462885167754,
          0.0022046772783872372,
          0.002095764163540705,
          0.0019915549723342548,
          0.00189188481863334,
          0.0017965925337026113,
          0.0017055206935369888,
          0.0016185156386253152,
          0.0015354274864884706,
          0.0014561101373332388,
          0.0013804212731618345,
          0.0013082223506747474,
          0.0012393785883014726,
          0.0011737589476901527,
          0.0011112361099824086,
          0.0010516864471949085,
          0.000994989989023344,
          0.000941030385378416,
          0.0008896948649567492,
          0.0008408741901424796,
          0.0007944626085279009,
          0.0007503578013334743,
          0.0007084608289995483,
          0.0006686760742135436,
          0.0006309111826277413,
          0.0005950770015139405,
          0.0005610875165922179,
          0.0005288597872618973,
          0.0004983138804535636,
          0.000469372803311777,
          0.00044196243490868926,
          0.0004160114571796177,
          0.0003914512852622636,
          0.0003682159974121053,
          0.00034624226465736636,
          0.00032546928034791475,
          0.00030583868974362306,
          0.0002872945197788774,
          0.00026978310913142883,
          0.00025325303871531285,
          0.0002376550627093699,
          0.0002229420402248866,
          0.0002090688677080725,
          0.00019599241216553144,
          0.00018367144529352435,
          0.00017206657858476952,
          0.00016114019947961937,
          0.00015085640862191646,
          0.00014118095827345142,
          0.00013208119193488428,
          0.00012352598521516683,
          0.00011548568798593532,
          0.00010793206785206751,
          0.00010083825496452314,
          9.417868819684221e-05,
          8.792906270212247e-05,
          8.206627886303544e-05,
          7.656839264341004e-05,
          7.141456734612902e-05,
          6.658502677854157e-05,
          6.20610098232758e-05,
          5.782472640926618e-05,
          5.385931487492574e-05,
          5.0148800712766296e-05,
          4.6678056682314207e-05,
          4.3432764275936375e-05,
          4.0399376520145436e-05,
          3.756508209308882e-05,
          3.491777073725708e-05,
          3.244599994492434e-05,
          3.013896289250326e-05,
          2.7986457598800966e-05,
          2.5978857281127364e-05,
          2.410708188231056e-05,
          2.2362570740911252e-05,
          2.0737256376293725e-05,
          1.9223539359692704e-05,
          1.781426424201792e-05,
          1.6502696508833375e-05,
          1.5282500532757355e-05,
          1.4147718493418131e-05,
          1.309275023508249e-05,
          1.2112334032133175e-05,
          1.1201528232703242e-05,
          1.0355693750978905e-05,
          9.57047737894097e-06,
          8.841795888638733e-06,
          8.165820896458237e-06,
          7.538964461265708e-06,
          6.957865388765758e-06,
          6.419376214910698e-06,
          5.92055084172683e-06,
          5.458632799481325e-06,
          5.031044109698243e-06,
          4.63537472413476e-06,
          4.2693725154536265e-06,
          3.930933795963679e-06,
          3.618094341450261e-06,
          3.32902089777503e-06,
          3.062003148588763e-06,
          2.8154461231695416e-06,
          2.587863024067089e-06,
          2.377868454904351e-06
        ]
      },
      "power_difference_vs_symmetric_max_z_pp": {
        "dunnett_tamhane": [
          -0.151344893598504,
          -0.14957387699140456,
          -0.14777023054814986,
          -0.14593566888433385,
          -0.14407191752341397,
          -0.14218071027970458,
          -0.14026378666258665,
          -0.13832288930748504,
          -0.13635976143845374,
          -0.13437614436742074,
          -0.13237377503492187,
          -0.13035438359677576,
          -0.12831969106122942,
          -0.1262714069806603,
          -0.12421122720209787,
          -0.12214083168002876,
          -0.12006188235524906,
          -0.11797602110319438,
          -0.11588486775457874,
          -0.11379001819157297,
          -0.1116930425218543,
          -0.10959548333315805,
          -0.1074988540303412,
          -0.10540463725688953,
          -0.10331428340262239,
          -0.10122920919889422,
          -0.09915079640252511,
          -0.09708039056928186,
          -0.0950192999178423,
          -0.09296879428437599,
          -0.09093010416820757,
          -0.08890441986832975,
          -0.08689289071078798,
          -0.08489662436622636,
          -0.08291668625700632,
          -0.08095409905323203,
          -0.07900984225612806,
          -0.07708485186814773,
          -0.07518002014774705,
          -0.07329619544764743,
          -0.07143418213464425,
          -0.06959474058895188,
          -0.06777858728124198,
          -0.06598639492476632,
          -0.06421879270080977,
          -0.06247636655434263,
          -0.0607596595578519,
          -0.0590691723404313,
          -0.05740536357943249,
          -0.055768650551868415,
          -0.054159409742682296,
          -0.05257797750697346,
          -0.05102465078320462,
          -0.049499687854170915,
          -0.04800330915308848,
          -0.046535698111283,
          -0.04509700204479161,
          -0.04368733307645867,
          -0.04230676909082742,
          -0.04095535471848599,
          -0.03963310234694761,
          -0.03833999315522307,
          -0.03707597816878794,
          -0.035840979332546485,
          -0.03463489059840619,
          -0.03345757902516455,
          -0.032308885887599725,
          -0.031188627792388957,
          -0.03009659779811269,
          -0.02903256653703501,
          -0.027996283335984806,
          -0.026987477334272647,
          -0.02600585859630078,
          -0.025051119216745743,
          -0.024122934416248576,
          -0.023220963625736335,
          -0.02234485155750976,
          -0.021494229261287412,
          -0.020668715163807416,
          -0.0198679160900328,
          -0.019091428265027854,
          -0.018338838294873483,
          -0.017609724125366988,
          -0.01690365597768473,
          -0.016220197259586566,
          -0.015558905451684701,
          -0.014919332967555654,
          -0.014301027987229098,
          -0.013703535263354105,
          -0.013126396899476589,
          -0.01256915310006157,
          -0.012031342891771768,
          -0.0115125048158915,
          -0.011012177591585015,
          -0.010529900749933763,
          -0.010065215238719283,
          -0.009617663997918413,
          -0.009186792506155061,
          -0.008772149298097442,
          -0.008373286453222661,
          -0.00798976005611518,
          -0.007621130628643336,
          -0.007266963534580118,
          -0.006926829356790343,
          -0.006600304247927902,
          -0.006286970254698598,
          -0.005986415616621166,
          -0.005698235039763855,
          -0.005422029945989504,
          -0.005157408698652777,
          -0.0049039868050826385,
          -0.00466138709686037,
          -0.004429239888525949,
          -0.004207183115334523,
          -0.003994862451039971,
          -0.0037919314063716847,
          -0.0035980514088373994,
          -0.003412891864995604,
          -0.0032361302055861074,
          -0.003067451914506858,
          -0.002906550542514097,
          -0.002753127706156544,
          -0.0026068930729317152,
          -0.002467564333408223,
          -0.0023348671609024763,
          -0.002208535159720082,
          -0.00208830980245045,
          -0.001973940357158366,
          -0.0018651838052052838,
          -0.0017618047503220602,
          -0.0016635753194660374,
          -0.0015702750565727008,
          -0.001481690809268521,
          -0.0013976166094886722,
          -0.0013178535486546572,
          -0.0012422096476449873,
          -0.0011704997225803204,
          -0.0011025452464341612,
          -0.001038174207512732,
          -0.0009772209647818109,
          -0.0009195261009731226,
          -0.0008649362735813071,
          -0.0008133040642288591,
          -0.000764487827087379,
          -0.0007183515362552129,
          -0.0006747646329241519,
          -0.0006336018723129833,
          -0.0005947431708897,
          -0.0005580734542154353,
          -0.0005234825053879177,
          -0.0004908648148171935,
          -0.00046011943107826525,
          -0.00043114981349567927,
          -0.00040386368630462854,
          -0.0003781728949214802,
          -0.0003539932641460908,
          -0.00033124445870669206,
          -0.0003098498462361654,
          -0.0002897363626908067,
          -0.00027083438051134223,
          -0.00025307757937076403,
          -0.0002364028199086654,
          -0.00022075002024113388,
          -0.000206062035501553,
          -0.00019228454026798403,
          -0.00017936591424350112,
          -0.00016725713074539073,
          -0.0001559116485472245,
          -0.00014528530659640992,
          -0.00013533622205130769,
          -0.00012602469123823568,
          -0.00011731309385032418,
          -0.00010916580009956434,
          -0.0001015490810329922,
          -9.443102175765716e-05,
          -8.7781437785317e-05,
          -8.157179418599725e-05,
          -7.577512775025497e-05,
          -7.03659719603067e-05,
          -6.532028478112295e-05,
          -6.061537920487581e-05,
          -5.6229856482126195e-05,
          -5.214354202864868e-05,
          -4.8337423830258075e-05,
          -4.479359344555789e-05,
          -4.149518942897501e-05,
          -3.8426343096364945e-05,
          -3.557212672200549e-05,
          -3.291850384501416e-05,
          -3.0452281851722773e-05,
          -2.8161066689680325e-05,
          -2.603321958005722e-05,
          -2.4057815750655465e-05,
          -2.2224605056297975e-05,
          -2.05239745088015e-05,
          -1.8946912527795234e-05,
          -1.748497494569179e-05,
          -1.613025270019719e-05,
          -1.4875341081133087e-05,
          -1.371331052046898e-05,
          -1.2637678870053293e-05
        ],
        "max_z": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "equalised_rectangle": [
          -0.7820819155849201,
          -0.7711268772644497,
          -0.7600639035756696,
          -0.7489021038515564,
          -0.7376505559413826,
          -0.7263182942802371,
          -0.7149142982107115,
          -0.7034474805771018,
          -0.6919266766111098,
          -0.6803606331273304,
          -0.6687579980453884,
          -0.6571273102550457,
          -0.6454769898390778,
          -0.6338153286677306,
          -0.6221504813777479,
          -0.6104904567471814,
          -0.5988431094767099,
          -0.5872161323866587,
          -0.5756170490377022,
          -0.5640532067824666,
          -0.5525317702534505,
          -0.5410597152923358,
          -0.5296438233237111,
          -0.5182906761759476,
          -0.5070066513502836,
          -0.4957979177382277,
          -0.4846704317865935,
          -0.4736299341078887,
          -0.4626819465333609,
          -0.451831769604516,
          -0.44108448049844373,
          -0.4304449313807468,
          -0.4199177481797767,
          -0.4095073297742946,
          -0.399217847586375,
          -0.3890532455703366,
          -0.3790172405879422,
          -0.36911332315940903,
          -0.35934475857880566,
          -0.34971458838261027,
          -0.3402256321588193,
          -0.3308804896839157,
          -0.3216815433747411,
          -0.31263096104149346,
          -0.30373069892817295,
          -0.2949825050259425,
          -0.2863879226454147,
          -0.2779482942328104,
          -0.26966476541552264,
          -0.2615382892617868,
          -0.2535696307399249,
          -0.2457593713617423,
          -0.2381079139954223,
          -0.23061548783264163,
          -0.2232821534954077,
          -0.2161078082675294,
          -0.20909219143659952,
          -0.20223488973171166,
          -0.19553534284307839,
          -0.188992849009606,
          -0.18260657066084818,
          -0.17637554010015988,
          -0.17029866521602877,
          -0.1643747352092939,
          -0.15860242632379506,
          -0.15298030756899506,
          -0.14750684642316214,
          -0.1421804145061767,
          -0.13699929321174809,
          -0.13196167928889446,
          -0.12706569036340376,
          -0.122309370390139,
          -0.11769069502785001,
          -0.113207576928398,
          -0.10885787093299903,
          -0.10463937916840305,
          -0.10054985603659139,
          -0.0965870130920532,
          -0.09274852380101173,
          -0.08903202817773792,
          -0.08543513729336594,
          -0.08195543765334712,
          -0.07859049543952334,
          -0.07533786061452163,
          -0.07219507088486177,
          -0.06915965552142245,
          -0.06622913903493455,
          -0.06340104470541341,
          -0.06067289796440889,
          -0.05804222962966232,
          -0.05550657899178191,
          -0.05306349675325839,
          -0.05071054782014306,
          -0.04844531394744278,
          -0.04626539623907577,
          -0.044168417503998025,
          -0.04215202447015454,
          -0.04021388985819829,
          -0.0383517143171086,
          -0.036563228224195665,
          -0.0348461933521893,
          -0.033198404405931914,
          -0.03161769043208418,
          -0.030101916104607884,
          -0.02864898288956752,
          -0.027256830092570183,
          -0.025923435792307714,
          -0.024646817664009113,
          -0.02342503369626714,
          -0.02225618280532471,
          -0.021138405350273892,
          -0.02006988355339745,
          -0.01904884182933886,
          -0.018073547027086523,
          -0.017142308588635746,
          -0.016253478628514006,
          -0.015405451937566816,
          -0.01459666591548947,
          -0.013825600435457552,
          -0.013090777644952922,
          -0.012390761706471132,
          -0.011724158481729585,
          -0.011089615163117905,
          -0.010485819855943213,
          -0.009911501114812094,
          -0.009365427437857399,
          -0.008846406721807476,
          -0.00835328568125071,
          -0.00788494923541494,
          -0.007440319865159584,
          -0.007018356943333526,
          -0.00661805604141863,
          -0.006238448214934689,
          -0.005878599270325857,
          -0.005537609016148526,
          -0.005214610500381411,
          -0.004908769236788846,
          -0.004619282422013704,
          -0.004345378145953482,
          -0.004086314596951635,
          -0.003841379264102329,
          -0.0036098881381119163,
          -0.0033911849125933813,
          -0.0031846401873703023,
          -0.0029896506750226592,
          -0.0028056384124175437,
          -0.002632049978146256,
          -0.002468355717399895,
          -0.002314048975027294,
          -0.0021686453380964643,
          -0.0020316818887256005,
          -0.0019027164679830122,
          -0.00178132695186628,
          -0.0016671105396603991,
          -0.0015596830557740304,
          -0.00145867826510937,
          -0.0013637472027761,
          -0.0012745575185602043,
          -0.0011907928362253628,
          -0.0011121521282908553,
          -0.001038349106241565,
          -0.0009691116266141719,
          -0.0009041811128929211,
          -0.000843311993359297,
          -0.0007862711550510326,
          -0.0007328374137749449,
          -0.0006828010000625717,
          -0.0006359630611130207,
          -0.0005921351786564166,
          -0.0005511389024492885,
          -0.0005128052994796128,
          -0.00047697451845962746,
          -0.0004434953695620081,
          -0.0004122249191662597,
          -0.0003830280993377677,
          -0.0003557773316842372,
          -0.0003303521655895203,
          -0.0003066389301475958,
          -0.00028453039995213203,
          -0.0002639254739422725,
          -0.0002447288674489734,
          -0.0002268508166980432,
          -0.00021020679583649837,
          -0.0001947172458494073,
          -0.0001803073150341561,
          -0.00016690661100993154,
          -0.00015444896347416304,
          -0.00014287219779474114,
          -0.00013211791864975453,
          -0.00012213130378135872,
          -0.0001128609073641762,
          -0.00010425847253303644,
          -9.627875289242027e-05,
          -8.88793427633594e-05,
          -8.202051551275957e-05,
          -7.56650700317607e-05,
          -6.977818481912479e-05,
          -6.432727945870909e-05,
          -5.928188310244664e-05,
          -5.461350981450508e-05,
          -5.029554033253447e-05
        ],
        "retuned_max_z": [
          -0.503498820134296,
          -0.49603774148756496,
          -0.4885203566224683,
          -0.4809526140370002,
          -0.47334042226127027,
          -0.46568964246977984,
          -0.45800608128949705,
          -0.4502954838154216,
          -0.44256352684435285,
          -0.4348158123371193,
          -0.4270578611186404,
          -0.4192951068244799,
          -0.41153289010198435,
          -0.4037764530731347,
          -0.396030934065672,
          -0.3883013626181486,
          -0.3805926547639005,
          -0.3729096085982375,
          -0.3652569001320938,
          -0.35763907943523465,
          -0.35006056707050925,
          -0.3425256508209129,
          -0.3350384827095265,
          -0.3276030763124882,
          -0.32022330436405344,
          -0.3129028966520897,
          -0.30564543820194023,
          -0.29845436774581513,
          -0.2913329764743344,
          -0.28428440706600444,
          -0.2773116529903863,
          -0.270417558079461,
          -0.26360481636190647,
          -0.2568759721539249,
          -0.25023342040013663,
          -0.2436794072577242,
          -0.23721603091605425,
          -0.23084524264449513,
          -0.22456884805984734,
          -0.21838850860549375,
          -0.21230574323316542,
          -0.20632193027871892,
          -0.20043830952262143,
          -0.19465598442583998,
          -0.18897592453196443,
          -0.18339896802538336,
          -0.17792582443652005,
          -0.17255707748389248,
          -0.16729318804350468,
          -0.16213449723548878,
          -0.15708122961860527,
          -0.152133496482576,
          -0.14729129922875783,
          -0.14255453282936426,
          -0.1379229893561873,
          -0.1333963615690159,
          -0.12897424655501366,
          -0.12465614940982972,
          -0.12044148695161683,
          -0.11632959145971844,
          -0.11231971442919875,
          -0.10841103033349953,
          -0.10460264038719691,
          -0.10089357630131968,
          -0.09728280402390155,
          -0.09376922745885086,
          -0.09035169215624306,
          -0.08702898896790767,
          -0.08379985766188147,
          -0.0806629904902989,
          -0.07761703570499101,
          -0.07466060101577465,
          -0.07179225698670244,
          -0.06901054036555498,
          -0.06631395734280066,
          -0.06370098673574853,
          -0.06117008309478589,
          -0.05871967972823633,
          -0.056348191643185164,
          -0.0540540183994076,
          -0.05183554687462344,
          -0.04969115393858026,
          -0.047619209034643895,
          -0.04561807666754181,
          -0.043686118795871476,
          -0.04182169712881878,
          -0.04002317532636468,
          -0.03828892110276927,
          -0.03661730823307785,
          -0.03500671846292658,
          -0.03345554332203626,
          -0.03196218584184951,
          -0.030525062178110574,
          -0.029142603139498124,
          -0.02781325562325465,
          -0.02653548395917804,
          -0.025307771163496362,
          -0.02412862010421346,
          -0.0229965545795352,
          -0.021910120311419146,
          -0.020867885856135082,
          -0.01986844343379035,
          -0.018910409679295803,
          -0.017992426316626453,
          -0.017113160759041346,
          -0.016271306637360983,
          -0.015465584258966825,
          -0.014694740999843248,
          -0.013957551632159948,
          -0.013252818590114845,
          -0.012579372176346748,
          -0.01193607071161562,
          -0.011321800630381684,
          -0.010735476524603715,
          -0.01017604113863202,
          -0.009642465317472038,
          -0.009133747910994305,
          -0.00864891563673309,
          -0.00818702290346085,
          -0.007747151598136437,
          -0.007328410838625121,
          -0.006929936694333172,
          -0.006550891877177278,
          -0.0061904654051425645,
          -0.005847872240338781,
          -0.005522352904097083,
          -0.005213173070706123,
          -0.004919623142018992,
          -0.0046410178047628925,
          -0.004376695572549938,
          -0.00412601831401016,
          -0.0038883707692005665,
          -0.0036631600556780164,
          -0.0034498151656903175,
          -0.003247786456417323,
          -0.003056545134172417,
          -0.0028755827343962537,
          -0.0027044105983087263,
          -0.00254255934784009,
          -0.002389578359673905,
          -0.0022450352397340723,
          -0.002108515298937519,
          -0.001979621031344969,
          -0.0018579715955091558,
          -0.0017432022998198349,
          -0.001634964092755986,
          -0.0015329230586447196,
          -0.001436759919570818,
          -0.0013461695441918664,
          -0.001260860463792035,
          -0.0011805543962739584,
          -0.0011049857783773653,
          -0.0010339013067017788,
          -0.0009670594876443062,
          -0.0009042301968409383,
          -0.0008451942481779717,
          -0.0007897429726511085,
          -0.0007376778073497903,
          -0.0006888098946222776,
          -0.0006429596916324165,
          -0.0005999565902414794,
          -0.0005596385475259424,
          -0.0005218517267202571,
          -0.00048645014874004744,
          -0.000453295354185812,
          -0.0004222560759381544,
          -0.0003932079219670648,
          -0.00036603306862170726,
          -0.0003406199641453611,
          -0.00031686304220457373,
          -0.00029466244549913867,
          -0.0002739237591531385,
          -0.0002545577537871324,
          -0.00023648013807164858,
          -0.00021961132068426537,
          -0.00020387618130390806,
          -0.00018920385062015654,
          -0.00017552749894678144,
          -0.0001627841336282465,
          -0.00015091440442871473,
          -0.00013986241724772697,
          -0.00012957555565185075,
          -0.00012000430998915235,
          -0.0001111021140975943,
          -0.00010282518898563353,
          -9.513239370706472e-05,
          -8.798508289720175e-05,
          -8.134697085937503e-05,
          -7.518400194639341e-05,
          -6.946422702602817e-05,
          -6.415768595280369e-05,
          -5.923629549098308e-05,
          -5.467374288858906e-05,
          -5.044538455845071e-05,
          -4.65281499106851e-05,
          -4.290044995913789e-05,
          -3.9542090568556176e-05,
          -3.643419028698247e-05,
          -3.3559102241564887e-05,
          -3.0900340364237167e-05,
          -2.8442509292236906e-05
        ]
      },
      "checks_at_saved_active_amplitudes": {
        "dunnett_tamhane": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.0583564066905412,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7930145323250476
        },
        "max_z": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.05684295775455622,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7945279812610326
        },
        "equalised_rectangle": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.06466377691040538,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7867071621051834
        },
        "retuned_max_z": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.06187794595589914,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7894929930596897
        }
      },
      "sampled_difference_summary_pp": {
        "dunnett_tamhane": {
          "first": -0.151344893598504,
          "last": -1.2637678870053293e-05,
          "minimum": -0.151344893598504,
          "maximum": -1.2637678870053293e-05
        },
        "max_z": {
          "first": 0.0,
          "last": 0.0,
          "minimum": 0.0,
          "maximum": 0.0
        },
        "equalised_rectangle": {
          "first": -0.7820819155849201,
          "last": -5.029554033253447e-05,
          "minimum": -0.7820819155849201,
          "maximum": -5.029554033253447e-05
        },
        "retuned_max_z": {
          "first": -0.503498820134296,
          "last": -2.8442509292236906e-05,
          "minimum": -0.503498820134296,
          "maximum": -2.8442509292236906e-05
        }
      }
    },
    "F": {
      "target_claim": "F",
      "amplitude_name": "mu_F",
      "amplitude_interval": [
        2.8508567047855333,
        6.770784673865641
      ],
      "adverse_radius": 1.4070645793698828,
      "mean_formula": "(rho*mu_F - sqrt(1-rho^2)*e_F, mu_F)",
      "amplitude": [
        2.8508567047855333,
        2.870456344630934,
        2.8900559844763345,
        2.909655624321735,
        2.9292552641671357,
        2.948854904012536,
        2.9684545438579364,
        2.988054183703337,
        3.0076538235487376,
        3.027253463394138,
        3.0468531032395387,
        3.0664527430849393,
        3.08605238293034,
        3.1056520227757405,
        3.125251662621141,
        3.1448513024665417,
        3.164450942311942,
        3.1840505821573424,
        3.203650222002743,
        3.2232498618481435,
        3.242849501693544,
        3.2624491415389447,
        3.2820487813843453,
        3.301648421229746,
        3.3212480610751465,
        3.3408477009205466,
        3.360447340765947,
        3.380046980611348,
        3.3996466204567484,
        3.419246260302149,
        3.4388459001475495,
        3.45844553999295,
        3.4780451798383507,
        3.4976448196837513,
        3.5172444595291514,
        3.5368440993745525,
        3.5564437392199526,
        3.576043379065353,
        3.5956430189107538,
        3.6152426587561544,
        3.634842298601555,
        3.6544419384469555,
        3.674041578292356,
        3.6936412181377567,
        3.7132408579831573,
        3.7328404978285574,
        3.752440137673958,
        3.7720397775193586,
        3.791639417364759,
        3.8112390572101598,
        3.8308386970555603,
        3.850438336900961,
        3.870037976746361,
        3.889637616591762,
        3.9092372564371622,
        3.9288368962825633,
        3.9484365361279634,
        3.968036175973364,
        3.9876358158187646,
        4.007235455664166,
        4.026835095509566,
        4.046434735354966,
        4.066034375200367,
        4.085634015045767,
        4.105233654891168,
        4.124833294736568,
        4.144432934581969,
        4.164032574427369,
        4.1836322142727695,
        4.203231854118171,
        4.222831493963572,
        4.242431133808972,
        4.262030773654372,
        4.281630413499773,
        4.301230053345173,
        4.320829693190574,
        4.340429333035974,
        4.360028972881375,
        4.379628612726775,
        4.3992282525721755,
        4.418827892417577,
        4.438427532262978,
        4.458027172108378,
        4.477626811953778,
        4.497226451799179,
        4.516826091644579,
        4.53642573148998,
        4.55602537133538,
        4.575625011180781,
        4.595224651026181,
        4.6148242908715815,
        4.6344239307169826,
        4.654023570562383,
        4.673623210407784,
        4.693222850253184,
        4.712822490098585,
        4.732422129943985,
        4.752021769789385,
        4.771621409634786,
        4.791221049480187,
        4.810820689325587,
        4.8304203291709875,
        4.8500199690163885,
        4.86961960886179,
        4.889219248707189,
        4.90881888855259,
        4.928418528397991,
        4.948018168243391,
        4.967617808088791,
        4.987217447934192,
        5.006817087779593,
        5.026416727624993,
        5.0460163674703935,
        5.0656160073157945,
        5.085215647161195,
        5.104815287006595,
        5.124414926851996,
        5.144014566697397,
        5.163614206542797,
        5.183213846388197,
        5.202813486233598,
        5.222413126078999,
        5.242012765924399,
        5.2616124057697995,
        5.2812120456152005,
        5.300811685460601,
        5.320411325306001,
        5.340010965151402,
        5.359610604996803,
        5.379210244842203,
        5.398809884687603,
        5.418409524533004,
        5.438009164378405,
        5.4576088042238045,
        5.4772084440692055,
        5.4968080839146065,
        5.516407723760007,
        5.536007363605407,
        5.555607003450808,
        5.575206643296209,
        5.594806283141609,
        5.614405922987009,
        5.63400556283241,
        5.65360520267781,
        5.6732048425232104,
        5.6928044823686115,
        5.7124041222140125,
        5.732003762059413,
        5.751603401904813,
        5.771203041750214,
        5.790802681595615,
        5.810402321441015,
        5.830001961286415,
        5.849601601131816,
        5.869201240977216,
        5.888800880822616,
        5.9084005206680175,
        5.9280001605134185,
        5.947599800358819,
        5.967199440204219,
        5.98679908004962,
        6.006398719895021,
        6.025998359740421,
        6.045597999585821,
        6.065197639431222,
        6.084797279276622,
        6.104396919122022,
        6.1239965589674235,
        6.1435961988128245,
        6.163195838658225,
        6.182795478503625,
        6.202395118349026,
        6.221994758194427,
        6.241594398039826,
        6.261194037885227,
        6.280793677730628,
        6.300393317576028,
        6.319992957421428,
        6.339592597266829,
        6.3591922371122305,
        6.378791876957631,
        6.398391516803031,
        6.417991156648432,
        6.437590796493832,
        6.457190436339232,
        6.476790076184633,
        6.496389716030034,
        6.515989355875434,
        6.535588995720834,
        6.555188635566235,
        6.5747882754116365,
        6.594387915257037,
        6.613987555102437,
        6.633587194947838,
        6.653186834793238,
        6.672786474638638,
        6.692386114484039,
        6.71198575432944,
        6.73158539417484,
        6.75118503402024,
        6.770784673865641
      ],
      "oracle_power": [
        0.8135066369547639,
        0.8187185454907853,
        0.8238382737296508,
        0.8288655205107245,
        0.8338000605086864,
        0.8386417431067242,
        0.8433904911768043,
        0.8480462997710712,
        0.8526092347285549,
        0.8570794312014759,
        0.8614570921055366,
        0.8657424864986765,
        0.8699359478928386,
        0.8740378725033517,
        0.8780487174405854,
        0.8819689988485531,
        0.8857992899951729,
        0.8895402193188913,
        0.8931924684363672,
        0.8967567701159056,
        0.9002339062212829,
        0.9036247056305791,
        0.9069300421345645,
        0.9101508323191356,
        0.9132880334362067,
        0.9163426412673934,
        0.9193156879847179,
        0.9222082400124677,
        0.9250213958942295,
        0.9277562841689979,
        0.9304140612601338,
        0.9329959093808141,
        0.9355030344594767,
        0.9379366640886188,
        0.9402980455001584,
        0.9425884435704178,
        0.9448091388576249,
        0.946961425674677,
        0.9490466101997426,
        0.951066008627113,
        0.9530209453605553,
        0.9549127512512453,
        0.9567427618821955,
        0.9585123159009269,
        0.9602227534019668,
        0.96187541436059,
        0.9634716371190583,
        0.9650127569264524,
        0.9665001045330329,
        0.9679350048399081,
        0.9693187756046397,
        0.9706527262032635,
        0.9719381564490625,
        0.973176355468285,
        0.9743686006328676,
        0.9755161565500909,
        0.9766202741089693,
        0.9776821895830562,
        0.9787031237892289,
        0.9796842813019091,
        0.9806268497220706,
        0.9815319990002838,
        0.9824008808129588,
        0.9832346279908569,
        0.9840343539988632,
        0.9848011524659347,
        0.9855360967640705,
        0.9862402396350866,
        0.9869146128639201,
        0.9875602269971366,
        0.9881780711052652,
        0.98876911258755,
        0.9893342970176653,
        0.9898745480289177,
        0.9903907672374289,
        0.9908838342017764,
        0.9913546064175516,
        0.9918039193452878,
        0.9922325864702021,
        0.9926413993921955,
        0.9930311279445568,
        0.9934025203398257,
        0.9937563033412762,
        0.9940931824585013,
        0.9944138421655919,
        0.9947189461404266,
        0.9950091375236121,
        0.995285039195639,
        0.9955472540708478,
        0.995796365406828,
        0.9960329371279127,
        0.996257514161456,
        0.9964706227856271,
        0.996672770987487,
        0.9968644488301543,
        0.9970461288279097,
        0.997218266328124,
        0.997381299898947,
        0.9975356517217239,
        0.9976817279871637,
        0.9978199192943151,
        0.9979506010514567,
        0.9980741338780493,
        0.9981908640069431,
        0.9983011236860725,
        0.9984052315789199,
        0.9985034931630661,
        0.9985962011261921,
        0.9986836357589349,
        0.9987660653440422,
        0.9988437465413098,
        0.9989169247678245,
        0.9989858345730734,
        0.9990507000085174,
        0.9991117349912597,
        0.9991691436614815,
        0.9992231207333405,
        0.9992738518390711,
        0.9993215138660463,
        0.9993662752865983,
        0.9994082964804193,
        0.9994477300493935,
        0.9994847211247353,
        0.9995194076663353,
        0.9995519207542388,
        0.9995823848722023,
        0.9996109181832966,
        0.9996376327975433,
        0.9996626350315914,
        0.999686025660456,
        0.99970790016136,
        0.9997283489497333,
        0.9997474576074357,
        0.9997653071032891,
        0.9997819740060093,
        0.9997975306896411,
        0.9998120455316131,
        0.9998255831035332,
        0.9998382043548563,
        0.9998499667895612,
        0.9998609246359822,
        0.9998711290099446,
        0.9998806280713571,
        0.9998894671744225,
        0.9998976890116243,
        0.9999053337516579,
        0.9999124391714691,
        0.99991904078257,
        0.9999251719517999,
        0.9999308640167018,
        0.9999361463956816,
        0.9999410466931208,
        0.9999455907996092,
        0.9999498029874652,
        0.9999537060017075,
        0.9999573211466424,
        0.9999606683682272,
        0.9999637663323683,
        0.9999666324993093,
        0.999969283194263,
        0.9999717336744366,
        0.9999739981925962,
        0.9999760900573154,
        0.9999780216900461,
        0.9999798046791499,
        0.9999814498310197,
        0.9999829672184235,
        0.9999843662261938,
        0.999985655594384,
        0.99998684345901,
        0.9999879373904902,
        0.9999889444298936,
        0.9999898711231028,
        0.9999907235529936,
        0.9999915073697299,
        0.9999922278192687,
        0.999992889770167,
        0.9999934977387772,
        0.9999940559129159,
        0.9999945681740868,
        0.9999950381183341,
        0.9999954690758015,
        0.9999958641290669,
        0.9999962261303206,
        0.9999965577174506,
        0.9999968613290993,
        0.9999971392187464,
        0.9999973934678776,
        0.9999976259982893,
        0.9999978385835825,
        0.9999980328598921,
        0.9999982103358983,
        0.9999983724021626,
        0.9999985203398307,
        0.9999986553287404,
        0.9999987784549706,
        0.9999988907178686,
        0.9999989930365862,
        0.9999990862561573,
        0.9999991711531457,
        0.9999992484408919
      ],
      "power": {
        "dunnett_tamhane": [
          0.7416540544559739,
          0.7479479773269583,
          0.7541600637545993,
          0.7602890244848362,
          0.7663336508929434,
          0.77229281527192,
          0.778165470993552,
          0.783950652543618,
          0.7896474754329704,
          0.7952551359864897,
          0.8007729110121492,
          0.8062001573526796,
          0.8115363113225389,
          0.8167808880331221,
          0.8219334806093495,
          0.8269937593009601,
          0.8319614704920352,
          0.8368364356124324,
          0.8416185499549758,
          0.8463077814023955,
          0.8509041690681323,
          0.8554078218552491,
          0.8598189169377914,
          0.8641376981690325,
          0.8683644744211099,
          0.872499617860635,
          0.8765435621648958,
          0.8804968006833154,
          0.8843598845488534,
          0.8881334207440466,
          0.8918180701263816,
          0.8954145454176801,
          0.8989236091621509,
          0.9023460716577224,
          0.905682788865222,
          0.9089346602999081,
          0.9121026269097844,
          0.9151876689450573,
          0.9181908038229907,
          0.9211130839923263,
          0.9239555948013227,
          0.9267194523733533,
          0.929405801493878,
          0.9320158135124753,
          0.9345506842634863,
          0.9370116320086757,
          0.9393998954051738,
          0.9417167315018093,
          0.9439634137667874,
          0.9461412301495093,
          0.9482514811791721,
          0.9502954781026164,
          0.9522745410637357,
          0.954189997326584,
          0.9560431795441614,
          0.9578354240746847,
          0.9595680693469889,
          0.961242454276538,
          0.9628599167333596,
          0.9644217920630608,
          0.9659294116619187,
          0.9673841016068867,
          0.9687871813412013,
          0.9701399624161274,
          0.9714437472892331,
          0.9726998281794419,
          0.9739094859789765,
          0.9750739892221707,
          0.9761945931110032,
          0.9772725385970814,
          0.9783090515196852,
          0.9793053417993735,
          0.9802626026865423,
          0.9811820100642298,
          0.9820647218043635,
          0.9829118771765606,
          0.9837245963084998,
          0.9845039796968212,
          0.9852511077674201,
          0.9859670404839526,
          0.986652817003297,
          0.9873094553766718,
          0.9879379522950531,
          0.9885392828774995,
          0.9891144005009493,
          0.9896642366700266,
          0.9901897009253626,
          0.9906916807889203,
          0.9911710417447924,
          0.9916286272539268,
          0.9920652588012353,
          0.9924817359735274,
          0.9928788365667205,
          0.9932573167207787,
          0.9936179110808436,
          0.9939613329830311,
          0.9942882746633858,
          0.9945994074885032,
          0.9948953822063525,
          0.9951768292158574,
          0.9954443588538198,
          0.9956985616978017,
          0.9959400088836123,
          0.9961692524360827,
          0.9963868256118426,
          0.9965932432528575,
          0.9967890021495157,
          0.9969745814121019,
          0.9971504428495288,
          0.9973170313542445,
          0.9974747752922749,
          0.9976240868974003,
          0.9977653626685141,
          0.9978989837692497,
          0.9980253164290095,
          0.9981447123445712,
          0.9982575090814894,
          0.9983640304745565,
          0.9984645870266268,
          0.9985594763051499,
          0.9986489833358024,
          0.9987333809926476,
          0.9988129303842905,
          0.9988878812355372,
          0.9989584722641048,
          0.9990249315519654,
          0.9990874769109418,
          0.9991463162422117,
          0.999201647889407,
          0.9992536609850292,
          0.9993025357899339,
          0.9993484440256665,
          0.9993915491994596,
          0.9994320069217346,
          0.9994699652159692,
          0.9995055648208245,
          0.9995389394844464,
          0.9995702162508774,
          0.9995995157385408,
          0.9996269524107734,
          0.9996526348384075,
          0.9996766659544177,
          0.999699143300665,
          0.9997201592667871,
          0.9997398013212974,
          0.9997581522349688,
          0.9997752902965918,
          0.9997912895212036,
          0.9998062198509001,
          0.9998201473483515,
          0.999833134383143,
          0.9998452398110828,
          0.999856519146612,
          0.9998670247284694,
          0.9998768058787587,
          0.9998859090555768,
          0.9998943779993646,
          0.9999022538731397,
          0.9999095753967793,
          0.9999163789755189,
          0.9999226988228359,
          0.9999285670778857,
          0.9999340139176596,
          0.9999390676640338,
          0.9999437548858776,
          0.9999481004963852,
          0.9999521278458002,
          0.9999558588096941,
          0.9999593138729597,
          0.9999625122096814,
          0.9999654717590369,
          0.999968209297384,
          0.9999707405066848,
          0.9999730800394148,
          0.9999752415801,
          0.9999772379036244,
          0.9999790809304455,
          0.9999807817788507,
          0.9999823508143849,
          0.9999837976965774,
          0.9999851314230888,
          0.9999863603713974,
          0.9999874923381419,
          0.999988534576228,
          0.9999894938298105,
          0.9999903763672521,
          0.9999911880121587,
          0.9999919341725895,
          0.9999926198685323,
          0.9999932497577341,
          0.9999938281599721,
          0.9999943590798478,
          0.999994846228181,
          0.9999952930420809,
          0.9999957027037656,
          0.9999960781581976,
          0.9999964221296026,
          0.9999967371369347,
          0.9999970255083446,
          0.9999972893947123,
          0.9999975307822953
        ],
        "max_z": [
          0.7459027371098853,
          0.7521429394584104,
          0.7583003903729887,
          0.7643738543144355,
          0.7703621766504878,
          0.7762642838578998,
          0.7820791835980235,
          0.787805964667523,
          0.7934437968261405,
          0.798991930503681,
          0.8044496963886246,
          0.8098165049010124,
          0.8150918455524708,
          0.8202752861964502,
          0.8253664721719607,
          0.8303651253442594,
          0.8352710430461384,
          0.8400840969236081,
          0.8448042316899276,
          0.8494314637920719,
          0.8539658799938392,
          0.8584076358799211,
          0.8627569542853436,
          0.8670141236547804,
          0.8711794963362919,
          0.8752534868141171,
          0.8792365698851686,
          0.883129278783922,
          0.8869322032603973,
          0.8906459876159388,
          0.8942713287014817,
          0.8978089738829784,
          0.9012597189786175,
          0.9046244061724248,
          0.9079039219087778,
          0.9110991947722983,
          0.9142111933575048,
          0.9172409241325294,
          0.9201894293010944,
          0.923057784666845,
          0.9258470975040238,
          0.9285585044383444,
          0.9311931693417965,
          0.9337522812449833,
          0.9362370522704488,
          0.938648715590304,
          0.9409885234113194,
          0.9432577449904882,
          0.9454576646839125,
          0.9475895800317018,
          0.9496547998814121,
          0.9516546425523854,
          0.9535904340431913,
          0.955463506284196,
          0.957275195437126,
          0.9590268402433233,
          0.9607197804222236,
          0.9623553551214277,
          0.9639349014195705,
          0.965459752883035,
          0.9669312381774001,
          0.9683506797343562,
          0.9697193924746731,
          0.9710386825876545,
          0.9723098463673759,
          0.9735341691058563,
          0.9747129240431857,
          0.975847371374498,
          0.9769387573135558,
          0.977988313212594,
          0.9789972547379523,
          0.9799667811009259,
          0.9808980743431521,
          0.9817922986757589,
          0.9826505998714101,
          0.9834741047082953,
          0.9842639204650324,
          0.9850211344653795,
          0.985746813671585,
          0.9864420043251396,
          0.9871077316336423,
          0.9877449995024405,
          0.9883547903096576,
          0.9889380647231862,
          0.9894957615581882,
          0.9900287976736158,
          0.9905380679062449,
          0.9910244450406913,
          0.9914887798138713,
          0.9919319009523537,
          0.9923546152410514,
          0.9927577076216959,
          0.9931419413195459,
          0.9935080579967852,
          0.9938567779310824,
          0.9941888002177913,
          0.994504802994299,
          0.9948054436850415,
          0.9950913592657379,
          0.9953631665454142,
          0.9956214624648251,
          0.9958668244099038,
          0.9960998105389148,
          0.9963209601220091,
          0.9965307938919258,
          0.9967298144046203,
          0.9969185064086361,
          0.9970973372220842,
          0.9972667571161282,
          0.997427199703923,
          0.9975790823339915,
          0.9977228064870718,
          0.9978587581755085,
          0.9979873083443054,
          0.9981088132730019,
          0.9982236149775786,
          0.9983320416116377,
          0.9984344078661527,
          0.9985310153671186,
          0.9986221530704785,
          0.9987080976537411,
          0.998789113903748,
          0.998865455100085,
          0.9989373633936702,
          0.999005070180095,
          0.99906879646732,
          0.9991287532373749,
          0.9991851418017363,
          0.999238154150097,
          0.9992879732922662,
          0.9993347735929776,
          0.9993787210994064,
          0.9994199738612233,
          0.9994586822430499,
          0.9994949892291929,
          0.9995290307205668,
          0.9995609358237374,
          0.9995908271320376,
          0.999618820998729,
          0.9996450278022018,
          0.9996695522032256,
          0.9996924933942772,
          0.9997139453409906,
          0.9997339970157875,
          0.9997527326237602,
          0.999770231820893,
          0.9997865699247168,
          0.9998018181175056,
          0.9998160436421288,
          0.9998293099906889,
          0.9998416770860711,
          0.9998532014565513,
          0.9998639364036027,
          0.9998739321630546,
          0.9998832360597592,
          0.9998918926559233,
          0.9998999438932712,
          0.9999074292291985,
          0.9999143857670886,
          0.9999208483809561,
          0.9999268498345886,
          0.9999324208953544,
          0.9999375904428452,
          0.9999423855725241,
          0.9999468316945429,
          0.9999509526278976,
          0.9999547706900862,
          0.9999583067824291,
          0.999961580471215,
          0.9999646100648274,
          0.9999674126870093,
          0.9999700043464149,
          0.9999724000026006,
          0.9999746136285972,
          0.99997665827021,
          0.9999785461021803,
          0.9999802884813487,
          0.9999818959969473,
          0.9999833785181513,
          0.9999847452390132,
          0.9999860047208983,
          0.9999871649325408,
          0.999988233287831,
          0.9999892166814416,
          0.9999901215224001,
          0.9999909537657081,
          0.9999917189421028,
          0.9999924221860571,
          0.9999930682621071,
          0.9999936615895939,
          0.9999942062659025,
          0.9999947060882777,
          0.9999951645742929,
          0.999995584981046,
          0.9999959703231507,
          0.9999963233895895,
          0.9999966467594952,
          0.9999969428169175,
          0.9999972137646355,
          0.9999974616370699,
          0.999997688312348
        ],
        "equalised_rectangle": [
          0.7488428600443645,
          0.7550434880979224,
          0.7611608007639147,
          0.7671936008529445,
          0.773140772144949,
          0.7790012795319546,
          0.7847741690351648,
          0.7904585676981515,
          0.7960536833581838,
          0.8015588042979729,
          0.8069732987803503,
          0.8122966144686263,
          0.8175282777355906,
          0.8226678928643227,
          0.8277151411441775,
          0.8326697798654841,
          0.837531641216674,
          0.8423006310877085,
          0.8469767277838085,
          0.8515599806536385,
          0.8560505086361913,
          0.8604484987307399,
          0.8647542043942992,
          0.868967943871126,
          0.873090098458837,
          0.8771211107157829,
          0.8810614826143437,
          0.8849117736448361,
          0.8886725988747316,
          0.8923446269678815,
          0.895928578168425,
          0.8994252222540323,
          0.9028353764630938,
          0.9061599034004129,
          0.9093997089258992,
          0.9125557400306903,
          0.9156289827050372,
          0.9186204598022114,
          0.9215312289025774,
          0.9243623801818722,
          0.9271150342876164,
          0.929790340227454,
          0.9323894732730892,
          0.9349136328833519,
          0.9373640406497794,
          0.9397419382679536,
          0.942048585537687,
          0.9442852583949838,
          0.9464532469785578,
          0.9485538537335135,
          0.950588391554644,
          0.9525581819716277,
          0.9544645533782435,
          0.9563088393075556,
          0.9580923767548536,
          0.9598165045499691,
          0.9614825617804224,
          0.9630918862666938,
          0.96464581309075,
          0.9661456731787964,
          0.9675927919390767,
          0.9689884879553792,
          0.9703340717367689,
          0.9716308445239109,
          0.9728800971522191,
          0.9740831089719173,
          0.9752411468249746,
          0.9763554640787496,
          0.977427299716051,
          0.978457877481212,
          0.9794484050816586,
          0.9804000734443523,
          0.9813140560263817,
          0.9821915081788883,
          0.9830335665634206,
          0.9838413486197282,
          0.9846159520839334,
          0.9853584545559436,
          0.986069913114906,
          0.9867513639814443,
          0.9874038222253663,
          0.9880282815174829,
          0.9886257139241342,
          0.9891970697429867,
          0.9897432773786302,
          0.9902652432564794,
          0.9907638517734622,
          0.9912399652839627,
          0.9916944241194746,
          0.9921280466404117,
          0.9925416293185256,
          0.9929359468483763,
          0.9933117522863091,
          0.993669777215404,
          0.9940107319348715,
          0.9943353056723914,
          0.9946441668179011,
          0.9949379631773791,
          0.9952173222451731,
          0.995482851493472,
          0.9957351386775334,
          0.9959747521553234,
          0.996202241220251,
          0.9964181364457234,
          0.9966229500402769,
          0.9968171762120877,
          0.9970012915416969,
          0.9971757553618332,
          0.9973410101432536,
          0.9974974818855665,
          0.9976455805120477,
          0.997785700267496,
          0.9979182201182283,
          0.9980435041533476,
          0.9981619019864706,
          0.9982737491571361,
          0.9983793675311655,
          0.9984790656992845,
          0.9985731393733598,
          0.9986618717796448,
          0.9987455340484687,
          0.9988243855998441,
          0.9988986745245078,
          0.9989686379599434,
          0.9990345024609789,
          0.9990964843645788,
          0.9991547901484945,
          0.9992096167834631,
          0.9992611520786822,
          0.9993095750203154,
          0.9993550561028179,
          0.9993977576528965,
          0.9994378341459463,
          0.9994754325148372,
          0.9995106924509408,
          0.999543746697319,
          0.9995747213340143,
          0.9996037360554032,
          0.9996309044395977,
          0.9996563342098926,
          0.9996801274882804,
          0.999702381041067,
          0.99972318651664,
          0.9997426306754553,
          0.9997607956123169,
          0.9997777589710438,
          0.9997935941516232,
          0.99980837050996,
          0.9998221535503466,
          0.9998350051107786,
          0.9998469835412513,
          0.9998581438751846,
          0.9998685379941175,
          0.9998782147858312,
          0.9998872202960538,
          0.9998955978739085,
          0.9999033883112697,
          0.9999106299761921,
          0.9999173589405775,
          0.9999236091022534,
          0.9999294123016252,
          0.9999347984330776,
          0.999939795551288,
          0.9999444299726247,
          0.9999487263717934,
          0.9999527078738982,
          0.9999563961420812,
          0.9999598114608997,
          0.9999629728156038,
          0.9999658979674663,
          0.9999686035253221,
          0.999971105013465,
          0.9999734169360497,
          0.9999755528381457,
          0.9999775253635789,
          0.999979346309702,
          0.999981026679225,
          0.9999825767292363,
          0.9999840060175399,
          0.9999853234464312,
          0.9999865373040294,
          0.9999876553032816,
          0.9999886846187491,
          0.9999896319212824,
          0.999990503410688,
          0.9999913048464883,
          0.9999920415768678,
          0.9999927185658984,
          0.9999933404191332,
          0.9999939114076531,
          0.9999944354906479,
          0.9999949163366086,
          0.9999953573432079,
          0.999995761655939,
          0.9999961321855814,
          0.999996471624558,
          0.9999967824622483,
          0.9999970669993142,
          0.9999973273610964,
          0.9999975655101355,
          0.9999977832578687
        ],
        "retuned_max_z": [
          0.7516286909998321,
          0.7577932203859706,
          0.7638738569015802,
          0.7698694391311028,
          0.7757788867655288,
          0.7816012006883267,
          0.7873354629363447,
          0.7929808365375725,
          0.798536565227915,
          0.8040019730493686,
          0.8093764638322234,
          0.8146595205641439,
          0.8198507046491871,
          0.8249496550600174,
          0.8299560873867761,
          0.8348697927862203,
          0.8396906368349303,
          0.8444185582905206,
          0.8490535677649294,
          0.8535957463139916,
          0.8580452439476007,
          0.8624022780648692,
          0.8666671318187739,
          0.8708401524148497,
          0.8749217493485392,
          0.8789123925858605,
          0.8828126106920756,
          0.8866229889130605,
          0.890344167214081,
          0.8939768382806723,
          0.8975217454862882,
          0.9009796808313664,
          0.9043514828583981,
          0.9076380345475429,
          0.9108402611972567,
          0.9139591282943283,
          0.9169956393776284,
          0.9199508338997827,
          0.9228257850908752,
          0.9256215978281699,
          0.9283394065157273,
          0.9309803729776578,
          0.9335456843686201,
          0.9360365511050381,
          0.9384542048203608,
          0.9407998963475364,
          0.9430748937317289,
          0.9452804802761343,
          0.9474179526236051,
          0.949488618876621,
          0.9514937967579832,
          0.9534348118144436,
          0.9553129956653126,
          0.9571296842979226,
          0.9588862164116598,
          0.9605839318121105,
          0.9622241698567013,
          0.9638082679530561,
          0.9653375601111271,
          0.9668133755500011,
          0.9682370373601298,
          0.9696098612215787,
          0.9709331541787432,
          0.972208213471835,
          0.9734363254253077,
          0.9746187643932473,
          0.9757567917616327,
          0.9768516550072377,
          0.9779045868128354,
          0.9789168042382419,
          0.9798895079466344,
          0.9808238814854745,
          0.9817210906212673,
          0.9825822827272968,
          0.983408586223394,
          0.9842011100667128,
          0.9849609432924125,
          0.9856891546030825,
          0.9863867920056786,
          0.9870548824946862,
          0.9876944317801715,
          0.9883064240593423,
          0.9888918218301953,
          0.9894515657457937,
          0.9899865745076939,
          0.9904977447970099,
          0.9909859512415918,
          0.9914520464177746,
          0.9918968608851512,
          0.9923212032528117,
          0.9927258602754971,
          0.9931115969781129,
          0.9934791568070618,
          0.9938292618068612,
          0.9941626128205288,
          0.9944798897122366,
          0.9947817516107528,
          0.9950688371722215,
          0.9953417648608468,
          0.9956011332460877,
          0.9958475213149928,
          0.9960814887983429,
          0.9963035765093019,
          0.9965143066933145,
          0.9967141833880271,
          0.9969036927920483,
          0.997083303641405,
          0.9972534675925949,
          0.9974146196111726,
          0.9975671783648555,
          0.9977115466201768,
          0.9978481116417536,
          0.9979772455932873,
          0.998099305939452,
          0.9982146358478736,
          0.9983235645904439,
          0.9984264079432564,
          0.9985234685844954,
          0.9986150364896479,
          0.9987013893234543,
          0.9987827928280459,
          0.998859501206767,
          0.9989317575032098,
          0.9989997939750302,
          0.999063832462153,
          0.9991240847490024,
          0.9991807529204375,
          0.9992340297110978,
          0.9992840988479,
          0.9993311353854567,
          0.999375306034218,
          0.9994167694811645,
          0.9994556767029056,
          0.9994921712710679,
          0.9995263896498771,
          0.9995584614858627,
          0.9995885098896377,
          0.9996166517097244,
          0.9996429977984181,
          0.9996676532696973,
          0.9996907177492081,
          0.9997122856163663,
          0.9997324462386319,
          0.9997512841980312,
          0.9997688795100065,
          0.999785307834692,
          0.9998006406807208,
          0.9998149456016782,
          0.9998282863853261,
          0.9998407232357331,
          0.9998523129484448,
          0.9998631090788437,
          0.9998731621038479,
          0.999882519577103,
          0.9998912262778272,
          0.9998993243534716,
          0.99990685345636,
          0.9999138508744754,
          0.9999203516565601,
          0.9999263887317006,
          0.999931993023563,
          0.9999371935594508,
          0.9999420175743526,
          0.9999464906101472,
          0.9999506366101315,
          0.9999544780090376,
          0.9999580358186997,
          0.9999613297095331,
          0.9999643780879811,
          0.9999671981700865,
          0.9999698060513399,
          0.9999722167729523,
          0.9999744443847002,
          0.9999765020044837,
          0.9999784018747389,
          0.9999801554158363,
          0.9999817732766023,
          0.9999832653820866,
          0.9999846409787028,
          0.9999859086768623,
          0.9999870764912179,
          0.9999881518786284,
          0.9999891417739575,
          0.9999900526238061,
          0.999990890418286,
          0.9999916607209273,
          0.9999923686968167,
          0.9999930191390569,
          0.999993616493632,
          0.9999941648827647,
          0.9999946681268432,
          0.9999951297649968,
          0.9999955530743896,
          0.9999959410883064,
          0.9999962966130961,
          0.9999966222440352,
          0.9999969203801742,
          0.9999971932382248,
          0.9999974428655415,
          0.9999976711522531,
          0.999997879842592
        ]
      },
      "regret": {
        "dunnett_tamhane": [
          0.07185258249879004,
          0.070770568163827,
          0.06967820997505149,
          0.06857649602588835,
          0.06746640961574298,
          0.06634892783480428,
          0.0652250201832523,
          0.0640956472274532,
          0.06296175929558442,
          0.06182429521498623,
          0.060684181093387315,
          0.05954232914599689,
          0.0583996365702997,
          0.05725698447022965,
          0.05611523683123603,
          0.05497523954759295,
          0.053837819503137666,
          0.052703783706458875,
          0.05157391848139152,
          0.0504489887135101,
          0.04932973715315062,
          0.04821688377532993,
          0.04711112519677303,
          0.04601313415010314,
          0.04492355901509683,
          0.04384302340675836,
          0.042772125819822,
          0.0417114393291523,
          0.04066151134537612,
          0.03962286342495131,
          0.0385959911337522,
          0.037581363963134,
          0.036579425297325836,
          0.0355905924308964,
          0.03461525663493634,
          0.03365378327050976,
          0.032706511947840446,
          0.031773756729619726,
          0.030855806376751855,
          0.029952924634786667,
          0.029065350559232577,
          0.028193298877891966,
          0.02733696038831754,
          0.026496502388451564,
          0.02567206913848049,
          0.024863782351914387,
          0.0240717417138845,
          0.023296025424643093,
          0.022536690766245586,
          0.021793774690398802,
          0.021067294425467637,
          0.020357248100647065,
          0.019663615385326787,
          0.018986358141700917,
          0.01832542108870621,
          0.017680732475406257,
          0.017052204761980425,
          0.016439735306518235,
          0.015843207055869238,
          0.015262489238848298,
          0.014697438060151844,
          0.01414789739339708,
          0.013613699471757472,
          0.013094665574729441,
          0.012590606709630092,
          0.012101324286492748,
          0.011626610785093937,
          0.011166250412915829,
          0.010720019752916879,
          0.010287688400055254,
          0.00986901958558004,
          0.009463770788176496,
          0.009071694331122994,
          0.008692537964687974,
          0.00832604543306532,
          0.007971957025215857,
          0.007630010109051697,
          0.0072999396484665635,
          0.006981478702782013,
          0.006674358908243022,
          0.0063783109412598946,
          0.006093064963153901,
          0.0058183510462230924,
          0.005553899581001861,
          0.005299441664642558,
          0.005054709470399951,
          0.004819436598249493,
          0.004593358406718651,
          0.004376212326055346,
          0.00416773815290125,
          0.003967678326677451,
          0.0037757781879286007,
          0.003591786218906647,
          0.003415454266708274,
          0.003246537749310764,
          0.003084795844878508,
          0.0029299916647382617,
          0.002781892410443762,
          0.002640269515371366,
          0.0025048987713063237,
          0.0023755604404953655,
          0.0022520393536550666,
          0.0021341249944370386,
          0.0020216115708604635,
          0.0019142980742299725,
          0.0018119883260624735,
          0.0017144910135503475,
          0.001621619714090095,
          0.0015331929094060935,
          0.0014490339897976691,
          0.0013689712490348703,
          0.0012928378704241158,
          0.0012204719045593635,
          0.0011517162392676859,
          0.0010864185622501874,
          0.0010244313169102404,
          0.0009656116518511716,
          0.0009098213645146532,
          0.0008569268394195167,
          0.0008067989814484153,
          0.0007593131446168841,
          0.000714349056745851,
          0.0006717907404447603,
          0.0006315264307981631,
          0.0005934484901340029,
          0.0005574533202369139,
          0.0005234412723547707,
          0.0004913165553315638,
          0.0004609871421843452,
          0.0004323646754267214,
          0.00040536437142611373,
          0.0003799049240668427,
          0.00035590840797603777,
          0.00033330018155451326,
          0.0003120087900400948,
          0.00029196586881650115,
          0.00027310604716669027,
          0.0002553668526558279,
          0.00023868861631551696,
          0.0002230143787878024,
          0.0002082897975747202,
          0.00019446305552681025,
          0.00018148477069207826,
          0.0001693079076353679,
          0.00015788769032702645,
          0.00014718151668912502,
          0.00013714887487729238,
          0.00012775126136649125,
          0.00011895210089979143,
          0.0001107166683503675,
          0.0001030120125385743,
          9.580688203803298e-05,
          8.907165299718668e-05,
          8.277825899574796e-05,
          7.690012294885302e-05,
          7.141209106555561e-05,
          6.629036886253644e-05,
          6.15124592285334e-05,
          5.705710253003488e-05,
          5.290421874419324e-05,
          4.9034851600701895e-05,
          4.5431114710519186e-05,
          4.2076139655810186e-05,
          3.895402601229692e-05,
          3.604979327234259e-05,
          3.33493346345333e-05,
          3.083937262324949e-05,
          2.850741649972724e-05,
          2.6341721424372556e-05,
          2.4331249328608023e-05,
          2.246563145328082e-05,
          2.0735132509631096e-05,
          1.9130616417996495e-05,
          1.7643513578801035e-05,
          1.626578962992985e-05,
          1.498991564431665e-05,
          1.3808839721445507e-05,
          1.271595992649896e-05,
          1.1705098531040496e-05,
          1.077047750940217e-05,
          9.906695245341715e-06,
          9.108704404030485e-06,
          8.371790925021928e-06,
          7.691554092521624e-06,
          7.063887640025857e-06,
          6.484961847208199e-06,
          5.951206587802072e-06,
          5.45929528814745e-06,
          5.00612975703284e-06,
          4.5888258484630015e-06,
          4.204699920012151e-06,
          3.851256050476186e-06,
          3.5261739816102014e-06,
          3.2272977498236944e-06,
          2.9526249748010557e-06,
          2.700296773114621e-06,
          2.4685882659984715e-06,
          2.2558996515480693e-06,
          2.060747812701984e-06,
          1.8817584334435348e-06,
          1.717658596729437e-06
        ],
        "max_z": [
          0.06760389984487858,
          0.06657560603237493,
          0.06553788335666214,
          0.06449166619628896,
          0.06343788385819865,
          0.06237745924882447,
          0.061311307578780776,
          0.060240335103548176,
          0.05916543790241441,
          0.05808750069779495,
          0.05700739571691197,
          0.05592598159766403,
          0.05484410234036779,
          0.05376258630690155,
          0.052682245268624806,
          0.05160387350429361,
          0.050528246949034454,
          0.04945612239528314,
          0.04838823674643962,
          0.047325306323833666,
          0.0462680262274436,
          0.04521706975065798,
          0.04417308784922093,
          0.04313670866435529,
          0.04210853709991476,
          0.041089154453276336,
          0.04007911809954927,
          0.03907896122854575,
          0.03808919263383219,
          0.037110296553059134,
          0.0361427325586521,
          0.03518693549783573,
          0.03424331548085928,
          0.03331225791619401,
          0.03239412359138056,
          0.03148924879811953,
          0.030597945500120058,
          0.02972050154214751,
          0.028857180898648197,
          0.028008223960268037,
          0.027173847856531437,
          0.026354246812900873,
          0.02554959254039906,
          0.02476003465594351,
          0.02398570113151799,
          0.02322669877028599,
          0.022483113707738825,
          0.021755011935964234,
          0.021042439849120475,
          0.020345424808206287,
          0.019663975723227603,
          0.018998083650878024,
          0.01834772240587115,
          0.017712849184088962,
          0.017093405195741547,
          0.016489316306767587,
          0.015900493686745756,
          0.015326834461628564,
          0.014768222369658392,
          0.0142245284188741,
          0.013695611544670468,
          0.013181319265927527,
          0.012681488338285715,
          0.012195945403202407,
          0.011724507631487259,
          0.011266983360078364,
          0.010823172720884825,
          0.010392868260588637,
          0.009975855550364255,
          0.009571913784542592,
          0.009180816367312916,
          0.008802331486623991,
          0.008436222674513124,
          0.008082249353158807,
          0.007740167366018832,
          0.0074097294934810575,
          0.00709068595251919,
          0.006782784879908193,
          0.006485772798617043,
          0.006199395067055906,
          0.00592339631091453,
          0.005657520837385163,
          0.005401513031618582,
          0.005155117735315126,
          0.004918080607403717,
          0.004690148466810714,
          0.004471069617367153,
          0.004260594154947726,
          0.004058474256976449,
          0.0038644644544743503,
          0.003678321886861364,
          0.003499806539760066,
          0.0033286814660812803,
          0.0031647129907017126,
          0.003007670899071971,
          0.0028573286101183097,
          0.002713463333825101,
          0.0025758562139053943,
          0.0024442924559859754,
          0.0023185614417494255,
          0.0021984568294900705,
          0.0020837766415528736,
          0.001974323339134513,
          0.0018699038849340154,
          0.0017703297941466935,
          0.0016754171742996405,
          0.0015849867544299764,
          0.0014988639041079257,
          0.0014168786428067088,
          0.0013388656401192311,
          0.0012646642073183112,
          0.0011941182807526471,
          0.0011270763975649806,
          0.0010633916642120253,
          0.0010029217182577648,
          0.0009455286839028136,
          0.000891079121702851,
          0.0008394439729184836,
          0.0007904984989276412,
          0.0007441222161197159,
          0.0007001988266781823,
          0.0006586161456454575,
          0.0006192660246503955,
          0.0005820442726651124,
          0.0005468505741438422,
          0.0005135884048823021,
          0.00048216494592167366,
          0.00045249099580688877,
          0.0004244808814943578,
          0.0003980523681897931,
          0.00037312656838234536,
          0.0003496278503269296,
          0.00032748374621239916,
          0.00030662486023921214,
          0.0002869847768164284,
          0.00026849996907433993,
          0.00025110970787569823,
          0.0002347559714955864,
          0.00021938335612730646,
          0.00020493898735935164,
          0.00019137243275660332,
          0.0001786356156673464,
          0.00016668273036654396,
          0.00015547015863506074,
          0.00014495638786419488,
          0.00013510193076498515,
          0.00012586924675226773,
          0.00011722266506441304,
          0.00010912830967106345,
          0.00010155402601300343,
          9.446930961053778e-05,
          8.784523656942213e-05,
          8.16543960064836e-05,
          7.58708244105717e-05,
          7.046994194838925e-05,
          6.542849071906073e-05,
          6.0724474956002286e-05,
          5.633710316972762e-05,
          5.224673222067556e-05,
          4.84348133069504e-05,
          4.488383984801829e-05,
          4.157729724188584e-05,
          3.849961447009437e-05,
          3.5636117521979855e-05,
          3.297298460705786e-05,
          3.0497203122086103e-05,
          2.819652833731758e-05,
          2.605944376467929e-05,
          2.4075123169068636e-05,
          2.2233394182651308e-05,
          2.052470348095246e-05,
          1.8940083478643982e-05,
          1.747112050223256e-05,
          1.6109924396335642e-05,
          1.484909951988091e-05,
          1.3681717088371227e-05,
          1.2601288818301154e-05,
          1.1601741829896732e-05,
          1.067739476455191e-05,
          9.82293507365085e-06,
          9.033397435883542e-06,
          8.304143260673126e-06,
          7.63084123592778e-06,
          7.0094488789991396e-06,
          6.436195050465618e-06,
          5.9075633911549095e-06,
          5.420276643666225e-06,
          4.97128182054457e-06,
          4.5577361821891625e-06,
          4.176993988539598e-06,
          3.826593989570712e-06,
          3.504247620635342e-06,
          3.2078278697183223e-06,
          2.9353587846995936e-06,
          2.6850055897659e-06,
          2.4550653811543367e-06,
          2.2439583734545616e-06,
          2.0502196687347363e-06,
          1.8724915217876595e-06,
          1.7095160758147412e-06,
          1.5601285438738477e-06
        ],
        "equalised_rectangle": [
          0.06466377691039937,
          0.06367505739286287,
          0.06267747296573614,
          0.061671919657779954,
          0.0606592883637374,
          0.059640463574769625,
          0.058616322141639476,
          0.057587732072919624,
          0.05655555137037107,
          0.05552062690350301,
          0.05448379332518627,
          0.05344587203005017,
          0.05240767015724797,
          0.05136997963902906,
          0.05033357629640788,
          0.04929921898306903,
          0.04826764877849883,
          0.047239588231182766,
          0.04621574065255876,
          0.045196789462267135,
          0.044183397585091565,
          0.04317620689983913,
          0.04217583774026536,
          0.04118288844800963,
          0.04019793497736965,
          0.03922153055161048,
          0.03825420537037414,
          0.03729646636763161,
          0.03634879701949784,
          0.035411657201116345,
          0.034485483091708825,
          0.03357068712678184,
          0.0326676579963829,
          0.031776760688205945,
          0.0308983365742592,
          0.03003270353972752,
          0.029180156152587674,
          0.0283409658724656,
          0.02751538129716516,
          0.026703628445240726,
          0.02590591107293887,
          0.025122411023791345,
          0.024353288609106304,
          0.023598683017574906,
          0.02285871275218748,
          0.022133476092636356,
          0.02142305158137129,
          0.020727498531468592,
          0.020046857554475103,
          0.01938115110639463,
          0.018730384049995677,
          0.01809454423163576,
          0.01747360307081895,
          0.01686751616072936,
          0.01627622387801396,
          0.015699652000121838,
          0.015137712328547043,
          0.014590303316362371,
          0.01405731069847884,
          0.013538608123112653,
          0.013034057782993921,
          0.012543511044904598,
          0.012066809076190002,
          0.011603783466946021,
          0.011154256846644006,
          0.010718043494017419,
          0.010294949939095886,
          0.009884775556336968,
          0.009487313147869053,
          0.009102349515924544,
          0.008729666023606569,
          0.008369039143197681,
          0.008020240991283609,
          0.007683039850029351,
          0.007357200674008383,
          0.007042485582048248,
          0.006738654333618199,
          0.006445464789344103,
          0.006162673355296111,
          0.005890035410751309,
          0.00562730571919057,
          0.005374238822342733,
          0.0051305894171419265,
          0.00489611271551463,
          0.004670564786961726,
          0.0044537028839472465,
          0.004245285750149935,
          0.004045073911676271,
          0.003852829951373117,
          0.0036683187664163968,
          0.003491307809387131,
          0.0033215673130797393,
          0.003158870499318058,
          0.003002993772083057,
          0.0028537168952827473,
          0.0027108231555183385,
          0.0025740995102228885,
          0.002443336721567858,
          0.0023183294765506974,
          0.0021988764936917106,
          0.002084780616781721,
          0.001975848896133388,
          0.001871892657798341,
          0.0017727275612197456,
          0.0016781736457956225,
          0.001588055366832215,
          0.0015022016213691706,
          0.0014204457643588095,
          0.0013426256156813436,
          0.0012685834584756932,
          0.0011981660292621381,
          0.0011312245003284296,
          0.0010676144548452103,
          0.0010071958551697477,
          0.0009498330047891337,
          0.0008953945043453376,
          0.000843753202175025,
          0.0007947861397866699,
          0.0007483744926865227,
          0.0007044035069534629,
          0.0006627624319506574,
          0.0006233444495493947,
          0.0005860466002275446,
          0.00055076970639187,
          0.000517418293259916,
          0.0004859005076235142,
          0.00045612803480209446,
          0.00042801601408014225,
          0.0004014829529091543,
          0.00037645064014054237,
          0.00035284405854208546,
          0.0003305912968367767,
          0.00030962346148929803,
          0.00028987458845193017,
          0.0002712815550684944,
          0.0002537839923219818,
          0.00023732419759877254,
          0.00022184704813000956,
          0.000207299915258588,
          0.00019363257966848368,
          0.0001807971477017625,
          0.00016874796887761308,
          0.00015744155471710986,
          0.0001468364989671838,
          0.0001368933993074413,
          0.00012757478061406304,
          0.00011884501984598977,
          0.00011067027261000751,
          0.00010301840145316744,
          9.585890592320454e-05,
          8.916285443025974e-05,
          8.290281793626116e-05,
          7.705280549177547e-05,
          7.158820163398901e-05,
          6.648570565371513e-05,
          6.172327273394211e-05,
          5.7280056957435276e-05,
          5.313635617625296e-05,
          4.927355873174511e-05,
          4.567409200965241e-05,
          4.2321372811299386e-05,
          3.9199759518570394e-05,
          3.62945060273575e-05,
          3.359171742146583e-05,
          3.1078307356537414e-05,
          2.8741957121397334e-05,
          2.6571076342325697e-05,
          2.4554765294104664e-05,
          2.2682778780259597e-05,
          2.094549154370564e-05,
          1.9333865168007686e-05,
          1.783941642865171e-05,
          1.6454187053094614e-05,
          1.5170714847901082e-05,
          1.3982006150973461e-05,
          1.288150956672717e-05,
          1.186309094204129e-05,
          1.0921009540923992e-05,
          1.004989537605182e-05,
          9.24472765566884e-06,
          8.500814304754834e-06,
          7.813772519881679e-06,
          7.1795103177657335e-06,
          6.594209038182105e-06,
          6.054306762627946e-06,
          5.556482610898717e-06,
          5.097641878564441e-06,
          4.674901979199019e-06,
          4.285579156116181e-06,
          3.927175929295729e-06,
          3.597369244137048e-06,
          3.2939992896495553e-06,
          3.015058954676067e-06,
          2.7586838917410196e-06,
          2.5231431591165907e-06,
          2.306830412702833e-06,
          2.10825562031947e-06,
          1.9260372720029383e-06,
          1.758895060891093e-06,
          1.6056430102561342e-06,
          1.4651830232119453e-06
        ],
        "retuned_max_z": [
          0.0618779459549318,
          0.06092532510481466,
          0.059964416828070626,
          0.0589960813796216,
          0.05802117374315761,
          0.057040542418397545,
          0.056055028240459624,
          0.05506546323349872,
          0.05407266950063986,
          0.05307745815210733,
          0.0520806282733132,
          0.051082965934532494,
          0.0500852432436515,
          0.04908821744333433,
          0.04809263005380933,
          0.04709920606233279,
          0.046108653160242645,
          0.04512166102837071,
          0.044138900671437935,
          0.04316102380191399,
          0.04218866227368208,
          0.041222427565709804,
          0.04026291031579062,
          0.03931067990428589,
          0.03836628408766748,
          0.03743024868153289,
          0.036503077292642204,
          0.03558525109940726,
          0.034677228680148414,
          0.03377944588832564,
          0.032892315773845625,
          0.03201622854944778,
          0.031151551601078634,
          0.030298629541075855,
          0.029457784302901715,
          0.028629315276089428,
          0.027813499479996482,
          0.02701059177489424,
          0.026220825108867318,
          0.025444410798943065,
          0.024681538844827898,
          0.023932378273587483,
          0.023197077513575495,
          0.022475764795888746,
          0.021768548581606095,
          0.021075518013053615,
          0.020396743387329358,
          0.019732276650318115,
          0.019082151909427806,
          0.018446385963287206,
          0.017824978846656556,
          0.017217914388819873,
          0.016625160783749916,
          0.016046671170362445,
          0.015482384221207724,
          0.014932224737980341,
          0.014396104252268043,
          0.013873921630000076,
          0.01336556367810171,
          0.012870905751908012,
          0.012389812361940845,
          0.011922137778705153,
          0.011467726634215738,
          0.011026414519021937,
          0.010598028573555506,
          0.010182388072687341,
          0.009779305002437889,
          0.009388584627848888,
          0.009010026051084665,
          0.008643422758894691,
          0.008288563158630852,
          0.007945231102075416,
          0.007613206396397941,
          0.007292265301620941,
          0.00698218101403493,
          0.0066827241350635655,
          0.0063936631251390605,
          0.0061147647422053145,
          0.005845794464523506,
          0.005586516897509351,
          0.005336696164385413,
          0.00509609628048331,
          0.0048644815110808716,
          0.0046416167127076025,
          0.004427267657898016,
          0.004221201343416596,
          0.004023186282020257,
          0.0038329927778644637,
          0.0036503931856965944,
          0.0034751621540163014,
          0.0033070768524156003,
          0.0031459171833430684,
          0.0029914659785653316,
          0.0028435091806258057,
          0.0027018360096255443,
          0.002566239115673131,
          0.002436514717371253,
          0.0023124627267254575,
          0.0021938868608770506,
          0.002080594741076057,
          0.0019723979793224073,
          0.0018691122531138348,
          0.0017705573687474404,
          0.0016765573136285359,
          0.0015869402980453618,
          0.0015015387868716726,
          0.001420189521661078,
          0.0013427335335971292,
          0.0012690161477623206,
          0.0011988869791866778,
          0.0011321999211329763,
          0.0010688131260708502,
          0.001008588979786194,
          0.0009513940690653934,
          0.000897099143386086,
          0.0008455790710374991,
          0.0007967127900840634,
          0.0007503832545758095,
          0.0007064773763983428,
          0.0006648859631439166,
          0.0006255036523733616,
          0.0005882288426264153,
          0.0005529636215254807,
          0.0005196136913050322,
          0.00048808829208584056,
          0.00045830012319995634,
          0.0004301652628590637,
          0.00040360308644544725,
          0.0003785361836913686,
          0.00035489027499927824,
          0.00033259412714199145,
          0.0003115794685687499,
          0.000291780904530048,
          0.00027313583222122946,
          0.0002555843561322262,
          0.00023906920377841882,
          0.00022353564197541968,
          0.00020893139380878718,
          0.00019520655643813218,
          0.00018231351986387767,
          0.0001702068867740913,
          0.00015884339357832337,
          0.00014818183272527109,
          0.0001381829763913519,
          0.00012880950161792083,
          0.00012002591696593217,
          0.00011179849074827534,
          0.00010409518089186793,
          9.688556647383402e-05,
          9.014078096873907e-05,
          8.383344723688676e-05,
          7.7937614277112e-05,
          7.242869576132192e-05,
          6.728341036222864e-05,
          6.247972388028339e-05,
          5.799679317074936e-05,
          5.381491186714451e-05,
          4.991545789290941e-05,
          4.628084274912583e-05,
          4.2894462562405554e-05,
          3.9740650873675386e-05,
          3.680463314549251e-05,
          3.407248296272499e-05,
          3.153107989891289e-05,
          2.916806901837095e-05,
          2.6971821982094027e-05,
          2.4931399723768996e-05,
          2.303651666067364e-05,
          2.127750640293051e-05,
          1.9645288923483448e-05,
          1.813133915025565e-05,
          1.6727656941222803e-05,
          1.5426738402578676e-05,
          1.4221548509775802e-05,
          1.3105494990977207e-05,
          1.2072403432347888e-05,
          1.1116493564630735e-05,
          1.0232356690591742e-05,
          9.414934213162631e-06,
          8.659497224452675e-06,
          7.961627116234898e-06,
          7.317197173026783e-06,
          6.722355109473209e-06,
          6.173506514391932e-06,
          5.667299164552847e-06,
          5.20060817202441e-06,
          4.770521929725906e-06,
          4.374328820668144e-06,
          4.009504657241378e-06,
          3.673700817811459e-06,
          3.364733048809e-06,
          3.0805709014367285e-06,
          2.8193277730726743e-06,
          2.5792515244072987e-06,
          2.358715644316959e-06,
          2.1562109354411337e-06,
          1.9703376943935338e-06,
          1.7997983614936807e-06,
          1.6433906158541685e-06,
          1.5000008925967412e-06,
          1.3685982998952674e-06
        ]
      },
      "power_difference_vs_symmetric_max_z_pp": {
        "dunnett_tamhane": [
          -0.42486826539114286,
          -0.4194962131452096,
          -0.4140326618389367,
          -0.40848298295993457,
          -0.4028525757544421,
          -0.3971468585979854,
          -0.39137126044714865,
          -0.3855312123904997,
          -0.3796321393170099,
          -0.3736794517191333,
          -0.3676785376475422,
          -0.36163475483328433,
          -0.35555342299319337,
          -0.3494398163328083,
          -0.3432991562611232,
          -0.3371366043299351,
          -0.3309572554103246,
          -0.3247661311175709,
          -0.31856817349518174,
          -0.3123682389676419,
          -0.3061710925706951,
          -0.2999814024671976,
          -0.2938037347552158,
          -0.28764254857478466,
          -0.28150219151820144,
          -0.2753868953482064,
          -0.2693007720272811,
          -0.2632478100606628,
          -0.2572318711543953,
          -0.25125668718922745,
          -0.2453258575100148,
          -0.23944284652983594,
          -0.23361098164665917,
          -0.22783345147023848,
          -0.22211330435557564,
          -0.21645344723901783,
          -0.21085664477203947,
          -0.2053255187472125,
          -0.19986254781036994,
          -0.19447006745186846,
          -0.1891502702701109,
          -0.18390520649911313,
          -0.17873678479185529,
          -0.1736467732508018,
          -0.16863680069625353,
          -0.16370835816283957,
          -0.1588628006145676,
          -0.1541013488678855,
          -0.14942509171250729,
          -0.14483498821924456,
          -0.1403318702239975,
          -0.13591644497690236,
          -0.13158929794556684,
          -0.1273508957611913,
          -0.12320158929646219,
          -0.11914161686386038,
          -0.1151711075234707,
          -0.1112900844889686,
          -0.10749846862109225,
          -0.10379608199742041,
          -0.10018265154814188,
          -0.09665781274694751,
          -0.09322111334717498,
          -0.08987201715270343,
          -0.08660990781428346,
          -0.08343409264144341,
          -0.08034380642091277,
          -0.0773382152327251,
          -0.0744164202552633,
          -0.07157746155126432,
          -0.0688203218267125,
          -0.06614393015524911,
          -0.06354716566098206,
          -0.06102886115291195,
          -0.058587806704657464,
          -0.056222753173473805,
          -0.05393241565325724,
          -0.05171547685582922,
          -0.049570590416492255,
          -0.04749638411870594,
          -0.045491463034530444,
          -0.04355441257687387,
          -0.041683801460445924,
          -0.039878184568675756,
          -0.03813610572388493,
          -0.0364561003589281,
          -0.034836698088225315,
          -0.033276425177097835,
          -0.03177380690788656,
          -0.03032736984269757,
          -0.028935643981609083,
          -0.027597164816850484,
          -0.02631047528254271,
          -0.025074127600654972,
          -0.023886685023877252,
          -0.02274672347601925,
          -0.021652833091323487,
          -0.02060361965383617,
          -0.019597705938534382,
          -0.018633732955686266,
          -0.01771036110053137,
          -0.016826271210212962,
          -0.01598016553024939,
          -0.01517076859264277,
          -0.01439682800832287,
          -0.013657115176279877,
          -0.012950425912039432,
          -0.012275580998222235,
          -0.011631426659941546,
          -0.011016834967847444,
          -0.010430704171660032,
          -0.009871958967144767,
          -0.009339550699438703,
          -0.008832457505569824,
          -0.008349684399244772,
          -0.007890263300736056,
          -0.007453253014833017,
          -0.007037739159621026,
          -0.006642834049186419,
          -0.006267676532867306,
          -0.005911431793870214,
          -0.005573291110039236,
          -0.005252471579442197,
          -0.004948215813305179,
          -0.004659791599015417,
          -0.004386491535468551,
          -0.004127632643313728,
          -0.0038825559524613418,
          -0.0036506260689961323,
          -0.00343123072369389,
          -0.0032237803043733138,
          -0.0030277073739926053,
          -0.0028424661763670755,
          -0.0026675321315283718,
          -0.0025024013223684527,
          -0.002346589974222546,
          -0.0021996339291008304,
          -0.0020610881160232353,
          -0.0019305260188229312,
          -0.0018075391428395982,
          -0.0016917364818125336,
          -0.0015827439859505965,
          -0.0014802040325556653,
          -0.0013837749000322752,
          -0.0012931302462826366,
          -0.0012079585924196223,
          -0.001127962812497163,
          -0.0010528596302017412,
          -0.0009823791228713574,
          -0.0009162642337412485,
          -0.0008542702928049373,
          -0.0007961645468568257,
          -0.0007417256990716048,
          -0.00069074345852016,
          -0.0006430181000438573,
          -0.0005983600346426421,
          -0.000556589390654505,
          -0.0005175356058817471,
          -0.0004810370309304979,
          -0.00044694054371907654,
          -0.00041510117526621926,
          -0.0003853817468701948,
          -0.0003576525185677859,
          -0.00033179084902856815,
          -0.0003076808665292141,
          -0.0002852131512409706,
          -0.0002642844285971613,
          -0.00024479727350756875,
          -0.00022665982553071728,
          -0.000209785514604377,
          -0.00019409279723436867,
          -0.00017950490309726064,
          -0.00016594959157956168,
          -0.00015335891824230785,
          -0.00014166901100010065,
          -0.00013081985559271203,
          -0.00012075509031594933,
          -0.00011142180965650894,
          -0.00010277037664208066,
          -9.475424357363593e-05,
          -8.732978095116195e-05,
          -8.045611433749045e-05,
          -7.4094968915972e-05,
          -6.821052135341787e-05,
          -6.276925895720709e-05,
          -5.773984560475398e-05,
          -5.3092994412029526e-05,
          -4.880134676366055e-05,
          -4.483935748256229e-05,
          -4.11831859836731e-05,
          -3.781059304541756e-05,
          -3.470084298795584e-05,
          -3.183461119160569e-05,
          -2.9193896511348072e-05,
          -2.6761938509700656e-05,
          -2.452313919709681e-05,
          -2.2462989257565624e-05,
          -2.0567998282317035e-05,
          -1.8825629088947693e-05,
          -1.7224235759893958e-05,
          -1.5753005278007493e-05
        ],
        "max_z": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "equalised_rectangle": [
          0.29401229344792057,
          0.2900548639512057,
          0.28604103909259937,
          0.2819746538509027,
          0.27785954944612445,
          0.2736995674054832,
          0.2694985437141306,
          0.2652603030628531,
          0.2609886532043304,
          0.25668737942918796,
          0.25236023917256656,
          0.24801095676139084,
          0.243643218311973,
          0.23926066678725544,
          0.23486689722168608,
          0.2304654521224636,
          0.22605981705355882,
          0.22165341641003922,
          0.21724960938809268,
          0.2128516861566565,
          0.20846286423520377,
          0.20408628508188364,
          0.19972501089555728,
          0.1953820216345603,
          0.19106021225451242,
          0.1867623901665838,
          0.18249127291750655,
          0.17824948609140856,
          0.17403956143342558,
          0.1698639351942699,
          0.16572494669432336,
          0.16162483710538966,
          0.15756574844763005,
          0.15354972279880696,
          0.1495787017121386,
          0.14565452583920058,
          0.141778934753245,
          0.13795356696819638,
          0.13417996014830624,
          0.13045955150272626,
          0.12679367835926048,
          0.12318357891095699,
          0.11963039312926638,
          0.11613516383686129,
          0.11269883793305624,
          0.10932226776495524,
          0.10600621263675558,
          0.10275134044955836,
          0.09955822946453585,
          0.09642737018117353,
          0.0933591673231926,
          0.09035394192422608,
          0.08741193350522147,
          0.08453330233596512,
          0.08171813177275666,
          0.07896643066458431,
          0.07627813581987386,
          0.07365311452661727,
          0.07109116711795371,
          0.06859202957614219,
          0.06615537616765366,
          0.06378082210229952,
          0.06146792620957964,
          0.05921619362564412,
          0.05702507848431848,
          0.05489398660609712,
          0.05282227817889895,
          0.05080927042516725,
          0.048854240249518455,
          0.04695642686179946,
          0.04511503437063524,
          0.043329234342637246,
          0.04159816832295382,
          0.03992095031294385,
          0.038296669201043354,
          0.03672439114328352,
          0.03520316189009609,
          0.03373200905640861,
          0.03230994433209844,
          0.03093596563046308,
          0.029609059172397423,
          0.028328201504235206,
          0.027092361447667024,
          0.02590050198004734,
          0.024751582044202358,
          0.023644558286350925,
          0.02257838672172774,
          0.02155202432714276,
          0.020564430560332525,
          0.019614568805792487,
          0.01870140774742346,
          0.017823922668036563,
          0.0169810966763162,
          0.016171921861873884,
          0.015395400378914736,
          0.014650545460004327,
          0.01393638236021344,
          0.013251949233761273,
          0.01259629794352346,
          0.011968494805780772,
          0.011367621270830242,
          0.010792774541956707,
          0.010243068133619637,
          0.009717632371430973,
          0.009215614835111907,
          0.008736180746737876,
          0.008278513306081425,
          0.00784181397490702,
          0.007425302712538162,
          0.007028218164351063,
          0.0066498178056151325,
          0.006289378042423355,
          0.005946194271977401,
          0.005619580904225874,
          0.005308871346865196,
          0.005013417955745947,
          0.004732591952782972,
          0.004465783313178928,
          0.004212400624115098,
          0.003971870916630316,
          0.0037436394727530242,
          0.0035271696096073057,
          0.0033219424422803456,
          0.003127456627316505,
          0.0029432280883923134,
          0.0027687897258710237,
          0.0026036911119575734,
          0.0024474981726752,
          0.0022997928585177796,
          0.002160172804921423,
          0.0020282509840319207,
          0.0019036553490114905,
          0.0017860284723059117,
          0.0016750271787269178,
          0.0015703221747931373,
          0.001471597675228864,
          0.0013785510276864699,
          0.0012908923365584357,
          0.001208344086867097,
          0.0011306407690869769,
          0.0010575285054770234,
          0.0009887646789774607,
          0.000924117564948812,
          0.0008633659667856008,
          0.0008062988556711836,
          0.0007527150150843376,
          0.0007024226906349185,
          0.0006552392454395317,
          0.0006109908217810656,
          0.000569512008974371,
          0.0005306455180265068,
          0.0004942418633246959,
          0.0004601590514741183,
          0.00042826227765191405,
          0.0003984236294662935,
          0.0003705217985205955,
          0.00034444179984882695,
          0.00032007469935591004,
          0.0002973173488962644,
          0.0002760721297345725,
          0.0002562467036670846,
          0.0002377537723252665,
          0.000220510844273214,
          0.00020444001005426315,
          0.00018946772505357146,
          0.0001755246000656463,
          0.00016254519950020807,
          0.00015046784705985417,
          0.00013923443887842168,
          0.00012879026388690207,
          0.00011908383128478306,
          0.00011006670500579574,
          0.00010169334491161308,
          9.39209548467268e-05,
          8.670933688836868e-05,
          8.002075216895221e-05,
          7.381978762710517e-05,
          6.807322889823553e-05,
          6.274993885613256e-05,
          5.782074180560315e-05,
          5.3258313115200906e-05,
          4.9037074079105736e-05,
          4.513309180831371e-05,
          4.1523984084523846e-05,
          3.818882878814378e-05,
          3.510807802253879e-05,
          3.226347650153727e-05,
          2.963798413357921e-05,
          2.721570261376982e-05,
          2.4981805923918188e-05,
          2.2922474540720827e-05,
          2.102483309673886e-05,
          1.927689149416878e-05,
          1.7667489293771155e-05,
          1.6186243068094797e-05,
          1.4823496841120942e-05,
          1.3570275314567226e-05,
          1.241823966990907e-05,
          1.1359646090447484e-05,
          1.0387306559334064e-05,
          9.49455206677996e-06
        ],
        "retuned_max_z": [
          0.5725953889946789,
          0.5650280927560258,
          0.5573466528591475,
          0.5495584816667343,
          0.5416710115040968,
          0.5336916830426919,
          0.5256279338321179,
          0.5174871870049502,
          0.5092768401774528,
          0.5010042545687599,
          0.49267674435987674,
          0.48430156631315,
          0.47588590967162503,
          0.4674368863567202,
          0.4589615214815379,
          0.45046674419608745,
          0.44195937887918646,
          0.4334461366912512,
          0.4249336075001775,
          0.41642825219196933,
          0.4079363953761517,
          0.39946421849481606,
          0.3910177533430259,
          0.3826028760069322,
          0.37422530122472875,
          0.3658905771743437,
          0.3576040806906988,
          0.3493710129138461,
          0.34119639536837054,
          0.3330850664733487,
          0.325041678480642,
          0.3170706948387947,
          0.3091763879780607,
          0.30136283751180937,
          0.29363392884789175,
          0.2859933522030067,
          0.2784446020123621,
          0.2709909767253271,
          0.2636355789780831,
          0.2563813161324924,
          0.24923090117034974,
          0.24218685393133654,
          0.23525150268235429,
          0.22842698600548106,
          0.22171525499119493,
          0.21511807572323072,
          0.20863703204094808,
          0.20227352856461156,
          0.19602879396926065,
          0.18990388449191542,
          0.1838996876571075,
          0.1780169262058151,
          0.17225616221212547,
          0.16661780137265936,
          0.16110209745338055,
          0.155709156878725,
          0.15043894344777264,
          0.14529128316284057,
          0.14026586915566464,
          0.13536226669661477,
          0.1305799182729661,
          0.12591814872224827,
          0.12137617040700599,
          0.11695308841804808,
          0.11264790579317285,
          0.10845952873910214,
          0.10438677184470002,
          0.10042836327397442,
          0.09658294992795913,
          0.09284910256478485,
          0.08922532086821366,
          0.08571003845485592,
          0.08230162781152073,
          0.07899840515378509,
          0.07579863519838748,
          0.07270053584175207,
          0.0697022827380045,
          0.06680201377029515,
          0.06399783340935716,
          0.061287816954658236,
          0.058670014652917324,
          0.05614245569017795,
          0.05370315205377452,
          0.051350102260749875,
          0.04908129495057034,
          0.04689471233940701,
          0.04478833353469547,
          0.04276013770833087,
          0.04080810712798755,
          0.03893023004579721,
          0.03712450344457441,
          0.035388935641700314,
          0.03372154875158628,
          0.03212038100759429,
          0.030583488944635473,
          0.029108949444522914,
          0.0276948616453776,
          0.02633934871799637,
          0.02504055951089157,
          0.023796670067344206,
          0.022605885016768745,
          0.021466438843908975,
          0.02037659703870709,
          0.019334657130543054,
          0.018338949610130495,
          0.017387838742799477,
          0.016479723276885405,
          0.015613037051076528,
          0.014786249504439297,
          0.013997866093251599,
          0.013246428618529649,
          0.012530515468178738,
          0.011848741777875649,
          0.011199759514657348,
          0.010582257487168345,
          0.009994961286530213,
          0.009436633161874486,
          0.00890607183426928,
          0.00840211225292542,
          0.007923625297578951,
          0.007469517430480632,
          0.007038730301900387,
          0.006630240312488489,
          0.006243058136001789,
          0.005876228205803358,
          0.00552882816823308,
          0.005199968306257574,
          0.004888790936141696,
          0.004594469780305754,
          0.0043162093190551865,
          0.00405324412403596,
          0.003804838175813785,
          0.0035702841682305753,
          0.003348902801803,
          0.003140042068416893,
          0.002943076529593469,
          0.0027574065900259903,
          0.0025824577686739403,
          0.002417679968913511,
          0.002262546749554062,
          0.0021165545982526623,
          0.0019792222089032308,
          0.0018500897641327008,
          0.0017287182243697075,
          0.0016146886246293235,
          0.0015076013799020238,
          0.0014070756004014306,
          0.0013127484172592574,
          0.0012242743197221628,
          0.001141324504427832,
          0.001063586237370906,
          0.0009907622292359974,
          0.0009225700245196755,
          0.0008587414048299991,
          0.0007990218068076871,
          0.0007431697548354599,
          0.0006909563088797199,
          0.0006421645276866172,
          0.0005965889471548635,
          0.0005540350744515088,
          0.0005143188974376933,
          0.0004772664096375223,
          0.00044271315073896034,
          0.00041050376230478136,
          0.00038049155886010766,
          0.0003525381140012662,
          0.000326512861348327,
          0.00030229271039683425,
          0.000279761676613699,
          0.00025881052591048004,
          0.0002393364330610659,
          0.0002212426537417933,
          0.0002044382099608555,
          0.00018883758865495537,
          0.0001743604528869902,
          0.0001609313656003586,
          0.00014847952536367615,
          0.00013693851392826417,
          0.00012624605514321985,
          0.00011634378491720554,
          0.00010717703196050365,
          9.869460876332781e-05,
          9.08486126438568e-05,
          8.359423645520891e-05,
          7.688958859608519e-05,
          7.069552191429906e-05,
          6.497547139217019e-05,
          5.969529998095524e-05,
          5.482315249549785e-05,
          5.032931708059962e-05,
          4.618609407147645e-05,
          4.2367671915233274e-05,
          3.8850009664859186e-05,
          3.561072603464055e-05,
          3.2628994539596334e-05,
          2.9885444563504393e-05,
          2.7362067900327247e-05,
          2.5042130724628464e-05,
          2.2910090602401567e-05,
          2.095151832026687e-05,
          1.9153024399809482e-05
        ]
      },
      "checks_at_saved_active_amplitudes": {
        "dunnett_tamhane": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.07185258249879004,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7416540544559739
        },
        "max_z": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.06760389984487858,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7459027371098853
        },
        "equalised_rectangle": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.06466377691039937,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7488428600443645
        },
        "retuned_max_z": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.0618779459549318,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7516286909998321
        }
      },
      "sampled_difference_summary_pp": {
        "dunnett_tamhane": {
          "first": -0.42486826539114286,
          "last": -1.5753005278007493e-05,
          "minimum": -0.42486826539114286,
          "maximum": -1.5753005278007493e-05
        },
        "max_z": {
          "first": 0.0,
          "last": 0.0,
          "minimum": 0.0,
          "maximum": 0.0
        },
        "equalised_rectangle": {
          "first": 0.29401229344792057,
          "last": 9.49455206677996e-06,
          "minimum": 9.49455206677996e-06,
          "maximum": 0.29401229344792057
        },
        "retuned_max_z": {
          "first": 0.5725953889946789,
          "last": 1.9153024399809482e-05,
          "minimum": 1.9153024399809482e-05,
          "maximum": 0.5725953889946789
        }
      }
    }
  },
  "comparisons": {
    "retuning_max_z": {
      "before": "max_z",
      "after": "retuned_max_z",
      "worst_regret_reduction_pp": 0.5725953888979438,
      "power_difference_at_lower_endpoints_pp": {
        "S": -0.503498820134296,
        "F": 0.5725953889946789
      }
    },
    "retuned_rectangle_to_retuned_max_z": {
      "before": "equalised_rectangle",
      "after": "retuned_max_z",
      "worst_regret_reduction_pp": 0.2785830954506241,
      "power_difference_at_lower_endpoints_pp": {
        "S": 0.2785830954506241,
        "F": 0.2785830955467583
      }
    },
    "frozen_dt_to_retuned_max_z": {
      "before": "dunnett_tamhane",
      "after": "retuned_max_z",
      "worst_regret_reduction_pp": 0.9974636542890893,
      "power_difference_at_lower_endpoints_pp": {
        "S": -0.35215392653579203,
        "F": 0.9974636543858217
      }
    }
  },
  "continuum_reference": {
    "evaluated_regret_lower_bound": 0.06181356324188181,
    "retuned_max_z_gap_pp": 0.006438271401733309,
    "arithmetic_certificate": false
  },
  "checks": {
    "maximum_saved_branch_regret_difference": 0.0,
    "saved_cutoffs_agree_across_sources": true,
    "all_plotted_powers_monotone_and_below_oracle": true,
    "sizes_agree_with_saved_values_to_1e_minus_11": true
  }
}


==> anc/computation/data/robust_retuning_cubic.json <==
{
  "alpha": 0.025,
  "rho": 0.6324555320336759,
  "asymmetric": [
    {
      "q": 0.5,
      "log_k": 1.7364938126666751,
      "component_e": 0.5966559316017388,
      "component_b": 0.5966559316017388,
      "slope_e": [
        2.0824635994510454,
        -0.0
      ],
      "slope_b": [
        -0.0,
        2.0824635994510454
      ],
      "corner_margin": 0.1933118632034776,
      "gradient": [
        1.2425142589571738,
        1.2425142589571738
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.0,
      "e_F": 0.0,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0824635994510454,
        2.0824635994510454
      ],
      "worst_regrets": [
        0.07854572252427093,
        0.07854572252427093
      ],
      "worst_regret": 0.07854572252427093,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.0,
      "candidate": {
        "available": true,
        "a": 2.0824635994510454,
        "b": 2.0824635994510454,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.0,
        "e_F": 0.0,
        "q": 0.5,
        "log_reference_threshold": 1.7364938126666751,
        "log_threshold": 1.7364938126666751,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "corner_score": 1.1933118632034776,
        "gradient": [
          1.2425142589571738,
          1.2425142589571738
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.2425142589571738,
          1.2425142589571738
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07854572252427093,
        "adjusted_gap_upper": 0.0,
        "feasible_primal_upper": 0.07854572252427093,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.0824635994510454,
          2.0824635994510454
        ],
        "independent_null_size": 0.02500000000000001
      },
      "frozen_worst_regret": 0.07854572252427093,
      "frozen_gap_to_retuned": 0.0,
      "frozen_gap_bound": 0.0
    },
    {
      "q": 0.4987534012955512,
      "log_k": 1.7414150917140616,
      "component_e": 0.5784907838779346,
      "component_b": 0.5951667443650445,
      "slope_e": [
        2.1023683883308655,
        -0.032274861218395144
      ],
      "slope_b": [
        -0.0,
        2.083016027907057
      ],
      "corner_margin": 0.1736575282429791,
      "gradient": [
        1.2162007369657124,
        1.2210711580238687
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.025,
      "e_F": 0.0,
      "cutoffs": [
        2.20681585582027,
        2.2090804882609585
      ],
      "active_amplitudes": [
        2.0819559738076725,
        2.083016027907057
      ],
      "worst_regrets": [
        0.07888969502246417,
        0.07888969502246447
      ],
      "worst_regret": 0.07888969502246447,
      "equalization_residual": 1.5265566588595902e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.5265566588595902e-16,
      "cubic_gap_bound": 1.5265566588595902e-16,
      "null_size": 0.02500000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.009973297288075944,
      "candidate": {
        "available": true,
        "a": 2.0819559738076725,
        "b": 2.083016027907057,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.025,
        "e_F": 0.0,
        "q": 0.4987534012955512,
        "log_reference_threshold": 1.7414150917140616,
        "log_threshold": 1.7414150917140616,
        "tau": 1.0,
        "cutoffs": [
          2.2068158558202695,
          2.2090804882609585
        ],
        "corner_score": 1.1736575282429789,
        "gradient": [
          1.2162007369657122,
          1.2210711580238685
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.2162007369657122,
          1.2210711580238685
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000067,
        "null_size_error": 6.591949208711867e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07888969502246423,
        "adjusted_gap_upper": 2.3592239273284576e-16,
        "feasible_primal_upper": 0.07888969502246447,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 2.3592239273284576e-16,
        "worst_amplitudes": [
          2.0819559738076725,
          2.083016027907057
        ],
        "independent_null_size": 0.025000000000000067
      },
      "frozen_worst_regret": 0.07923622888405357,
      "frozen_gap_to_retuned": 0.0003465338615891017,
      "frozen_gap_bound": 0.00034653386158925437
    },
    {
      "q": 0.4975439530920427,
      "log_k": 1.7461896182850047,
      "component_e": 0.5606475762401191,
      "component_b": 0.5937217839826197,
      "slope_e": [
        2.1222898780007386,
        -0.06454972243679029
      ],
      "slope_b": [
        -0.0,
        2.0835530360260544
      ],
      "corner_margin": 0.15436936022273873,
      "gradient": [
        1.1898566761800522,
        1.2008611801406335
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.05,
      "e_F": 0.0,
      "cutoffs": [
        2.205722766208456,
        2.210182931435842
      ],
      "active_amplitudes": [
        2.0814650489543522,
        2.0835530360260544
      ],
      "worst_regrets": [
        0.07922396674377692,
        0.07922396674378815
      ],
      "worst_regret": 0.07922396674378815,
      "equalization_residual": 5.578870698741412e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.578870698741412e-15,
      "cubic_gap_bound": 5.578870698741412e-15,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.019945036390476067,
      "candidate": {
        "available": true,
        "a": 2.0814650489543522,
        "b": 2.0835530360260544,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.05,
        "e_F": 0.0,
        "q": 0.4975439530920427,
        "log_reference_threshold": 1.7461896182850047,
        "log_threshold": 1.7461896182850047,
        "tau": 1.0,
        "cutoffs": [
          2.2057227662084453,
          2.210182931435842
        ],
        "corner_score": 1.1543693602227387,
        "gradient": [
          1.1898566761800522,
          1.2008611801406335
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1898566761800522,
          1.2008611801406335
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000028,
        "null_size_error": 2.7755575615628914e-16,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07922396674378093,
        "adjusted_gap_upper": 7.216449660063518e-15,
        "feasible_primal_upper": 0.07922396674378816,
        "actual_loss_lower_estimate": -1.3877787807814457e-17,
        "primal_dual_gap": 7.230327447871332e-15,
        "worst_amplitudes": [
          2.081465048954347,
          2.0835530360260544
        ],
        "independent_null_size": 0.02500000000000028
      },
      "frozen_worst_regret": 0.0799122031325362,
      "frozen_gap_to_retuned": 0.0006882363887480564,
      "frozen_gap_bound": 0.0006882363887536352
    },
    {
      "q": 0.4963708915654009,
      "log_k": 1.7508202453705755,
      "component_e": 0.5431287892640716,
      "component_b": 0.5923202882876216,
      "slope_e": [
        2.1422276704072685,
        -0.09682458365518544
      ],
      "slope_b": [
        -0.0,
        2.0840748227948125
      ],
      "corner_margin": 0.13544907755169322,
      "gradient": [
        1.1635055209562923,
        1.1818515809591585
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.07500000000000001,
      "e_F": 0.0,
      "cutoffs": [
        2.2046663175374572,
        2.2112542727580013
      ],
      "active_amplitudes": [
        2.080990426837689,
        2.0840748227948125
      ],
      "worst_regrets": [
        0.07954866978993795,
        0.07954866979002259
      ],
      "worst_regret": 0.07954866979002259,
      "equalization_residual": 4.200806369425436e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.200806369425436e-14,
      "cubic_gap_bound": 4.200806369425436e-14,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.029913659851819485,
      "candidate": {
        "available": true,
        "a": 2.080990426837689,
        "b": 2.0840748227948125,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.07500000000000001,
        "e_F": 0.0,
        "q": 0.4963708915654009,
        "log_reference_threshold": 1.7508202453705755,
        "log_threshold": 1.7508202453705755,
        "tau": 1.0,
        "cutoffs": [
          2.2046663175374572,
          2.211254272758001
        ],
        "corner_score": 1.1354490775516934,
        "gradient": [
          1.1635055209562923,
          1.1818515809591588
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1635055209562923,
          1.1818515809591588
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07954866978998053,
        "adjusted_gap_upper": 4.206357484548562e-14,
        "feasible_primal_upper": 0.07954866979002247,
        "actual_loss_lower_estimate": 1.249000902703301e-16,
        "primal_dual_gap": 4.193867475521529e-14,
        "worst_amplitudes": [
          2.080990426837689,
          2.084074822794812
        ],
        "independent_null_size": 0.02500000000000001
      },
      "frozen_worst_regret": 0.08057353907194793,
      "frozen_gap_to_retuned": 0.0010248692819253419,
      "frozen_gap_bound": 0.00102486928196735
    },
    {
      "q": 0.49523345972016036,
      "log_k": 1.7553098106536038,
      "component_e": 0.5259366272379735,
      "component_b": 0.5909614881087533,
      "slope_e": [
        2.1621813727067107,
        -0.12909944487358058
      ],
      "slope_b": [
        -0.0,
        2.0845815937534953
      ],
      "corner_margin": 0.11689811534672678,
      "gradient": [
        1.1371703786381393,
        1.1640093141135763
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.1,
      "e_F": 0.0,
      "cutoffs": [
        2.2036455668827126,
        2.2122949219425854
      ],
      "active_amplitudes": [
        2.080531714613938,
        2.0845815937534953
      ],
      "worst_regrets": [
        0.07986393998305899,
        0.07986393998341139
      ],
      "worst_regret": 0.07986393998341139,
      "equalization_residual": 1.745270594710746e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.745270594710746e-13,
      "cubic_gap_bound": 1.745270594710746e-13,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03987761167674497,
      "candidate": {
        "available": true,
        "a": 2.080531714613938,
        "b": 2.0845815937534953,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.1,
        "e_F": 0.0,
        "q": 0.49523345972016036,
        "log_reference_threshold": 1.7553098106536038,
        "log_threshold": 1.7553098106536038,
        "tau": 1.0,
        "cutoffs": [
          2.203645566882712,
          2.212294921942585
        ],
        "corner_score": 1.1168981153467268,
        "gradient": [
          1.1371703786381393,
          1.1640093141135763
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1371703786381393,
          1.1640093141135763
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000003,
        "null_size_error": 2.7755575615628914e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07986393998323674,
        "adjusted_gap_upper": 1.7465195956134494e-13,
        "feasible_primal_upper": 0.07986393998341128,
        "actual_loss_lower_estimate": 1.1102230246251565e-16,
        "primal_dual_gap": 1.7454093725888242e-13,
        "worst_amplitudes": [
          2.080531714613938,
          2.0845815937534953
        ],
        "independent_null_size": 0.02500000000000003
      },
      "frozen_worst_regret": 0.08122015083561,
      "frozen_gap_to_retuned": 0.0013562108521986138,
      "frozen_gap_bound": 0.0013562108523731409
    },
    {
      "q": 0.4941309074837573,
      "log_k": 1.759661136357992,
      "component_e": 0.5090730164019825,
      "component_b": 0.5896446081563939,
      "slope_e": [
        2.1821505972704514,
        -0.1613743060919757
      ],
      "slope_b": [
        -0.0,
        2.085073560602844
      ],
      "corner_margin": 0.0987176245583763,
      "gradient": [
        1.1108739867958566,
        1.1473010778469022
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.125,
      "e_F": 0.0,
      "cutoffs": [
        2.20265958915579,
        2.2133053018975617
      ],
      "active_amplitudes": [
        2.0800885246544856,
        2.085073560602844
      ],
      "worst_regrets": [
        0.08016991662393409,
        0.08016991662499387
      ],
      "worst_regret": 0.08016991662499387,
      "equalization_residual": 5.236644451400707e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.236644451400707e-13,
      "cubic_gap_bound": 5.236644451400707e-13,
      "null_size": 0.025000000000007596,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04983533805849438,
      "candidate": {
        "available": true,
        "a": 2.0800885246544856,
        "b": 2.085073560602844,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.125,
        "e_F": 0.0,
        "q": 0.4941309074837573,
        "log_reference_threshold": 1.759661136357992,
        "log_threshold": 1.759661136357992,
        "tau": 1.0,
        "cutoffs": [
          2.20265958915579,
          2.2133053018975617
        ],
        "corner_score": 1.0987176245583763,
        "gradient": [
          1.1108739867958566,
          1.1473010778469022
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1108739867958566,
          1.1473010778469022
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000007606,
        "null_size_error": 7.605027718682322e-15,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0801699166244702,
        "adjusted_gap_upper": 5.236644451400707e-13,
        "feasible_primal_upper": 0.08016991662499386,
        "actual_loss_lower_estimate": 1.3877787807814457e-17,
        "primal_dual_gap": 5.236505673522629e-13,
        "worst_amplitudes": [
          2.0800885246544856,
          2.085073560602844
        ],
        "independent_null_size": 0.025000000000007606
      },
      "frozen_worst_regret": 0.08185197260016808,
      "frozen_gap_to_retuned": 0.001682055975174207,
      "frozen_gap_bound": 0.0016820559756978715
    },
    {
      "q": 0.49306249178658745,
      "log_k": 1.7638770290318533,
      "component_e": 0.4925396036615889,
      "component_b": 0.5883688678898514,
      "slope_e": [
        2.2021349616913506,
        -0.19364916731037088
      ],
      "slope_b": [
        -0.0,
        2.0855509408117965
      ],
      "corner_margin": 0.08090847155144032,
      "gradient": [
        1.084638681240786,
        1.1316933618556044
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.15000000000000002,
      "e_F": 0.0,
      "cutoffs": [
        2.201707476738287,
        2.2142858479133287
      ],
      "active_amplitudes": [
        2.079660474552192,
        2.0855509408117965
      ],
      "worst_regrets": [
        0.08046674225568808,
        0.08046674225404993
      ],
      "worst_regret": 0.08046674225568808,
      "equalization_residual": 8.304329446318093e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 8.304329446318093e-13,
      "cubic_gap_bound": 8.304329446318093e-13,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.05978528810578965,
      "candidate": {
        "available": true,
        "a": 2.079660474552192,
        "b": 2.0855509408117965,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.15000000000000002,
        "e_F": 0.0,
        "q": 0.49306249178658745,
        "log_reference_threshold": 1.7638770290318533,
        "log_threshold": 1.7638770290318533,
        "tau": 1.0,
        "cutoffs": [
          2.201707476738287,
          2.2142858479133287
        ],
        "corner_score": 1.0809084715514403,
        "gradient": [
          1.084638681240786,
          1.1316933618556044
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.084638681240786,
          1.1316933618556044
        ],
        "upper_certificate": true,
        "null_size": 0.025,
        "null_size_error": 0.0,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08046674225485764,
        "adjusted_gap_upper": 8.304329446318093e-13,
        "feasible_primal_upper": 0.08046674225568809,
        "actual_loss_lower_estimate": -1.3877787807814457e-17,
        "primal_dual_gap": 8.304468224196171e-13,
        "worst_amplitudes": [
          2.079660474552192,
          2.0855509408117965
        ],
        "independent_null_size": 0.025000000000000005
      },
      "frozen_worst_regret": 0.08246895825487603,
      "frozen_gap_to_retuned": 0.0020022159991879562,
      "frozen_gap_bound": 0.002002216000018389
    },
    {
      "q": 0.4920274766707393,
      "log_k": 1.7679602792635993,
      "component_e": 0.476337755823523,
      "component_b": 0.587133482319674,
      "slope_e": [
        2.22213408877143,
        -0.225924028528766
      ],
      "slope_b": [
        -0.0,
        2.0860139572433813
      ],
      "corner_margin": 0.063471238143197,
      "gradient": [
        1.0584863649843321,
        1.117152494147748
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.17500000000000002,
      "e_F": 0.0,
      "cutoffs": [
        2.2007883390961,
        2.2152370068886045
      ],
      "active_amplitudes": [
        2.0792471871090776,
        2.0860139572433813
      ],
      "worst_regrets": [
        0.08075456241969942,
        0.08075456241969944
      ],
      "worst_regret": 0.08075456241969944,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.3877787807814457e-17,
      "cubic_gap_bound": 1.3877787807814457e-17,
      "null_size": 0.024999999999999925,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06972591456743071,
      "candidate": {
        "available": true,
        "a": 2.0792471871090776,
        "b": 2.0860139572433813,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.17500000000000002,
        "e_F": 0.0,
        "q": 0.4920274766707393,
        "log_reference_threshold": 1.7679602792635993,
        "log_threshold": 1.7679602792635993,
        "tau": 1.0,
        "cutoffs": [
          2.2007883390961,
          2.215237006888605
        ],
        "corner_score": 1.063471238143197,
        "gradient": [
          1.0584863649843321,
          1.117152494147748
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0584863649843321,
          1.117152494147748
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999991,
        "null_size_error": -9.020562075079397e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08075456241969954,
        "adjusted_gap_upper": -9.71445146547012e-17,
        "feasible_primal_upper": 0.08075456241969962,
        "actual_loss_lower_estimate": -1.8041124150158794e-16,
        "primal_dual_gap": 8.326672684688674e-17,
        "worst_amplitudes": [
          2.0792471871090776,
          2.0860139572433813
        ],
        "independent_null_size": 0.02499999999999991
      },
      "frozen_worst_regret": 0.08307108102991947,
      "frozen_gap_to_retuned": 0.002316518610220031,
      "frozen_gap_bound": 0.0023165186102200447
    },
    {
      "q": 0.491025133322499,
      "log_k": 1.7719136613416424,
      "component_e": 0.46046855924338786,
      "component_b": 0.5859376628684079,
      "slope_e": [
        2.242147606540872,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.0,
        2.0864628377533014
      ],
      "corner_margin": 0.04640622211179579,
      "gradient": [
        1.0324384779948859,
        1.103644688054838
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.2,
      "e_F": 0.0,
      "cutoffs": [
        2.199901302475225,
        2.2161592364990375
      ],
      "active_amplitudes": [
        2.0788482903553267,
        2.0864628377533014
      ],
      "worst_regrets": [
        0.0810335254362491,
        0.08103352543624905
      ],
      "worst_regret": 0.0810335254362491,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "null_size": 0.024999999999999918,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798,
      "candidate": {
        "available": true,
        "a": 2.0788482903553267,
        "b": 2.0864628377533014,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.2,
        "e_F": 0.0,
        "q": 0.491025133322499,
        "log_reference_threshold": 1.7719136613416424,
        "log_threshold": 1.7719136613416424,
        "tau": 1.0,
        "cutoffs": [
          2.1999013024752245,
          2.2161592364990375
        ],
        "corner_score": 1.0464062221117958,
        "gradient": [
          1.0324384779948859,
          1.103644688054838
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0324384779948859,
          1.103644688054838
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999994,
        "null_size_error": -6.245004513516506e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.081033525436249,
        "adjusted_gap_upper": 9.71445146547012e-17,
        "feasible_primal_upper": 0.08103352543624905,
        "actual_loss_lower_estimate": 5.551115123125783e-17,
        "primal_dual_gap": 4.163336342344337e-17,
        "worst_amplitudes": [
          2.0788482903553267,
          2.0864628377533014
        ],
        "independent_null_size": 0.024999999999999942
      },
      "frozen_worst_regret": 0.08365833308586881,
      "frozen_gap_to_retuned": 0.002624807649619712,
      "frozen_gap_bound": 0.0026248076496197398
    },
    {
      "q": 0.49005474018183903,
      "log_k": 1.7757399328566907,
      "component_e": 0.44493282004677875,
      "component_b": 0.5847806181116186,
      "slope_e": [
        2.262175148238641,
        -0.2904737509655563
      ],
      "slope_b": [
        -0.0,
        2.0868978148284754
      ],
      "corner_margin": 0.029713438158397443,
      "gradient": [
        1.0065159681455582,
        1.0911360889245114
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.225,
      "e_F": 0.0,
      "cutoffs": [
        2.1990455095358095,
        2.217053004446804
      ],
      "active_amplitudes": [
        2.078463417529903,
        2.0868978148284754
      ],
      "worst_regrets": [
        0.08130378216405162,
        0.08130378216405192
      ],
      "worst_regret": 0.08130378216405192,
      "equalization_residual": 1.3877787807814457e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.3877787807814457e-16,
      "cubic_gap_bound": 1.3877787807814457e-16,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.08957303025651009,
      "candidate": {
        "available": true,
        "a": 2.078463417529903,
        "b": 2.0868978148284754,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.225,
        "e_F": 0.0,
        "q": 0.49005474018183903,
        "log_reference_threshold": 1.7757399328566907,
        "log_threshold": 1.7757399328566907,
        "tau": 1.0,
        "cutoffs": [
          2.1990455095358095,
          2.2170530044468046
        ],
        "corner_score": 1.0297134381583972,
        "gradient": [
          1.0065159681455582,
          1.091136088924511
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0065159681455582,
          1.091136088924511
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999998,
        "null_size_error": -2.0816681711721685e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08130378216405185,
        "adjusted_gap_upper": 6.938893903907228e-17,
        "feasible_primal_upper": 0.08130378216405207,
        "actual_loss_lower_estimate": -1.5265566588595902e-16,
        "primal_dual_gap": 2.220446049250313e-16,
        "worst_amplitudes": [
          2.078463417529903,
          2.0868978148284754
        ],
        "independent_null_size": 0.024999999999999984
      },
      "frozen_worst_regret": 0.08423072506645148,
      "frozen_gap_to_retuned": 0.0029269429023995597,
      "frozen_gap_bound": 0.0029269429023996985
    },
    {
      "q": 0.48911558299534236,
      "log_k": 1.7794418342517266,
      "component_e": 0.4297310647850788,
      "component_b": 0.5836615545597749,
      "slope_e": [
        2.282216352316249,
        -0.3227486121839514
      ],
      "slope_b": [
        -0.0,
        2.0873191252059673
      ],
      "corner_margin": 0.013392619344853696,
      "gradient": [
        0.9807392631507802,
        1.0795928207083483
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "e_S": 0.25,
      "e_F": 0.0,
      "cutoffs": [
        2.1982201190493402,
        2.217918787668933
      ],
      "active_amplitudes": [
        2.0780922070843175,
        2.0873191252059673
      ],
      "worst_regrets": [
        0.08156548577878989,
        0.08156548577878986
      ],
      "worst_regret": 0.08156548577878989,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "null_size": 0.025000000000001125,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584,
      "candidate": {
        "available": true,
        "a": 2.0780922070843175,
        "b": 2.0873191252059673,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "e_S": 0.25,
        "e_F": 0.0,
        "q": 0.48911558299534236,
        "log_reference_threshold": 1.7794418342517266,
        "log_threshold": 1.7794418342517266,
        "tau": 1.0,
        "cutoffs": [
          2.1982201190493402,
          2.2179187876689324
        ],
        "corner_score": 1.0133926193448537,
        "gradient": [
          0.9807392631507803,
          1.079592820708348
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          0.9807392631507803,
          1.079592820708348
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000001146,
        "null_size_error": 1.1449174941446927e-15,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0815654857787898,
        "adjusted_gap_upper": 8.326672684688674e-17,
        "feasible_primal_upper": 0.08156548577878989,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 8.326672684688674e-17,
        "worst_amplitudes": [
          2.0780922070843175,
          2.0873191252059677
        ],
        "independent_null_size": 0.02500000000000115
      },
      "frozen_worst_regret": 0.08478828561691047,
      "frozen_gap_to_retuned": 0.0032227998381205852,
      "frozen_gap_bound": 0.003222799838120613
    }
  ],
  "sharp_transition": {
    "rho": 0.6324555320336759,
    "epsilon": 0.05,
    "transition_amplitude": 2.524300593426504,
    "coefficient": 0.011557646869406375,
    "limiting_gradient": 1.25028785001805,
    "rows": [
      {
        "h": 2.7243005934265043,
        "departure": 0.2,
        "deficit": 0.048386688966868374,
        "actual_loss": 1.0403210474185798e-06,
        "leading_cubic": 1.3093240218853647e-06,
        "ratio": 0.7945482019955356,
        "upper_certificate": true,
        "null_size": 0.02499999999999998
      },
      {
        "h": 2.6243005934265042,
        "departure": 0.1,
        "deficit": 0.02449330549035611,
        "actual_loss": 1.5174248349514308e-07,
        "leading_cubic": 1.6982890860412882e-07,
        "ratio": 0.8935020824331786,
        "upper_certificate": true,
        "null_size": 0.025000000000000005
      },
      {
        "h": 2.574300593426504,
        "departure": 0.05,
        "deficit": 0.012322575680883574,
        "actual_loss": 2.04533013581365e-08,
        "leading_cubic": 2.162588570238343e-08,
        "ratio": 0.9457786672701364,
        "upper_certificate": true,
        "null_size": 0.02499999999999994
      },
      {
        "h": 2.549300593426504,
        "departure": 0.025,
        "deficit": 0.00618038642864549,
        "actual_loss": 2.653806008279247e-09,
        "leading_cubic": 2.72845196014014e-09,
        "ratio": 0.9726416470029917,
        "upper_certificate": true,
        "null_size": 0.024999999999999984
      },
      {
        "h": 2.5368005934265043,
        "departure": 0.0125,
        "deficit": 0.0030949826731964114,
        "actual_loss": 3.379361790400992e-10,
        "leading_cubic": 3.4264475402802055e-10,
        "ratio": 0.9862581436529558,
        "upper_certificate": true,
        "null_size": 0.024999999999999988
      }
    ]
  }
}


==> anc/computation/figure_sources/coordinate_transformation.py <==
#!/usr/bin/env python3
"""Schematic Section 4 coordinate geometry; no manuscript or numerical results edited."""
from pathlib import Path
import os
ROOT = Path(__file__).resolve().parents[2]
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / "tmp/mplconfig"))
os.environ.setdefault("XDG_CACHE_HOME", str(ROOT / "tmp/cache"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch
from matplotlib.lines import Line2D
import json

OUT = ROOT / "figures"
OUT.mkdir(exist_ok=True)
plt.rcParams.update({
    "font.family": "DejaVu Serif",
    "mathtext.fontset": "dejavuserif",
    "font.size": 10,
    "axes.titlesize": 11,
    "axes.labelsize": 11,
    "xtick.labelsize": 8.5,
    "ytick.labelsize": 8.5,
    "axes.linewidth": .7,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "svg.fonttype": "none",
    "savefig.facecolor": "white",
})
DX, DY = 1.2, .8
BLUE, FILL, ORANGE, GREY = "#155D78", "#DEEBF0", "#B46623", "#969DA0"
def h(z):
    return 2 + .25*np.sqrt(z*z + .64)

# Exact inverse check and shape check for the illustrative upper boundary.
z_test=np.linspace(-7,7,1401)
t_test=np.linspace(-5,9,1401)
x_test=DX*(t_test+z_test)
y_test=DY*(t_test-z_test)
assert np.allclose(.5*(x_test/DX+y_test/DY),t_test)
assert np.allclose(.5*(x_test/DX-y_test/DY),z_test)
assert np.all(np.abs(.25*z_test/np.sqrt(z_test*z_test+.64))<1)
fig, (left,right)=plt.subplots(1,2,figsize=(7.2,4.35))
fig.subplots_adjust(left=.075,right=.98,bottom=.245,top=.875,wspace=.25)

for ax in (left,right):
    ax.spines[["top","right"]].set_visible(False)
    ax.tick_params(direction="out",length=3,width=.65,pad=3)
    ax.set_axisbelow(True)

left.set_xlim(0,6.2)
left.set_ylim(0,6.2)
left.set_aspect("equal",adjustable="box")
left.set_xticks([0,2,4,6])
left.set_yticks([0,2,4,6])
left.set_xlabel(r"$X$",labelpad=4)
left.set_ylabel(r"$Y$",labelpad=4,rotation=0)
left.yaxis.set_label_coords(-.07,.5)
right.set_xlim(-2.15,2.15)
right.set_ylim(0,5.25)
right.set_xticks([-2,-1,0,1,2])
right.set_yticks([0,1,2,3,4,5])
right.set_xlabel(r"$Z$",labelpad=4)
right.set_ylabel(r"$T$",labelpad=4,rotation=0)
right.yaxis.set_label_coords(-.08,.5)

# Original upper region: t(x,y)>h(z(x,y)).
xx,yy=np.meshgrid(np.linspace(0,6.2,650),np.linspace(0,6.2,650))
tt=.5*(xx/DX+yy/DY)
zz=.5*(xx/DX-yy/DY)
left.contourf(xx,yy,(tt>h(zz)).astype(float),levels=[.5,1.5],colors=[FILL],zorder=0)
# Dense parametrisation traces the same boundary in each coordinate system.
z=np.linspace(-8,8,4001)
t=h(z)
left.plot(DX*(t+z),DY*(t-z),color=BLUE,lw=1.8,zorder=3)
zr=np.linspace(-2.15,2.15,1000)
right.fill_between(zr,h(zr),5.25,color=FILL,zorder=0)
right.plot(zr,h(zr),color=BLUE,lw=1.8,zorder=3)

for zi in [-1,1]:
    ts=np.linspace(-5,10,500)
    left.plot(DX*(ts+zi),DY*(ts-zi),color=GREY,lw=.95,
              ls=(0,(4,3)),zorder=1)
    right.axvline(zi,color=GREY,lw=.95,ls=(0,(4,3)),zorder=1)
    xv=5.75
    yv=DY/DX*xv-2*DY*zi
    left.text(xv,yv+.13,rf"$Z={zi}$",color="#5B6267",
              ha="right",va="bottom",fontsize=8,
              bbox={"facecolor":FILL,"edgecolor":"none","pad":.4})
    right.text(zi,5.02,rf"$Z={zi}$",ha="center",va="top",
               color="#5B6267",fontsize=8,
               bbox={"facecolor":FILL,"edgecolor":"none","pad":1.2})

# Highlight the same Z=0 section, with its rejected upper tail.
t0=float(h(0))
left.plot([0,DX*t0],[0,DY*t0],color=ORANGE,lw=1.25,ls=(0,(4,3)),zorder=2)
left.plot([DX*t0,6.2],[DY*t0,6.2*DY/DX],color=ORANGE,lw=2.25,zorder=3)
right.plot([0,0],[0,t0],color=ORANGE,lw=1.25,ls=(0,(4,3)),zorder=2)
right.plot([0,0],[t0,5.25],color=ORANGE,lw=2.25,zorder=3)
left.scatter([DX*t0],[DY*t0],s=28,c=ORANGE,edgecolor="white",linewidth=.8,zorder=5)
right.scatter([0],[t0],s=28,c=ORANGE,edgecolor="white",linewidth=.8,zorder=5)
left.add_patch(FancyArrowPatch((3.7,3.7*DY/DX),(4.8,4.8*DY/DX),
                              arrowstyle="-|>",mutation_scale=11,lw=1.5,color=ORANGE,zorder=5))
right.add_patch(FancyArrowPatch((0,3.2),(0,4.15),arrowstyle="-|>",
                               mutation_scale=11,lw=1.5,color=ORANGE,zorder=5))
left.text(3.55,3.05,r"Increase $T$",fontsize=8.5,color=ORANGE,
          rotation=np.degrees(np.arctan2(DY,DX)),ha="center")
left.text(5.9,3.9,r"$Z=0$",color=ORANGE,fontsize=8.5,
          ha="right",va="bottom",bbox={"facecolor":FILL,"edgecolor":"none","pad":.7})
right.text(.16,3.5,r"Increase $T$",color=ORANGE,fontsize=8.5,
           ha="left",va="center",
           bbox={"facecolor":FILL,"edgecolor":"none","pad":1.4})

# Increasing Z at fixed T moves southeast in the original statistics.
left.add_patch(FancyArrowPatch((3.8,5.45),(5.0,4.65),arrowstyle="-|>",
                              mutation_scale=11,lw=1.1,color="#3F525D",zorder=5))
left.text(4.2,5.82,r"Increase $Z$ ($T$ fixed)",fontsize=8.2,
          color="#3F525D",ha="center",va="bottom")
left.text(.34,4.75,"Rejection region",fontsize=9,color=BLUE,ha="left")
left.annotate("Boundary",xy=(float(DX*(h(-1.67)-1.67)),float(DY*(h(-1.67)+1.67))),
              xytext=(.3,2.55),fontsize=8.5,color=BLUE,
              arrowprops={"arrowstyle":"-","color":BLUE,"lw":.8},
              ha="left",bbox={"facecolor":"white","edgecolor":"none","pad":1.4})
right.text(-1.9,4.45,r"$T>h(Z)$",fontsize=11,color=BLUE,ha="left",
           bbox={"facecolor":FILL,"edgecolor":"none","pad":1.5})
right.text(-1.9,.6,"Do not reject",fontsize=8.8,color="#555555",ha="left",
           bbox={"facecolor":"white","edgecolor":"none","pad":1.4})
right.annotate(r"$T=h(Z)$",xy=(-.8,float(h(-.8))),xytext=(-1.95,1.45),
               fontsize=9,color=BLUE,
               arrowprops={"arrowstyle":"-","color":BLUE,"lw":.8})
right.annotate(r"$h(0)$",xy=(0,t0),xytext=(.65,1.6),fontsize=9,
               color=ORANGE,arrowprops={"arrowstyle":"-","color":ORANGE,"lw":.8},
               bbox={"facecolor":"white","edgecolor":"none","pad":1.4})

# Panel labels and a common transformation band.
fig.text(.075,.945,"A",fontsize=11,fontweight="bold",ha="left")
fig.text(.57,.945,"B",fontsize=11,fontweight="bold",ha="left")
fig.text(.5,.12,
         r"$T=\frac{1}{2}(X/d_x+Y/d_y),\qquad Z=\frac{1}{2}(X/d_x-Y/d_y)$",
         ha="center",va="center",fontsize=11)
fig.text(.5,.035,r"On each line:  $p(z)=P_0\{T>h(z)\mid Z=z\}$",
         ha="center",va="center",fontsize=10)

metadata={"CreationDate":None,"ModDate":None,
          "Title":"Section 4: conditional-line coordinate transformation"}
fig.savefig(OUT/"section4_coordinate_transformation.pdf",metadata=metadata)
fig.savefig(OUT/"section4_coordinate_transformation.svg")
fig.savefig(OUT/"section4_coordinate_transformation.png",dpi=600)
plt.close(fig)
CHECKS = ROOT / "tmp/figure-checks"
CHECKS.mkdir(parents=True, exist_ok=True)
(CHECKS / "coordinate-geometry-checks.json").write_text(json.dumps({
    "dx":DX,"dy":DY,
    "illustrative_boundary":"h(z)=2+0.25*sqrt(z^2+0.64)",
    "inverse_transformation_verified":True,
    "boundary_global_lipschitz_constant":.25,
    "upper_rejection_region_verified":True,
    "same_region_and_Z0_section_shown_in_both_panels":True,
    "manuscript_modified":False
},indent=2)+"\n")
print(str(OUT/"section4_coordinate_transformation.png"))


==> anc/computation/figure_sources/stepup_deletion.py <==
from pathlib import Path
import os
ROOT=Path(__file__).resolve().parents[2]
OUT=ROOT/'figures'
OUT.mkdir(parents=True, exist_ok=True)
os.environ.setdefault('MPLCONFIGDIR',str(ROOT/'tmp/mplconfig'))
os.environ.setdefault('XDG_CACHE_HOME',str(ROOT/'tmp/cache'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
plt.rcParams.update({'font.family':'DejaVu Serif','mathtext.fontset':'dejavuserif',
 'font.size':10,'pdf.fonttype':42,'svg.fonttype':'none'})
BLUE,RED='#CEE5F7','#F4B8B8'
EDGE='#B33838'
c,x0,y0,xc,yc=1.65,2.85,2.65,4.0,3.5
xmax,ymax=5.25,5.0
fig,axes=plt.subplots(1,2,figsize=(8.3,4.1))
fig.subplots_adjust(left=.055,right=.96,bottom=.17,top=.86,wspace=.20)
for ax,letter in zip(axes,['A','B']):
    ax.set_xlim(0,xmax);ax.set_ylim(0,ymax)
    ax.set_xticks([]);ax.set_yticks([])
    for spine in ax.spines.values():spine.set_visible(False)
    ax.annotate('',xy=(xmax,0),xytext=(0,0),arrowprops={'arrowstyle':'->','lw':1.2,'color':'black'},annotation_clip=False)
    ax.annotate('',xy=(0,ymax),xytext=(0,0),arrowprops={'arrowstyle':'->','lw':1.2,'color':'black'},annotation_clip=False)
    ax.text(1.015,-.025,r'$X$',transform=ax.transAxes,fontsize=12,ha='left',va='top')
    ax.text(-.045,1.025,r'$Y$',transform=ax.transAxes,fontsize=12,ha='center',va='bottom')
    ax.text(-.015,1.09,letter,transform=ax.transAxes,fontsize=12,fontweight='bold')
    ax.add_patch(Rectangle((c,c),xmax-c,ymax-c,facecolor=BLUE,edgecolor='none'))
    ax.add_patch(Rectangle((0,y0),c,ymax-y0,facecolor=BLUE,edgecolor='none'))
    ax.add_patch(Rectangle((x0,0),xmax-x0,c,facecolor=BLUE,edgecolor='none'))
def xtick(ax,x,label):
    ax.plot([x,x],[0,-.07],lw=.9,color='black',clip_on=False)
    ax.text(x,-.17,label,ha='center',va='top',fontsize=11)
def ytick(ax,y,label):
    ax.plot([-.07,0],[y,y],lw=.9,color='black',clip_on=False)
    ax.text(-.15,y,label,ha='right',va='center',fontsize=11)
a,b=axes
a.plot([c,c],[0,ymax],color='black',ls=(0,(4,3)),lw=1)
a.plot([0,xmax],[c,c],color='black',ls=(0,(4,3)),lw=1)
a.plot([0,c],[y0,y0],color='black',ls=(0,(4,3)),lw=1)
a.plot([x0,x0],[0,c],color='black',ls=(0,(4,3)),lw=1)
xtick(a,c,r'$c$');xtick(a,x0,r'$x_0$')
ytick(a,c,r'$c$');ytick(a,y0,r'$y_0$')
a.text(.81,3.9,'F-arm:\n'+r'reject $H_F$ only'+'\n'+r'$(Y>y_0,\ X\leq c)$',ha='center',va='center',linespacing=1.4,fontsize=9)
a.text(3.42,3.7,r'Joint rejection region $Q$:'+'\nreject both\n'+r'$(X>c,\ Y>c)$',ha='center',va='center',linespacing=1.4,fontsize=9.5)
a.text(4.02,.82,'S-arm:\n'+r'reject $H_S$ only'+'\n'+r'$(X>x_0,\ Y\leq c)$',ha='center',va='center',linespacing=1.4,fontsize=9)
# Corrected preview: top(C)=Y_C and right(C)=X_C by construction.
for rect in [Rectangle((c,c),xc-c,yc-c),Rectangle((0,y0),c,yc-y0),Rectangle((x0,0),xc-x0,c)]:
    rect.set_facecolor(RED);rect.set_edgecolor(EDGE);rect.set_linestyle((0,(4,3)));rect.set_linewidth(1.2);b.add_patch(rect)
b.plot([c,c],[0,c],color='#777777',ls=(0,(4,3)),lw=1)
b.plot([0,c],[c,c],color='black',ls=(0,(4,3)),lw=1)
b.plot([xc,xmax],[c,c],color='black',ls=(0,(4,3)),lw=1)
xtick(b,c,r'$c$');xtick(b,x0,r'$x_0$');xtick(b,xc,r'$X_C$')
ytick(b,c,r'$c$');ytick(b,y0,r'$y_0$');ytick(b,yc,r'$Y_C$')
b.text(.82,4.25,'F-arm\n(retained part)',ha='center',va='center',fontsize=9.2,linespacing=1.35)
b.text(3.5,4.25,r'Joint rejection region $Q$'+'\n(retained part)',ha='center',va='center',fontsize=9.4,linespacing=1.35)
b.text((c+xc)/2,(c+yc)/2,r'Lower set $C$'+'\n'+r'(removed from $Q$)',ha='center',va='center',fontsize=10,linespacing=1.4)
b.text(.82,(y0+yc)/2,'Removed\nF-arm segment',ha='center',va='center',fontsize=9.1,linespacing=1.25)
b.text((x0+xc)/2,.82,'Removed\nS-arm\nsegment',ha='center',va='center',fontsize=9.0,linespacing=1.25)
b.text((xc+xmax)/2,.82,'S-arm\n(retained)',ha='center',va='center',fontsize=9.0,linespacing=1.35)
fig.savefig(OUT/'stepup_deletion.pdf',metadata={'CreationDate':None,'ModDate':None})
fig.savefig(OUT/'stepup_deletion.svg')
fig.savefig(OUT/'stepup_deletion.png',dpi=600)
plt.close(fig)
print(OUT/'stepup_deletion.png')


==> anc/computation/render_figures.py <==
#!/usr/bin/env python3
"""Redraw two figures from saved values using target-indexed notation.

No probabilities, optimisations or simulations are recomputed.
"""
from pathlib import Path
import json
import os

ROOT = Path(__file__).resolve().parents[1]
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / "tmp" / "mplconfig"))
os.environ.setdefault("XDG_CACHE_HOME", str(ROOT / "tmp" / "cache"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import numpy as np

PREVIEW = ROOT / "tmp" / "figure-preview"
PREVIEW.mkdir(parents=True, exist_ok=True)

def power_tradeoff(data):
    plt.rcdefaults()
    plt.rcParams.update({
        "font.family": "DejaVu Serif", "mathtext.fontset": "dejavuserif",
        "font.size": 9, "axes.labelsize": 9, "axes.titlesize": 9,
        "legend.fontsize": 8, "xtick.labelsize": 8, "ytick.labelsize": 8,
        "axes.spines.top": False, "axes.spines.right": False,
        "pdf.fonttype": 42, "ps.fonttype": 42,
    })
    styles = {
        "oracle": {"color": "#292929", "ls": ":", "lw": 1.4},
        "max_z": {"color": "#777777", "ls": "-.", "lw": 1.2},
        "dunnett_tamhane": {"color": "#6B713A", "ls": (0, (5, 2, 1, 2)), "lw": 1.35},
        "equalised_rectangle": {"color": "#9B652C", "ls": "--", "lw": 1.45},
        "retuned_max_z": {"color": "#155D78", "ls": "-", "lw": 1.5},
    }
    draw_order = ("dunnett_tamhane", "max_z", "equalised_rectangle", "retuned_max_z")
    fig, axes = plt.subplots(2, 2, figsize=(6.7, 4.8), sharex="col", sharey="row",
                             gridspec_kw={"height_ratios": [1.3, 1]})
    for col, branch in enumerate(("S", "F")):
        row = data["branches"][branch]
        amplitude = row["amplitude"]
        top, bottom = axes[:, col]
        top.plot(amplitude, 100*np.asarray(row["oracle_power"]),
                 label="Marginal oracle", **styles["oracle"])
        for key in draw_order:
            top.plot(amplitude, 100*np.asarray(row["power"][key]),
                     label=data["rules"][key]["label"], **styles[key])
            bottom.plot(amplitude, row["power_difference_vs_symmetric_max_z_pp"][key],
                        **styles[key])
        top.set_title(r"Subgroup target" if col == 0
                      else r"Full-population target", pad=10)
        top.set_ylim(73, 100.5)
        top.set_yticks([75, 80, 85, 90, 95, 100])
        bottom.set_ylim(-.9, .7)
        bottom.set_yticks([-.8, -.4, 0, .4])
        bottom.yaxis.set_major_formatter(FuncFormatter(lambda y, _: f"{y:g}"))
        bottom.set_xlabel(r"Standardised subgroup mean $\mu_S$" if col == 0
                          else r"Standardised full-population mean $\mu_F$")
        bottom.set_xlim(*row["amplitude_interval"])
        bottom.set_xticks([3, 4, 5, 6])
        for ax in (top, bottom):
            ax.grid(axis="y", color="#E7E7E7", linewidth=.55, zorder=0)
            ax.tick_params(axis="both", which="major", length=3)
        top.text(-.03, 1.13, "A" if col == 0 else "B", transform=top.transAxes,
                 fontsize=9, weight="bold", va="bottom")
        bottom.text(-.03, 1.05, "C" if col == 0 else "D", transform=bottom.transAxes,
                    fontsize=9, weight="bold", va="bottom")
    axes[0, 0].set_ylabel("Target power (%)")
    axes[1, 0].set_ylabel("Power difference vs\nsymmetric max-Z (pp)")
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", bbox_to_anchor=(.52, .015),
               ncol=3, frameon=False, columnspacing=1.4, handlelength=2.5)
    fig.subplots_adjust(left=.105, right=.99, bottom=.23, top=.90,
                        wspace=.16, hspace=.36)
    out = ROOT / "figures"
    out.mkdir(exist_ok=True)
    for ext in ("pdf", "png"):
        kwargs = {"metadata": {"CreationDate": None, "ModDate": None}} if ext == "pdf" else {}
        destination = out if ext == "pdf" else PREVIEW
        fig.savefig(destination / f"power_tradeoff.{ext}", dpi=240, bbox_inches="tight", **kwargs)
    plt.close(fig)


def robust_retuning_cubic(r):
    plt.rcdefaults()
    plt.rcParams.update({
        'font.family': 'DejaVu Serif', 'mathtext.fontset': 'dejavuserif',
        'font.size': 9, 'axes.labelsize': 9, 'axes.titlesize': 9,
        'xtick.labelsize': 8, 'ytick.labelsize': 8, 'legend.fontsize': 8,
        'axes.spines.top': False, 'axes.spines.right': False,
        'axes.linewidth': .65, 'lines.linewidth': 1.4,
        'pdf.fonttype': 42, 'ps.fonttype': 42,
        'savefig.facecolor': 'white',
    })
    BLUE, GOLD, GREY = '#155D78', '#9B652C', '#727272'
    
    # Figure 2: asymmetric retuning and an independently saved cubic transition.
    fig, axes = plt.subplots(1, 2, figsize=(6.7, 2.85))
    asym = [z for z in r['asymmetric'] if z['e_S'] <= .25 + 1e-12]
    assert all(z['exact_rectangle_certificate'] for z in asym)
    e = np.array([z['e_S'] for z in asym])
    axes[0].plot(e, [100*z['frozen_worst_regret'] for z in asym], '--', color=GOLD,
                 label='Frozen DT')
    axes[0].plot(e, [100*z['worst_regret'] for z in asym], '-o', markersize=3,
                 color=BLUE, label='Retuned rectangle')
    axes[0].set(xlabel=r'$e_S$ (with $e_F=0$)',
                ylabel='Worst regret (percentage points)', xlim=(0, .25),
                xticks=(0, .1, .2, .25))
    axes[0].text(.02, 1.04, 'A', transform=axes[0].transAxes, fontweight='bold')
    sharp = r['sharp_transition']
    rr = sorted(sharp['rows'], key=lambda z: z['deficit'])
    assert all(z['upper_certificate'] for z in rr)
    d = np.array([z['deficit'] for z in rr])
    actual = np.array([z['actual_loss'] for z in rr])
    leading = np.array([z['leading_cubic'] for z in rr])
    assert np.allclose(leading, sharp['coefficient'] * d**3, rtol=1e-13)
    axes[1].loglog(d, 100*leading, '--', color=GOLD, label=r'$Cd^3$')
    axes[1].loglog(d, 100*actual, '-o', markersize=3, color=BLUE, label='Actual loss')
    axes[1].set(xlabel='Normalised corner deficit, $d$',
                ylabel='DT excess regret (percentage points)')
    axes[1].text(.02, 1.04, 'B', transform=axes[1].transAxes, fontweight='bold')
    for ax in axes:
        ax.grid(axis='y', color='#E4E4E4', linewidth=.5)
        ax.set_axisbelow(True)
    fig.subplots_adjust(left=.105, right=.99, bottom=.23, top=.90, wspace=.39)
    for extension in ('pdf', 'png'):
        destination = ROOT / 'figures' if extension == 'pdf' else PREVIEW
        kwargs = {'metadata': {'CreationDate': None, 'ModDate': None}} if extension == 'pdf' else {}
        fig.savefig(destination / f'robust_retuning_cubic.{extension}',
                    dpi=200, bbox_inches='tight', **kwargs)
    plt.close(fig)
    


if __name__ == "__main__":
    data_dir = Path(__file__).resolve().parent / "data"
    power_tradeoff(json.loads((data_dir / "power_tradeoff.json").read_text()))
    robust_retuning_cubic(json.loads((data_dir / "robust_retuning_cubic.json").read_text()))
    print("Redrawn power_tradeoff.pdf and robust_retuning_cubic.pdf from saved values.")


==> anc/experiments/run_pilot.py <==
"""Reproduce the first fixed-design pilot; no patient data are used.

Run from project root: PYTHONPATH=src python3 experiments/run_pilot.py
Results are numerical evaluations of a known Gaussian model, not clinical effect
estimates. Interval choices are illustrative noncentrality ranges, not elicited.
"""

import json
import csv
import os
import sys
from pathlib import Path

ROOT=Path(__file__).resolve().parents[1]
os.environ.setdefault("MPLCONFIGDIR",str(ROOT/".mplconfig"))
os.environ.setdefault("XDG_CACHE_HOME",str(ROOT/".mplconfig"/"xdg"))
import numpy as np
import scipy
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.special import ndtr
from enrichment_minimax.procedures import PairRule, BenchmarkRule
from enrichment_minimax.optimize import solve_continuum,solve_two_point,worst_on_interval,solve_rectangular

plt.rcParams.update({"font.family":"DejaVu Sans","font.size":10,
                    "axes.spines.top":False,"axes.spines.right":False,
                    "savefig.dpi":180,"figure.dpi":120})
COLORS={"Minimax regret":"#126782","Maximin power":"#C05332",
        "Closed Simes":"#8172A3","Parametric max-Z":"#569C75",
        "Closed Bonferroni":"#969696","Dunnett–Tamhane step-up":"#D39626",
        "Optimized rectangular closure":"#67463D"}


def evaluate_case(prevalence,interval_e,interval_b,label):
    rho=np.sqrt(prevalence)
    r,diag=solve_continuum(interval_e,interval_b,rho)
    mm,mmdiag=solve_two_point(interval_e[0],interval_b[0],rho,objective="power")
    rectangular=solve_rectangular(interval_e,interval_b,rho)
    rules={"Minimax regret":r,"Maximin power":mm,
           "Closed Simes":BenchmarkRule("simes",rho),
           "Parametric max-Z":BenchmarkRule("max_z",rho),
           "Dunnett–Tamhane step-up":BenchmarkRule("dunnett_tamhane",rho),
           "Optimized rectangular closure":rectangular,
           "Closed Bonferroni":BenchmarkRule("bonferroni",rho)}
    rows=[]
    for name,rule in rules.items():
        worst=[worst_on_interval(rule,iv,j) for j,iv in enumerate([interval_e,interval_b])]
        rows.append(dict(case=label,prevalence=prevalence,rho=rho,procedure=name,
                         worst_regret=max(w[1] for w in worst),
                         worst_amplitude_e=worst[0][0],worst_amplitude_b=worst[1][0],
                         worst_regret_e=worst[0][1],worst_regret_b=worst[1][1],
                         minimum_target_power=min(rule.target_power(iv[0],j)
                                                  for j,iv in enumerate([interval_e,interval_b])),
                         global_null_fwer=rule.fwer((0,0),adaptive=True)))
    result=dict(label=label,prevalence=prevalence,rho=rho,alpha=.025,
                interval_e=list(interval_e),interval_b=list(interval_b),
                rule=r.as_dict(),diagnostics=diag,maximin_rule=mm.as_dict(),
                maximin_diagnostics=mmdiag,comparison=rows,rectangular_rule=rectangular.as_dict(),
                score_gate_sum_over_threshold=float(np.exp(r.loggates-r.logk).sum()),
                rectangular_geometry=bool(np.exp(r.loggates-r.logk).sum()>=1),
                marginal_saturation=[r._crit(0),r._crit(1)])
    return result,rules


def plot_main(result,rules):
    fig,axs=plt.subplots(1,2,figsize=(10,4.8),sharey=True)
    ymax=0
    for j,(ax,iv,title) in enumerate(zip(axs,[result["interval_e"],result["interval_b"]],
                               ["Subgroup-only efficacy: target S","Homogeneous efficacy: target F"])):
        amplitudes=np.linspace(*iv,220)
        for name,rule in rules.items():
            if name=="Optimized rectangular closure":
                continue  # Same curve as DT in this example; full table retains it.
            vals=100*np.array([rule.regret(a,j) for a in amplitudes])
            ymax=max(ymax,float(vals.max()))
            ax.plot(amplitudes,vals,
                    label=name,color=COLORS[name],lw=2 if name=="Minimax regret" else 1.5,
                    ls="--" if name=="Dunnett–Tamhane step-up" else "-")
        astar=result["diagnostics"]["worst_amplitudes"][j]
        ax.scatter([astar],[100*rules["Minimax regret"].regret(astar,j)],
                   color=COLORS["Minimax regret"],s=35,zorder=5)
        ax.set(title=title,xlabel="Target noncentrality")
        ax.grid(alpha=.16)
    axs[0].set_ylabel("Target-oracle power loss (percentage points)")
    axs[0].set_ylim(0,ymax*1.08)
    handles,labels=axs[1].get_legend_handles_labels()
    fig.legend(handles,labels,loc="lower center",ncol=3,frameon=False,bbox_to_anchor=(.5,.01),fontsize=9)
    fig.suptitle("Regret and maximin power protect different effect sizes",fontsize=14,y=.99)
    fig.subplots_adjust(left=.08,right=.99,bottom=.26,top=.82,wspace=.1)
    for ext in ["png","pdf"]:
        fig.savefig(ROOT/"figures"/f"regret_curves.{ext}",bbox_inches="tight")
    plt.close(fig)

    fig,axs=plt.subplots(1,2,figsize=(10,4.2),sharex=True,sharey=True)
    xs=np.linspace(-.5,4.3,450)
    xx,yy=np.meshgrid(xs,xs)
    zz=np.stack([xx,yy],axis=-1)
    from matplotlib.colors import ListedColormap
    cmap=ListedColormap(["#F4F4F0","#85BACC","#E9B58E","#425B78"])
    for ax,name in zip(axs,["Minimax regret","Maximin power"]):
        rule=rules[name]
        dec=rule.decisions(zz)
        code=dec[...,0].astype(int)+2*dec[...,1].astype(int)
        ax.pcolormesh(xx,yy,code,cmap=cmap,vmin=0,vmax=3,shading="auto",rasterized=True)
        ax.axvline(rule.c,color="#777777",ls=":",lw=.8)
        ax.axhline(rule.c,color="#777777",ls=":",lw=.8)
        ax.set(title=name,xlabel=r"$Z_S$",aspect="equal")
    axs[0].set_ylabel(r"$Z_F$")
    from matplotlib.patches import Patch
    fig.legend([Patch(color=c) for c in cmap.colors],
               ["No claim","S only","F only","Both"],loc="lower center",ncol=4,
               frameon=False,bbox_to_anchor=(.5,-.02))
    fig.suptitle("Final decisions after closed testing",fontsize=14)
    fig.tight_layout()
    for ext in ["png","pdf"]:
        fig.savefig(ROOT/"figures"/f"decision_regions.{ext}",bbox_inches="tight")
    plt.close(fig)


def validate_main(result,rules):
    rng=np.random.default_rng(9042026)
    n=350000
    rho=result["rho"]
    base=rng.multivariate_normal([0,0],[[1,rho],[rho,1]],size=n)
    r=rules["Minimax regret"]
    cases=[]
    for label,mu in [("global null",[0,0]),("S null; F positive",[0,4]),
                     ("F null; S positive",[4,0]),("negative intersection",[-1,0])]:
        null=np.asarray(mu)<=0
        fwer=np.any(r.decisions(base+mu)[:,null],axis=1).mean()
        se=np.sqrt(fwer*(1-fwer)/n)
        cases.append(dict(label=label,mean=mu,empirical_fwer=float(fwer),
                          monte_carlo_se=float(se),analytic_fwer=r.fwer(mu,adaptive=True),
                          draws=n))
    gridmeans=[(x,y) for x in [-4,-1,0,1,4,8] for y in [-4,-1,0,1,4,8]
               if x<=0 or y<=0]
    fw=[r.fwer(mu,adaptive=True) for mu in gridmeans]
    disagreements=[]
    for axis,iv in enumerate([result["interval_e"],result["interval_b"]]):
        for a in np.linspace(*iv,11):
            disagreements.append(abs(r.regret(a,axis)-r.regret(a,axis,adaptive=True)))
    high=PairRule(r.a,r.b,r.q,r.rho,r.alpha,order=256)
    return dict(seed=9042026,monte_carlo=cases,null_grid_points=len(fw),
                max_analytic_fwer_on_grid=max(fw),
                max_quadrature_difference=max(disagreements),
                order128_vs256_threshold_difference=abs(r.logk-high.logk),
                validation_note="Numerical checks supplement the full-space FWER proof; they are not that proof.")


def main():
    for folder in ["results","figures"]:
        (ROOT/folder).mkdir(exist_ok=True)
    results=[]
    for p in [.2,.4,.6,.8]:
        result,rules=evaluate_case(p,(1.5,4),(2,4.5),"overlapping amplitudes")
        results.append(result)
        if p==.4:
            main_result,main_rules=result,rules
    result,_=evaluate_case(.4,(1.0,1.7),(2.5,4.5),"separated amplitudes")
    results.append(result)
    result,_=evaluate_case(.4,(2.8,4),(3.1,4.5),"higher oracle power")
    results.append(result)
    validation=validate_main(main_result,main_rules)
    payload=dict(purpose="Illustrative fixed-design Gaussian proof-of-concept",
                 data_source="No patient data; specified Gaussian experiments",
                 date="2026-09-14",python=sys.version,numpy=np.__version__,
                 scipy=scipy.__version__,matplotlib=matplotlib.__version__,
                 results=results,validation=validation,
                 caveat="Prevalence sweep holds standardized effect intervals fixed, so it isolates correlation and is not a fixed-raw-effect comparison. No formal interval-arithmetic certificate; no adaptive-design or literature-optimized benchmark reproduction yet.")
    (ROOT/"results"/"pilot.json").write_text(json.dumps(payload,indent=2)+"\n")
    rows=[row for r in results for row in r["comparison"]]
    with (ROOT/"results"/"comparison.csv").open("w",newline="") as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]))
        writer.writeheader();writer.writerows(rows)
    plot_main(main_result,main_rules)
    fig,ax=plt.subplots(figsize=(7,4))
    for name in main_rules:
        if name=="Optimized rectangular closure":
            continue
        subset=[r for r in rows if r["case"]=="overlapping amplitudes" and r["procedure"]==name]
        ax.plot([r["prevalence"] for r in subset],[100*r["worst_regret"] for r in subset],
                label=name,color=COLORS[name],marker="o",lw=1.8,
                ls="--" if name=="Dunnett–Tamhane step-up" else "-")
    ax.set(xlabel="Prevalence used to derive correlation",ylabel="Worst regret (percentage points)",
           title="Correlation sweep with fixed standardized alternatives")
    ax.grid(alpha=.16)
    ax.legend(frameon=False,fontsize=9,loc="center left",bbox_to_anchor=(.02,.60))
    fig.tight_layout()
    for ext in ["png","pdf"]:
        fig.savefig(ROOT/"figures"/f"prevalence_sweep.{ext}",bbox_inches="tight")
    plt.close(fig)
    print(json.dumps(dict(main=main_result,validation=validation),indent=2))


if __name__=="__main__":
    main()


==> anc/experiments/run_robustness_study.py <==
"""Transverse robustness: exact region, useful bounds, retuning and sharpness.

Each row covers complete target-amplitude intervals and complete offset ranges.
The chosen interval/radius/correlation grid is illustrative, not clinically elicited.
"""
from pathlib import Path
import json,os,time,platform
ROOT=Path(__file__).resolve().parents[1]
os.environ.setdefault('MPLCONFIGDIR',str(ROOT/'.mplconfig'))
os.environ.setdefault('XDG_CACHE_HOME',str(ROOT/'.mplconfig'/'xdg'))
import numpy as np
import scipy
from scipy.optimize import brentq
from scipy.special import ndtr
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap
from matplotlib.patches import Patch
from enrichment_minimax.robustness import (
    solve_robust_rectangle,robust_certificate,AdverseRisk,corner_score,_defect_integral)
from enrichment_minimax.robust_candidate import AdjustedScoreRule
from enrichment_minimax.optimize import worst_on_interval
from enrichment_minimax.procedures import RectangularRule

IVS=((1.5,4),(2,4.5))
MAIN_RHO=float(np.sqrt(.4))
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,
                    'axes.spines.top':False,'axes.spines.right':False,
                    'figure.dpi':120,'savefig.dpi':180})


def candidate_diagnostics(info):
    try:
        candidate=AdjustedScoreRule.from_certificate(info)
    except ValueError as exc:
        return dict(available=False,reason=str(exc))
    rr=[candidate.regret(a,i) for i,a in enumerate(info['active_amplitudes'])]
    lower=candidate.q*rr[0]+(1-candidate.q)*rr[1]
    out=dict(available=True,**candidate.as_dict(),prior_dual_lower=lower,
             adjusted_gap_upper=info['worst_regret']-lower)
    if candidate.upper_certificate:
        maxima=[worst_on_interval(candidate,iv,i) for i,iv in enumerate([info['interval_e'],info['interval_b']])]
        upper=max(x[1] for x in maxima)
        out.update(feasible_primal_upper=upper,
                   actual_loss_lower_estimate=info['worst_regret']-upper,
                   primal_dual_gap=upper-lower,
                   worst_amplitudes=[x[0] for x in maxima],
                   independent_null_size=candidate.intersection_power(adaptive=True))
    return out


def row(rho,eps_e,eps_b,integrate=True,candidate=False,ivs=IVS):
    rectangle=solve_robust_rectangle(*ivs,rho,eps_e,eps_b)
    out=robust_certificate(rectangle,*ivs,eps_e,eps_b,integrate=integrate)
    out['gaussian_tv_benchmark']=float(2*ndtr(max(eps_e,eps_b)/2)-1)
    if candidate:out['candidate']=candidate_diagnostics(out)
    return out


def sharp_transition():
    rho=MAIN_RHO;eps=.05
    dt=RectangularRule(.5,rho);c=dt.c;t=dt.cuts[0];s=dt.sd;D=t-c
    zc=c*(1-rho)/s;zt=(c-rho*t)/s
    ratio=ndtr(zt+eps)/ndtr(zt)
    h0=(np.log(2)-eps*zc-eps*eps/2-np.log(ratio))/D
    eta=h0-(1-rho)*eps/s
    kcrit=.5*np.exp(h0*t-h0*h0/2)*ratio
    fcc=np.exp(-c*c/(1+rho))/(2*np.pi*s)
    coefficient=2*kcrit*fcc/(3*eta*eta)
    records=[]
    for departure in [.2,.1,.05,.025,.0125]:
        h=h0+departure
        fit=corner_score(h,h,t,t,c,rho,eps,eps)
        rule=AdjustedScoreRule(h,h,rho,eps,eps,info=fit,order=192)
        if not rule.upper_certificate:raise RuntimeError('sharpness candidate is not certified upper')
        loss=AdverseRisk(dt,eps,eps).regret(h,adaptive=True)-rule.regret(h,adaptive=True)
        d=1-np.exp(-departure*D);leading=coefficient*d**3
        records.append(dict(h=h,departure=departure,deficit=d,
                            actual_loss=loss,leading_cubic=leading,ratio=loss/leading,
                            upper_certificate=rule.upper_certificate,
                            null_size=rule.intersection_power(adaptive=True)))
    return dict(rho=rho,epsilon=eps,transition_amplitude=h0,coefficient=coefficient,
                limiting_gradient=eta/2,rows=records)


def save_plot(fig,name):
    for ext in ['png','pdf']:fig.savefig(ROOT/'figures'/(name+'.'+ext),bbox_inches='tight')
    plt.close(fig)


def plots(common,grid,asymmetric,roots,sharp):
    local=[r for r in common if r['rho']==MAIN_RHO]
    x=np.array([r['eps_e'] for r in local]);boundary=next(r['radius'] for r in roots if r['rho']==MAIN_RHO)
    fig,axs=plt.subplots(1,2,figsize=(10.6,4.3))
    for key,label,style,color in [
        ('gaussian_tv_benchmark','Generic Gaussian TV bound','--','#777777'),
        ('cubic_gap_bound','Explicit cubic bound','-','#B65C38'),
        ('defect_gap_bound','Integrated score-defect bound','-','#126782')]:
        values=np.array([r[key] if r[key] is not None else np.nan for r in local])*100
        values[values<1e-9]=np.nan
        axs[0].semilogy(x,values,style,label=label,color=color)
    axs[0].axvspan(0,boundary,color='#B6D8E2',alpha=.65)
    axs[0].text(.024,.3,'Exact zero loss\nwithin this range',transform=axs[0].transAxes,fontsize=9)
    axs[0].set(xlabel='Common residual-mean uncertainty radius',
               ylabel='Upper bound on worst-regret loss (percentage points)',
               title='Useful guarantees beyond the nominal rays',ylim=(1e-7,30))
    axs[0].legend(loc='upper left',fontsize=8,frameon=False)
    radii=sorted(set(r['eps_e'] for r in grid));n=len(radii)
    phases=np.zeros((n,n))
    for r in grid:
        i=radii.index(r['eps_e']);j=radii.index(r['eps_b'])
        phases[j,i]=0 if r['exact_rectangle_certificate'] else 1
    step=radii[1]-radii[0]
    axs[1].imshow(phases,origin='lower',extent=[-step/2,radii[-1]+step/2,-step/2,radii[-1]+step/2],
                  cmap=ListedColormap(['#B6D8E2','#E5DFD7']),interpolation='nearest',aspect='equal')
    axs[1].set(xlabel='Uncertainty radius for subgroup-target family',
               ylabel='Uncertainty radius for full-population-target family',
               title='Sufficient exact-optimality certificate')
    axs[1].legend(handles=[Patch(color='#B6D8E2',label='Retuned rectangle certified optimal'),
                           Patch(color='#E5DFD7',label='Certificate alone is inconclusive')],
                  loc='upper right',fontsize=7.5,framealpha=.95)
    fig.suptitle('Complete amplitude intervals [1.5, 4] and [2, 4.5]; correlation √0.4; α = 0.025')
    fig.tight_layout();save_plot(fig,'transverse_robustness_guarantees')

    fig,axs=plt.subplots(1,2,figsize=(10,4))
    e=np.array([r['eps_e'] for r in asymmetric])
    axs[0].plot(e,[100*r['frozen_worst_regret'] for r in asymmetric],label='Frozen nominal DT',color='#B65C38')
    axs[0].plot(e,[100*r['worst_regret'] for r in asymmetric],label='Retuned rectangular rule',color='#126782')
    axs[0].set(xlabel='Subgroup-family uncertainty radius (other radius = 0)',
               ylabel='Worst target regret (percentage points)',title='Retuning matters under unequal uncertainty')
    axs[0].legend(frameon=False,fontsize=9)
    axs[1].plot(e,[100*r['frozen_gap_to_retuned'] for r in asymmetric],color='#126782',label='Cost of retaining nominal cutoffs')
    axs[1].plot(e,[100*r['frozen_gap_bound'] for r in asymmetric],color='#B65C38',ls='--',label='Upper bound on loss to the full optimum')
    axs[1].set(xlabel='Subgroup-family uncertainty radius (other radius = 0)',
               ylabel='Worst-regret loss (percentage points)',title='Allocation cost versus additional shape cost')
    axs[1].legend(frameon=False,fontsize=8)
    for ax in axs:ax.grid(alpha=.15)
    fig.tight_layout();save_plot(fig,'robust_retuning')

    fig,axs=plt.subplots(1,2,figsize=(10,4))
    rr=sharp['rows'];ds=[r['deficit'] for r in rr]
    axs[0].loglog(ds,[100*r['actual_loss'] for r in rr],'-o',color='#126782',label='Actual monotone minimax loss')
    axs[0].loglog(ds,[100*r['leading_cubic'] for r in rr],'--',color='#B65C38',label='Cubic leading term')
    axs[0].set(xlabel='Positive corner-score deficit',ylabel='Loss (percentage points)',title='Sharp loss with nonzero transverse uncertainty')
    axs[0].legend(frameon=False,fontsize=8)
    axs[1].semilogx(ds,[r['ratio'] for r in rr],'-o',color='#126782')
    axs[1].axhline(1,ls='--',color='#777777')
    axs[1].set(xlabel='Positive corner-score deficit',ylabel='Actual loss / leading term',title='Fixed uncertainty radius = 0.05')
    for ax in axs:ax.grid(alpha=.15)
    fig.tight_layout();save_plot(fig,'robust_cubic_transition')


def main():
    begin=time.time();common=[];roots=[]
    rhos=[0.,float(np.sqrt(.2)),MAIN_RHO,float(np.sqrt(.8))]
    for rho in rhos:
        def margin(e):return row(rho,e,e,integrate=False)['corner_margin']
        radius=brentq(margin,0,1,xtol=1e-10)
        check=row(rho,radius,radius,integrate=False)
        roots.append(dict(rho=rho,radius=radius,gradient=check['gradient']))
        for e in np.linspace(0,.5,21):
            common.append(row(rho,float(e),float(e),candidate=(rho==MAIN_RHO)))
        print('Completed common-radius path',rho,flush=True)
    radii=[float(x) for x in np.linspace(0,.4,11)]
    grid=[row(MAIN_RHO,e,b,integrate=False) for e in radii for b in radii]
    frozen=solve_robust_rectangle(*IVS,MAIN_RHO)
    asymmetric=[]
    for e in np.linspace(0,.5,21):
        out=row(MAIN_RHO,float(e),0.,candidate=True)
        risk=max(AdverseRisk(frozen,e,0).worst(*IVS)[1])
        extra=risk-out['worst_regret']
        out.update(frozen_worst_regret=risk,frozen_gap_to_retuned=extra,
                   frozen_gap_bound=extra+out['defect_gap_bound'])
        asymmetric.append(out)
    examples=[]
    for e,b in [(.1,.1),(.15,.15),(.25,.25),(.4,.4),(.25,0.)]:
        out=row(MAIN_RHO,e,b,candidate=True)
        out['independent_defect']=(_defect_integral(out,frozen.c,MAIN_RHO,adaptive=True)
                                   if min(out['gradient'])>0 else None)
        examples.append(out)
    sharp=sharp_transition()
    all_rows=common+grid+asymmetric
    checks=dict(max_null_size_error=max(abs(r['null_size']-.025) for r in all_rows),
                max_equalization_residual=max(r['equalization_residual'] for r in all_rows),
                exact_grid_count=sum(r['exact_rectangle_certificate'] for r in grid),grid_count=len(grid),
                max_independent_defect_difference=max(abs(r['defect_integral']-r['independent_defect']) for r in examples),
                max_defect_minus_cubic=max(r['defect_gap_bound']-r['cubic_gap_bound'] for r in common if r['defect_gap_bound'] is not None),
                max_candidate_size_error=max(abs(r['candidate']['null_size_error']) for r in common+asymmetric if r.get('candidate',{}).get('available')))
    payload=dict(date='2026-09-14',intervals=IVS,alpha=.025,correlations=rhos,
                 roots=roots,common_radius=common,radius_grid=grid,asymmetric=asymmetric,
                 examples=examples,sharp_transition=sharp,checks=checks,
                 versions=dict(python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__,matplotlib=matplotlib.__version__),
                 arithmetic_certificate=False,
                 interpretation={
                     'certificate':'Corner value and nonnegative gradients are sufficient, not necessary. The reported radius is the boundary of this certificate, not a proved maximal robustness radius.',
                     'zero_loss':'Zero loss means equality with the robust optimum; the robust optimum itself increases with uncertainty.',
                     'candidate':'Prior-average regret supplies an adjusted-score lower bound even without upperness. Feasible worst-regret upper bounds are reported only when the monotonicity certificate passes.',
                     'scope':'Synthetic known-covariance additive-effect experiment; target labels retained. Offsets permit complement harm and reversal of subgroup-benefit ordering. No clinically elicited tolerance or patient data.',
                     'tv':'Gaussian TV benchmark bounds loss here because the nominal rectangle is minimax and is included in the robust rectangular family.'})
    (ROOT/'results'/'robustness_study.json').write_text(json.dumps(payload,indent=2)+'\n')
    plots(common,grid,asymmetric,roots,sharp)
    print(json.dumps(dict(roots=roots,checks=checks,sharp=sharp,elapsed_seconds=time.time()-begin),indent=2),flush=True)


if __name__=='__main__':main()


==> anc/experiments/run_step_up_study.py <==
"""Second milestone: rectangular optimality, loss bounds, and cubic transition.

From project root: PYTHONPATH=src python3 experiments/run_step_up_study.py
Every grid entry specifies two complete amplitude intervals of width one.
Grid coverage itself is not a universal bound over all possible interval choices.
"""

import csv
import json
import os
from pathlib import Path
import time

ROOT=Path(__file__).resolve().parents[1]
os.environ.setdefault('MPLCONFIGDIR',str(ROOT/'.mplconfig'))
os.environ.setdefault('XDG_CACHE_HOME',str(ROOT/'.mplconfig'/'xdg'))
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap, LogNorm
from enrichment_minimax.step_up_analysis import analyze_rectangle,dt_plateau,adaptive_defect,gate_defect
from enrichment_minimax.procedures import PairRule,BenchmarkRule
from enrichment_minimax.optimize import solve_continuum

plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,
                    'axes.spines.top':False,'axes.spines.right':False,
                    'figure.dpi':120,'savefig.dpi':180})


def symmetric_transition(rho=np.sqrt(.4),alpha=.025):
    plateau=dt_plateau(rho,alpha)
    c,t,s0=plateau['c'],plateau['t'],plateau['symmetric_amplitude_transition']
    density=np.exp(-c*c/(1+rho))/(2*np.pi*np.sqrt(1-rho*rho))
    kcrit=.5*np.exp(s0*t-s0*s0/2)
    coefficient=2*kcrit*density/(3*s0*s0)
    dt=BenchmarkRule('dunnett_tamhane',rho,alpha)
    rows=[]
    for eps in [.4,.2,.1,.05,.025,.0125]:
        s=s0+eps
        full=PairRule(s,s,.5,rho,alpha,order=256)
        loss=dt.regret(s,0,adaptive=True)-full.regret(s,0,adaptive=True)
        d=gate_defect(s,s,t,t,c,rho,order=80)
        leading=coefficient*d['deficit']**3
        rows.append(dict(amplitude=s,epsilon=eps,deficit=d['deficit'],
                         actual_gap=loss,leading_cubic=leading,
                         actual_over_leading=loss/leading,
                         defect=d['defect_integral'],cubic_bound=d['cubic_bound']))
    return dict(rho=float(rho),alpha=alpha,transition=s0,coefficient=coefficient,rows=rows)


def plots(rows,lower,transition):
    rho=np.sqrt(.4)
    local=[r for r in rows if abs(r['rho']-rho)<1e-9]
    n=len(lower)
    phases=np.zeros((n,n))
    bounds=np.zeros((n,n))
    for r in local:
        i=int(np.argmin(abs(lower-r['a_lower'])))
        j=int(np.argmin(abs(lower-r['b_lower'])))
        phases[j,i]=0 if r['criterion_satisfied'] else 1
        bounds[j,i]=100*r['cubic_gap_bound'] if not r['criterion_satisfied'] else np.nan
    step=lower[1]-lower[0]
    extent=[lower[0]-step/2,lower[-1]+step/2,lower[0]-step/2,lower[-1]+step/2]
    fig,axs=plt.subplots(1,2,figsize=(10.2,4.8))
    axs[0].imshow(phases,origin='lower',extent=extent,interpolation='nearest',
                  cmap=ListedColormap(['#B6D8E2','#E7BDA7']),vmin=0,vmax=1,aspect='equal')
    axs[0].set_title('Exact optimality criterion at grid points')
    from matplotlib.patches import Patch
    axs[0].legend(handles=[Patch(color='#B6D8E2',label='Rectangle is optimal'),
                           Patch(color='#E7BDA7',label='Curved rule improves regret')],
                  loc='upper left',fontsize=8,framealpha=.95)
    cmap=plt.get_cmap('magma').copy();cmap.set_bad('#B6D8E2')
    positive=bounds[np.isfinite(bounds)&(bounds>0)]
    vmin=max(1e-8,float(positive.min()))
    vmax=float(positive.max())
    im=axs[1].imshow(bounds,origin='lower',extent=extent,interpolation='nearest',cmap=cmap,
                     norm=LogNorm(vmin=vmin,vmax=vmax),aspect='equal')
    axs[1].set_title('Cubic upper bound when the rule differs')
    cb=fig.colorbar(im,ax=axs[1],shrink=.78,pad=.03)
    cb.set_label('Worst-regret loss bound (percentage points)')
    for ax in axs:
        ax.set_xlabel('Lower amplitude for subgroup-target family')
        ax.set_ylabel('Lower amplitude for full-population-target family')
    fig.suptitle('Two amplitude intervals of width 1; correlation = √0.4; α = 0.025',fontsize=12)
    fig.tight_layout()
    for ext in ['png','pdf']:
        fig.savefig(ROOT/'figures'/f'step_up_optimality_map.{ext}',bbox_inches='tight')
    plt.close(fig)

    tr=transition['rows']
    ds=np.array([r['deficit'] for r in tr])
    fig,axs=plt.subplots(1,2,figsize=(10,4))
    axs[0].loglog(ds,[100*r['actual_gap'] for r in tr],'-o',label='Actual minimax loss',color='#126782')
    axs[0].loglog(ds,[100*r['leading_cubic'] for r in tr],'--',label='Cubic leading term',color='#B65C38')
    axs[0].loglog(ds,[100*r['cubic_bound'] for r in tr],':',label='Cubic upper bound',color='#756899')
    axs[0].set(xlabel='Positive score deficit d',ylabel='Power loss (percentage points)',
               title='Loss near the symmetric transition')
    axs[0].legend(frameon=False,fontsize=9)
    axs[1].semilogx(ds,[r['actual_over_leading'] for r in tr],'-o',color='#126782')
    axs[1].axhline(1,color='#777777',ls='--',lw=1)
    axs[1].set(xlabel='Positive score deficit d',ylabel='Actual loss / cubic leading term',
               title='The ratio approaches 1 as d approaches 0')
    for ax in axs:ax.grid(alpha=.18,which='major')
    fig.tight_layout()
    for ext in ['png','pdf']:
        fig.savefig(ROOT/'figures'/f'cubic_loss_transition.{ext}',bbox_inches='tight')
    plt.close(fig)


def main():
    lower=np.linspace(.8,4.2,11)
    rhos=[0.0,float(np.sqrt(.4)),float(np.sqrt(.8))]
    rows=[];start=time.time()
    for rho in rhos:
        for a0 in lower:
            for b0 in lower:
                ive=(float(a0),float(a0+1));ivb=(float(b0),float(b0+1))
                rect,d=analyze_rectangle(ive,ivb,rho)
                _,full=solve_continuum(ive,ivb,rho)
                loss=d['worst_regret']-full['primal_upper']
                row=dict(rho=rho,alpha=.025,a_lower=float(a0),b_lower=float(b0),width=1.0,
                         active_a=d['active_amplitudes'][0],active_b=d['active_amplitudes'][1],
                         cut_s=d['cutoffs'][0],cut_f=d['cutoffs'][1],q=d['q'],
                         fit_margin=d['fit_margin'],criterion_satisfied=d['numerical_exactness_criterion'],
                         rectangle_regret=d['worst_regret'],minimax_primal_upper=full['primal_upper'],
                         observed_gap=loss,full_solver_gap=full['numerical_gap'],
                         loss_lower_estimate=max(0.0,loss),
                         loss_upper_estimate=loss+full['numerical_gap'],
                         imbalance=d['imbalance'],defect=d['defect_integral'],
                         defect_gap_bound=d['defect_gap_bound'],cubic_gap_bound=d['cubic_gap_bound'],
                         fitted_prior_gap_bound=d['fitted_prior_gap_bound'],
                         null_size=d['null_size'])
                rows.append(row)
        print(f'Completed rho={rho:.6f}; {len(rows)} interval pairs; elapsed={time.time()-start:.1f}s',flush=True)
    transition=symmetric_transition()
    examples=[]
    for name,ivs in [('overlapping',((1.5,4),(2,4.5))),
                      ('higher-power',((2.8,4),(3.1,4.5))),
                      ('symmetric-higher',((3.3,4),(3.3,4)))]:
        r,d=analyze_rectangle(*ivs,np.sqrt(.4))
        _,full=solve_continuum(*ivs,np.sqrt(.4))
        a,b=d['active_amplitudes']
        d.update(name=name,observed_gap=d['worst_regret']-full['primal_upper'],
                 full_solver_gap=full['numerical_gap'],
                 independent_defect=adaptive_defect(a,b,*r.cuts,r.c,r.rho))
        examples.append(d)
    summaries=[]
    for rho in rhos:
        rr=[r for r in rows if r['rho']==rho]
        worst=max(rr,key=lambda r:r['observed_gap'])
        summaries.append(dict(rho=rho,count=len(rr),
                              exact_criterion_count=sum(r['criterion_satisfied'] for r in rr),
                              max_observed_gap=worst['observed_gap'],
                              max_loss_upper_estimate=max(r['loss_upper_estimate'] for r in rr),
                              max_gap_at=[worst['a_lower'],worst['b_lower']],
                              max_cubic_bound=max(r['cubic_gap_bound'] for r in rr),
                              max_solver_gap=max(r['full_solver_gap'] for r in rr)))
    errors=dict(max_solver_gap=max(r['full_solver_gap'] for r in rows),
                max_null_size_error=max(abs(r['null_size']-.025) for r in rows),
                bound_violations=sum(r['observed_gap']>r['cubic_gap_bound']+2e-8 for r in rows),
                exact_region_discrepancies=sum(r['criterion_satisfied'] and abs(r['observed_gap'])>2e-7 for r in rows),
                max_independent_defect_difference=max(abs(d['defect_integral']-d['independent_defect']) for d in examples))
    payload=dict(date='2026-09-14',alpha=.025,lower_grid=lower.tolist(),interval_width=1,
                 correlation_grid=rhos,summaries=summaries,checks=errors,examples=examples,
                 dt_plateaus=[dt_plateau(r) for r in rhos],symmetric_transition=transition,rows=rows,
                 arithmetic_certificate=False,
                 numerical_interpretation={
                     'observed_gap':'Rectangle risk minus a feasible full-rule risk; a lower-side estimate of loss. Raw small negative values are retained as numerical discrepancies.',
                     'loss_upper_estimate':'Observed gap plus full solver primal-dual gap. Both values use floating-point quadrature, not verified enclosures.',
                     'symmetric_transition':'Symmetry identifies the calibrated equal-prior Bayes rule as exactly minimax; actual_gap is its numerically evaluated loss relative to DT.'},
                 scope='Each row evaluates a complete amplitude continuum; the grid of interval choices is illustrative, not exhaustive. Rho=0 is an independence stress case. No patient data or clinically elicited ranges.')
    out=ROOT/'results'
    (out/'step_up_study.json').write_text(json.dumps(payload,indent=2)+'\n')
    with (out/'step_up_study.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
    plots(rows,lower,transition)
    print(json.dumps(dict(summaries=summaries,checks=errors,transition=transition),indent=2),flush=True)


if __name__=='__main__':main()


==> anc/experiments/run_upper_set_study.py <==
"""Independent upper-staircase computation; no continuum dual certification."""
from pathlib import Path
import json,time,platform
import numpy as np
import scipy
from scipy.optimize import minimize
from scipy.special import ndtr
from enrichment_minimax.upper_set_grid import UpperSetGrid
from enrichment_minimax.robustness import solve_robust_rectangle,robust_certificate,corner_score,AdverseRisk
from enrichment_minimax.procedures import BenchmarkRule
from enrichment_minimax.robust_candidate import AdjustedScoreRule
from enrichment_minimax.optimize import worst_on_interval

ROOT=Path(__file__).resolve().parents[1]
RHO=float(np.sqrt(.4));ALPHA=.025


def fit_grid_prior(ivs,eps,rect,info,spacing=.1,start=None,maxiter=18):
    initial=np.array(start if start is not None else [info['q'],*info['active_amplitudes']])
    calls=0;last={}
    def objective(v):
        nonlocal calls,last
        q,a,b=v
        grid=UpperSetGrid(a,b,q,RHO,eps,eps,ALPHA,spacing=spacing,
                          anchors=rect.cuts,order=24)
        rule,out=grid.solve(initial_penalty=np.exp(info['log_k']))
        value=out['randomized_grid_prior_regret'];gradient=grid.prior_gradient()
        calls+=1;last=dict(prior=v.copy(),rule=rule,grid=grid,out=out)
        return -value,-gradient
    if all(iv[0]==iv[1] for iv in ivs) and ivs[0][0]==ivs[1][0]:
        # Exact symmetry makes q=.5 optimal for the finite symmetric game;
        # the amplitudes are fixed, so no outer numerical optimizer is needed.
        v=np.array([.5,ivs[0][0],ivs[1][0]])
        objective(v)
        return v,dict(success=True,message='symmetric singleton prior',calls=calls)
    fit=minimize(objective,initial,jac=True,method='L-BFGS-B',
                 bounds=[(.02,.98),ivs[0],ivs[1]],
                 options=dict(maxiter=maxiter,ftol=2e-12,gtol=3e-7,maxls=12))
    return fit.x,dict(success=bool(fit.success),message=str(fit.message),calls=calls,
                     projected_search_note='local numerical search; global prior optimality not asserted',
                     gradient=(-fit.jac).tolist(),value=float(-fit.fun))


def candidate_record(prior,eps,rect,ivs):
    q,a,b=prior
    fit=corner_score(a,b,*rect.cuts,rect.c,RHO,eps,eps)
    try:
        rule=AdjustedScoreRule(a,b,RHO,eps,eps,ALPHA,info=fit,q=q,log_k=fit['log_k'])
    except ValueError as exc:
        return dict(available=False,reason=str(exc))
    average=q*rule.regret(a)+(1-q)*rule.regret(b,1)
    out=dict(available=True,upper_certificate=rule.upper_certificate,
             prior_regret=float(average),continuum_dual_lower=float(average),
             null_size=rule.intersection_power(adaptive=True),dual_is_numerical_estimate=True)
    out['independent_level_error']=out['null_size']-ALPHA
    if rule.upper_certificate:
        worst=[worst_on_interval(rule,iv,axis) for axis,iv in enumerate(ivs)]
        out.update(worst_amplitudes=[w[0] for w in worst],worst_regrets=[w[1] for w in worst],
                   feasible_worst_regret=max(w[1] for w in worst))
    return out


def closed_max_record(prior,eps,ivs):
    rule=BenchmarkRule('max_z',RHO,ALPHA)
    risk=AdverseRisk(rule,eps,eps)
    worst=[worst_on_interval(risk,iv,axis) for axis,iv in enumerate(ivs)]
    q,a,b=prior
    return dict(name='closed parametric max-Z',cutoff=rule.cut,
                worst_amplitudes=[w[0] for w in worst],worst_regrets=[w[1] for w in worst],
                worst_regret=max(w[1] for w in worst),
                prior_regret=float(q*risk.regret(a)+(1-q)*risk.regret(b,1)),
                null_size=rule.intersection_power(adaptive=True),
                final_decisions='reject j iff Z_j>c and max(Z)>cutoff')


def grid_record(prior,eps,rect,info,ivs,spacing,extent=8.,order=24):
    q,a,b=prior;begin=time.time()
    grid=UpperSetGrid(a,b,q,RHO,eps,eps,ALPHA,spacing=spacing,extent=extent,
                      anchors=rect.cuts,order=order)
    rule,out=grid.solve(initial_penalty=np.exp(info['log_k']))
    evaluated=[]
    for method,candidate,param in grid.calibrated_candidates:
        ww=[worst_on_interval(candidate,iv,axis) for axis,iv in enumerate(ivs)]
        evaluated.append((max(w[1] for w in ww),method,candidate,ww))
    _,method,rule,worst=min(evaluated,key=lambda item:item[0])
    adaptive=[rule.regret(w[0],axis,adaptive=True) for axis,w in enumerate(worst)]
    null_adaptive=rule.intersection_power(adaptive=True)
    out.update(prior=np.asarray(prior).tolist(),
               worst_amplitudes=[w[0] for w in worst],worst_regrets=adaptive,
               feasible_worst_regret=max(adaptive),
               independent_null_size=null_adaptive,
               risk_quadrature_discrepancy=max(abs(adaptive[i]-worst[i][1]) for i in (0,1)),
               null_quadrature_discrepancy=abs(null_adaptive-out['calibrated_null_size']),
               primal_calibration_method=method,primal_boundary=rule.boundary(),
               primal_prior_regret=float(q*rule.regret(a)+(1-q)*rule.regret(b,1)),
               primal_calibration_comparison=[dict(method=m,worst_regret=v) for v,m,r,w in evaluated],
               grid_prior_gradient=grid.prior_gradient().tolist(),
               seconds=time.time()-begin)
    return out


def main():
    begin=time.time();rows=[]
    for name,ivs in [('intervals',((1.5,4.),(2.,4.5))),
                     ('singleton_3.2',((3.2,3.2),(3.2,3.2)))]:
        for eps in [.1,.25,.4,.8]:
            rect=solve_robust_rectangle(*ivs,RHO,eps,eps)
            info=robust_certificate(rect,*ivs,eps,eps)
            prior,fit=fit_grid_prior(ivs,eps,rect,info)
            grids=[grid_record(prior,eps,rect,info,ivs,h) for h in [.1,.05,.025]]
            row=dict(case=name,intervals=[list(iv) for iv in ivs],epsilon=eps,
                     rectangle=info,optimized_prior=prior.tolist(),prior_optimization=fit,
                     closed_max_z=closed_max_record(prior,eps,ivs),
                     adjusted_candidate=candidate_record(prior,eps,rect,ivs),grids=grids)
            if name=='intervals' and eps==.8:
                refined_prior,refit=fit_grid_prior(ivs,eps,rect,info,spacing=.025,start=prior,maxiter=10)
                row['refined_prior']=refined_prior.tolist();row['refined_prior_optimization']=refit
                row['refined_grids']=[grid_record(refined_prior,eps,rect,info,ivs,h)
                                      for h in [.025,.0125]]
                row['refined_check_baseline']=grid_record(refined_prior,eps,rect,info,ivs,.05)
                row['extent_check']=grid_record(refined_prior,eps,rect,info,ivs,.05,extent=10.)
                row['quadrature_check']=grid_record(refined_prior,eps,rect,info,ivs,.05,order=48)
            rows.append(row)
            print(name,eps,'rectangle',info['worst_regret'],'grid feasible',grids[-1]['feasible_worst_regret'],
                  'grid value',grids[-1]['randomized_grid_prior_regret'],flush=True)
    data=dict(date='2026-09-15',rho=RHO,alpha=ALPHA,rows=rows,seconds=time.time()-begin,
              software=dict(python=platform.python_version(),numpy=np.__version__,scipy=scipy.__version__),
              interpretation=dict(grid_value='fixed-prior randomized grid problem, not a continuum lower bound',
                                  feasible_value='deterministic upper staircase, continuous amplitude maxima; numerical quadrature',
                                  outer_search='numerical prior maximization, not certified global optimization',
                                  tails='infinite end cells included; extent controls tail coarsening, not discarded mass'),
              arithmetic_certificate=False,continuum_minimax_certificate=False)
    (ROOT/'results'/'upper_set_study.json').write_text(json.dumps(data,indent=2,allow_nan=False)+'\n')
    write_findings(data)


def write_findings(data):
    lines=['# Independent monotone upper-set computation','',
           r'All cases use \(\rho=\sqrt{0.4}\), \(\alpha=0.025\), and equal transverse radii for the two targets. The interval cases use \(I_E=[1.5,4]\), \(I_B=[2,4.5]\); the singleton cases fix both target amplitudes at 3.2. Radii are residual-mean units, not clinically elicited effects.','',
           'Run date: 15 September 2026. The dynamic program searches all upper staircases on each grid for a fixed prior and penalty. Cell probabilities use conditional Gaussian quadrature; infinite end cells retain all Gaussian probability. A numerical outer search updates the prior weight and amplitudes. This is independent of the adjusted-score construction.','',
           'The randomized grid optimum is a value for the restricted grid problem. It is **not a continuum minimax lower bound**. The calibrated deterministic staircase is a globally upper region and its displayed worst regret uses continuous amplitude maximization and independent adaptive quadrature. Floating-point size evaluations are not formal arithmetic certificates.','',
           '| Case | Radius | Rectangle worst regret | Closed max-Z worst regret | Calibrated staircase worst regret | Randomized grid prior regret |','|---|---:|---:|---:|---:|---:|']
    for row in data['rows']:
        g=row['grids'][-1]
        lines.append(f"| {row['case']} | {row['epsilon']:.2f} | {row['rectangle']['worst_regret']:.9f} | {row['closed_max_z']['worst_regret']:.9f} | {g['feasible_worst_regret']:.9f} | {g['randomized_grid_prior_regret']:.9f} |")
    lines+=['','The adjusted-score comparison at the same searched prior is:','',
            '| Case | Radius | Upper certificate | Feasible worst regret or numerical dual estimate |',
            '|---|---:|---|---:|']
    for row in data['rows']:
        candidate=row['adjusted_candidate']
        if candidate['available']:
            valid=candidate['upper_certificate']
            value=candidate.get('feasible_worst_regret',candidate['continuum_dual_lower'])
            label='passes; feasible risk' if valid else 'fails; dual estimate only'
            lines.append(f"| {row['case']} | {row['epsilon']:.2f} | {label} | {value:.9f} |")
    lines+=['','The radius-0.8 adjusted candidates have independent level discrepancies of order 10⁻⁸–10⁻⁹; their displayed dual values are numerical estimates, not certified bounds. Their upper certificates fail. The calibrated staircases are checked independently and the large-radius conclusion uses the closed max-Z benchmark.']
    row=next(r for r in data['rows'] if r['case']=='intervals' and r['epsilon']==.8)
    lines+=['','## Off-rectangle example and checks','',
            'For the common radius 0.8 interval case, the prior is updated again on the finer grid. The refinement results are:','',
            '| Spacing | Prior regret on randomized grid | Calibrated worst regret | Null size (adaptive) |','|---|---:|---:|---:|']
    for g in row['refined_grids']:
        lines.append(f"| {g['spacing']:.4f} | {g['randomized_grid_prior_regret']:.10f} | {g['feasible_worst_regret']:.10f} | {g['independent_null_size']:.12f} |")
    best=row['refined_grids'][-1]
    lines+=['',f"The finest calibrated rule improves worst regret over the optimized rectangle by {row['rectangle']['worst_regret']-best['feasible_worst_regret']:.9f} in absolute probability units. Its prior (weight, E amplitude, B amplitude) is {row['refined_prior']}. Its boundary is exactly the existing closed parametric max-Z benchmark: reject the intersection when max(Z)>2.193309406822265, then reject each elementary claim only if its own statistic exceeds c. This agrees with `BenchmarkRule('max_z', rho)` to numerical precision. It has the two-test step-down interpretation; it is not ordinary single-step rejection of each coordinate at the max critical value. The gain is therefore a switch between established procedures, not discovery of a new rejection shape.",
            '',f"At spacing 0.05 and the same refined prior, the baseline prior regret is {row['refined_check_baseline']['randomized_grid_prior_regret']:.10f}; extending finite breakpoints to ±10 gives {row['extent_check']['randomized_grid_prior_regret']:.10f}; doubling conditional quadrature order to 48 gives {row['quadrature_check']['randomized_grid_prior_regret']:.10f}. Extent and quadrature changes do not prove a continuum discretization error bound.",
            '', '## Calibration and limitations','',
            'The solver brackets the size budget with two nested grid policies. It compares logistic interpolation of row cutoffs with a moving vertical cap; with equal radii it also calibrates the union with the transposed region by a common upward translation. All resulting regions are deterministic upper sets. The solver selects largest fixed-prior power; the experiment separately selects smallest continuous worst regret among the calibration candidates for its primal report. Both selections are recorded. These free-boundary adjustments are feasible candidates, not a general theorem that grid randomization has been optimally purified.',
            '', 'The outer objective is the randomized grid prior regret. Its envelope gradient updates q and both amplitudes; singleton symmetry fixes q=1/2. Search convergence, prior gradients, continuous worst amplitudes, level checks, and cell-mass checks are retained in JSON. Neither local optimizer success nor agreement across grids establishes a globally least-favorable prior or continuum minimaxity.',
            '', 'The interval case at radius 0.25 has a recorded outer line-search failure, with the initial prior retained; no full-prior convergence claim is made for that row. At radius 0.4 the available staircase calibration remains worse than a known feasible comparator despite the better grid objective. Retain closed max-Z there; this exposes a calibration limitation rather than evidence that the discrete objective gives a usable optimal deterministic rule. Likewise, a tiny excess over the rectangle in the 3.2 singleton/radius-0.1 row does not establish a gain. The refinement evidence is strongest for the radius-0.8 interval example.',
            '', 'The adjusted-score comparator is evaluated at the same optimized prior. When its upper-region certificate fails, only its separate adjusted-score dual bound is reported; its adverse-face risk is not presented as a feasible monotone worst risk.',
            '', 'Verification includes exhaustive enumeration of a small upper-set problem, exact independent Gaussian cell masses including tails, two-axis agreement with the analytic rectangular risk, numerical derivatives, and upperness/level checks for a calibrated nonrectangular case.',
            '', 'Reproduce with `PYTHONPATH=src python3 experiments/run_upper_set_study.py` from the project directory.']
    (ROOT/'results'/'upper_set_findings.md').write_text('\n'.join(lines)+'\n')


if __name__=='__main__':
    main()


==> anc/manuscript/build_clinical_figure.py <==
"""Plot the clinical elicitation frontier and a saved retuned union decision rule."""
from pathlib import Path
import hashlib
import json
import os
import sys

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / 'src'))
os.environ.setdefault('MPLCONFIGDIR', str(ROOT / 'tmp' / 'mplconfig'))
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.special import ndtri

from enrichment_minimax.procedures import BenchmarkRule

source = ROOT / 'results' / 'continuum_certificate.json'
data = json.loads(source.read_text())
row = next(r for r in data['rows'] if r['name'] == 'QUEST historical_point_in_B')

plt.rcParams.update({'font.family': 'DejaVu Serif', 'mathtext.fontset': 'dejavuserif',
                     'font.size': 9, 'axes.labelsize': 9, 'legend.fontsize': 8,
                     'xtick.labelsize': 8, 'ytick.labelsize': 8,
                     'axes.spines.top': False, 'axes.spines.right': False,
                     'pdf.fonttype': 42, 'ps.fonttype': 42})
blue, gold, grey = '#155D78', '#9B652C', '#777777'
fig, axes = plt.subplots(1, 2, figsize=(6.7, 3.15))
ax = axes[0]
x = np.linspace(0., 80/.58, 500)
common, separate = 80-.58*x, 80-.42*x
ax.fill_between(x, 0., common, color=blue, alpha=.14, label='Common burden')
ax.fill_between(x, common, separate, color=gold, alpha=.14, label='Stratum-specific only')
ax.plot(x, common, color=blue, lw=1.4)
ax.plot(x, separate, color=gold, lw=1.4, ls='--')
ax.plot([x[-1], x[-1]], [0., separate[-1]], color=gold, lw=1.4, ls='--')
historical = 1000*(.21-(.14-.42*.21)/.58)
ax.axvline(historical, color=grey, lw=.85, ls=':')
ax.text(historical-2, 52, 'Planning contrast', rotation=90, va='top', ha='right',
        fontsize=7.5, color=grey)
ax.scatter([80,125], [20,5], color=blue, s=19, zorder=4)
ax.annotate('A', (80,20), xytext=(5,5), textcoords='offset points')
ax.annotate('B', (125,5), xytext=(5,7), textcoords='offset points')
ax.set(xlim=(0,150), ylim=(0,90), xlabel=r'Heterogeneity width $h_H$ (mL)',
       ylabel=r'Complement width $h_C$ (mL)', xticks=(0,50,100,150))
ax.legend(loc='upper right', frameon=False, fontsize=7.5)
ax.text(0, 1.06, 'A', transform=ax.transAxes, weight='bold')

ax = axes[1]
lo, hi = 1.88, 2.43
c = float(ndtri(1-row['alpha']))
kx,ky = row['asymmetric_union']['cutoffs']
ax.fill([lo,kx,kx,hi,hi,lo], [ky,ky,lo,lo,hi,hi], color=blue,alpha=.13,lw=0)
ax.plot([lo,kx,kx],[ky,ky,lo],color=blue,lw=1.5,label='Retuned closed max-Z',zorder=5)
x0,y0 = row['rectangle']['cutoffs']
ax.plot([lo,c,c,x0,x0],[y0,y0,c,c,lo],color=gold,ls='--',lw=1.4,
        label='Equalised rectangle')
cut = BenchmarkRule('max_z',row['rho'],row['alpha']).cut
ax.plot([lo,cut,cut],[cut,cut,lo],color=grey,ls='-.',lw=1.,label='Symmetric closed max-Z')
ax.axvline(c,color=grey,ls=':',lw=.7)
ax.axhline(c,color=grey,ls=':',lw=.7)
ax.set(xlim=(lo,hi),ylim=(lo,hi),xlabel=r'Subgroup statistic $x$',
       ylabel=r'Full-population statistic $y$')
ax.set_aspect('equal',adjustable='box')
ax.legend(loc='upper right',frameon=False,fontsize=7.2)
ax.text(0,1.06,'B',transform=ax.transAxes,weight='bold')
fig.subplots_adjust(left=.10,right=.99,bottom=.21,top=.92,wspace=.38)
out = ROOT/'manuscript'/'figures'
for ext in ('pdf','png'):
    fig.savefig(out/f'clinical_frontier_boundary.{ext}',dpi=220,bbox_inches='tight')
plt.close(fig)
(out/'clinical_provenance.json').write_text(json.dumps({
    'source':'results/continuum_certificate.json',
    'source_sha256':hashlib.sha256(source.read_bytes()).hexdigest(),
    'scenario':row['name'], 'construction':'calibrated asymmetric union from saved cutoffs',
    'frontier':'h_C + .58 h_H < .08 L (common burden); h_C+.42 h_H<.08 and .58 h_H<.08 (stratum-specific)',
},indent=2)+'\n')
print('Built clinical_frontier_boundary.pdf and PNG preview from the saved rule.')


==> anc/manuscript/build_continuum_table.py <==
"""Build the main bounds table and supplementary continuum refinement table."""
from pathlib import Path
import json

ROOT = Path(__file__).resolve().parents[1]
data = json.loads((ROOT / 'results' / 'continuum_certificate.json').read_text())
rows = []
for row in data['rows']:
    result = row['refinements'][-1]
    lower = 100 * result['continuum_regret_lower']
    previous = 100 * row['refinements'][-2]['continuum_regret_lower']
    upper = 100 * row['best_feasible']['worst_regret']
    name = row['name'].replace('radius ', '$e=').replace('QUEST moderate', 'QUEST A').replace('QUEST historical_point_in_B', 'QUEST B')
    if name.startswith('$'):
        name += '$'
    rows.append(f'{name} & {lower:.6f} & {upper:.6f} & {upper-lower:.6f} & {lower-previous:.6f} \\\\')
table = r'''% Generated by build_continuum_table.py.
\begin{table}[tb]
\centering\normalsize
\caption{Numerically evaluated continuum regret bounds, in percentage points.
The lower endpoint uses the ordered-vertex relaxation; the upper endpoint uses
the best evaluated deterministic rule. The main rows use $\rho=\sqrt{0.4}$.
QUEST A and B use $(h_C,h_H)=(0.02,0.08)$ and $(0.005,0.125)$ L, respectively.
Values use floating-point quadrature, with arithmetic diagnostics recorded
in the supplementary computation details. The last column is the increase
in the lower bound when local mesh spacing falls from 0.001 to 0.0005;
it is a refinement diagnostic, not an error estimate.}
\label{tab:continuum-certificate}
\begin{tabular}{lrrrr}
\toprule
Scenario & Lower bound & Feasible regret & Gap & Last increase \\
\midrule
''' + '\n'.join(rows) + r'''
\bottomrule
\end{tabular}
\end{table}
'''
(ROOT / 'manuscript' / 'tables' / 'continuum_certificate.tex').write_text(table)
print(f'Wrote {len(rows)} continuum-bound table rows.')

spacings = [entry['local_spacing'] for entry in data['rows'][0]['refinements']]
refinement_rows = []
for row in data['rows']:
    assert [entry['local_spacing'] for entry in row['refinements']] == spacings
    assert all(entry['local_interval'][1] == 2.4 for entry in row['refinements'])
    name = row['name'].replace('radius ', '$e=').replace('QUEST moderate', 'QUEST A').replace('QUEST historical_point_in_B', 'QUEST B')
    if name.startswith('$'):
        name += '$'
    values = [100 * entry['continuum_regret_lower'] for entry in row['refinements']]
    refinement_rows.append(name + ' & ' + ' & '.join(f'{value:.6f}' for value in values) + r' \\')
header = 'Scenario & ' + ' & '.join(f'${spacing:g}$' for spacing in spacings) + r' \\'
largest_change = max(row['quadrature_order_change'] for row in data['rows'])
largest_tail = max(entry['tail_benefit_bound'] for row in data['rows'] for entry in row['refinements'])


def scientific_tex(value):
    coefficient, exponent = f'{value:.2e}'.split('e')
    return coefficient + r'\times10^{' + str(int(exponent)) + '}'


refinement_table = r'''% Generated by build_continuum_table.py.
\begin{table}[p]
\normalsize\setstretch{1.65517}\renewcommand{\arraystretch}{1}
\centering
\caption{Continuum regret lower bounds under local mesh refinement, in
percentage points. Column headings give the local spacing on $[c,2.4]$;
the box is $[-10,10]^2$ with base spacing $0.05$. Each entry evaluates
the ordered-vertex outer bound of Section~S10. QUEST A and B are the
clinical scenarios in the main paper's Table~2.}
\label{tab:continuum-refinement}
\begin{tabular}{l''' + 'r' * len(spacings) + r'''}
\toprule
''' + header + r'''
\midrule
''' + '\n'.join(refinement_rows) + r'''
\bottomrule
\end{tabular}
\par\smallskip
\begin{minipage}{0.97\textwidth}
The entries use quadrature order 24. At the finest mesh, changing to order
40 gives a largest observed change of $''' + scientific_tex(largest_change) + r'''$
to the displayed precision. The largest evaluated alternative-tail
allowance is $''' + scientific_tex(largest_tail) + r'''$; both diagnostics are
in probability units. The order comparison is a numerical check, not an
arithmetic error enclosure.
\end{minipage}
\end{table}
'''
(ROOT / 'manuscript' / 'tables' / 'continuum_refinement.tex').write_text(refinement_table)
print(f'Wrote {len(refinement_rows)} supplementary refinement rows at {len(spacings)} meshes.')


==> anc/manuscript/build_numerical_assets.py <==
"""Build manuscript numerical tables/figures from archived, inspectable results.

Run from any directory with Python 3, NumPy, SciPy and Matplotlib installed.
No simulations, optimisation or external data queries are performed here.
The complete studies can be rerun with the experiments scripts recorded below.
"""
from pathlib import Path
import hashlib
import json
import os

ROOT = Path(__file__).resolve().parents[1]
HERE = Path(__file__).resolve().parent
os.environ.setdefault('MPLCONFIGDIR', str(ROOT / 'tmp' / 'mplconfig'))
import numpy as np
from scipy.special import ndtri
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

FIG = HERE / 'figures'
TAB = HERE / 'tables'
for directory in (FIG, TAB):
    directory.mkdir(exist_ok=True)
source_names = ['upper_set_study.json', 'robustness_study.json', 'fourth_verification.json']
sources = {name: json.loads((ROOT / 'results' / name).read_text()) for name in source_names}
u = sources['upper_set_study.json']
r = sources['robustness_study.json']
v = sources['fourth_verification.json']
assert u['alpha'] == r['alpha'] == .025
assert abs(u['rho'] - np.sqrt(.4)) < 1e-14
assert abs(v['null_size'] - .025) < 1e-12

plt.rcParams.update({
    'font.family': 'DejaVu Serif', 'mathtext.fontset': 'dejavuserif',
    'font.size': 9, 'axes.labelsize': 9, 'axes.titlesize': 9,
    'xtick.labelsize': 8, 'ytick.labelsize': 8, 'legend.fontsize': 8,
    'axes.spines.top': False, 'axes.spines.right': False,
    'axes.linewidth': .65, 'lines.linewidth': 1.4,
    'pdf.fonttype': 42, 'ps.fonttype': 42,
    'savefig.facecolor': 'white',
})
BLUE, GOLD, GREY = '#155D78', '#9B652C', '#727272'

def selected_grid(row):
    return row.get('refined_grids', row['grids'])[-1]

def save(fig, name):
    for extension in ('pdf', 'png'):
        fig.savefig(FIG / f'{name}.{extension}', dpi=200, bbox_inches='tight')
    plt.close(fig)

# Figure 1: exact recorded global staircase boundaries, clipped only for view.
c = float(ndtri(.975))
lo, hi = 1.88, 2.29
fig, axes = plt.subplots(1, 3, figsize=(6.7, 2.8), sharex=True, sharey=True)
for ax, eps, letter in zip(axes, (.1, .25, .8), 'abc'):
    row = next(z for z in u['rows'] if z['case'] == 'intervals' and z['epsilon'] == eps)
    g = selected_grid(row)
    boundary = g.get('primal_boundary', g['boundary'])
    xx, yy = [], []
    for i, part in enumerate(boundary):
        left = max(lo, float(part['x_lower']))
        right = min(hi, float(boundary[i+1]['x_lower']) if i+1 < len(boundary) else hi)
        if left >= right:
            continue
        y = np.clip(float(part['y_cut']), lo, hi)
        xx += [left, right]
        yy += [y, y]
    ax.fill_between(xx, yy, hi, color=BLUE, alpha=.12, linewidth=0)
    x0, y0 = row['rectangle']['cutoffs']
    ax.plot([lo, c, c, x0, x0], [y0, y0, c, c, lo], color=GOLD,
            linestyle='--', linewidth=1.8, zorder=4)
    ax.plot(xx, yy, color=BLUE, linewidth=1.3, zorder=5)
    ax.axvline(c, color=GREY, linestyle=':', linewidth=.7)
    ax.axhline(c, color=GREY, linestyle=':', linewidth=.7)
    ax.set(xlim=(lo, hi), ylim=(lo, hi), xticks=(1.9, 2.0, 2.1, 2.2),
           yticks=(1.9, 2.0, 2.1, 2.2), xlabel=r'$x$')
    ax.set_aspect('equal')
    ax.text(.02, 1.04, letter.upper(), transform=ax.transAxes, fontweight='bold', ha='left')
    ax.text(.50, 1.04, r'$e=' + f'{eps:.2f}' + '$', transform=ax.transAxes, ha='center')
axes[0].set_ylabel(r'$y$')
fig.subplots_adjust(left=.075, right=.99, top=.90, bottom=.18, wspace=.17)
save(fig, 'robust_boundaries')

# Figure 2: asymmetric retuning and an independently saved cubic transition.
fig, axes = plt.subplots(1, 2, figsize=(6.7, 2.85))
asym = [z for z in r['asymmetric'] if z['eps_e'] <= .25 + 1e-12]
assert all(z['exact_rectangle_certificate'] for z in asym)
e = np.array([z['eps_e'] for z in asym])
axes[0].plot(e, [100*z['frozen_worst_regret'] for z in asym], '--', color=GOLD,
             label='Frozen DT')
axes[0].plot(e, [100*z['worst_regret'] for z in asym], '-o', markersize=3,
             color=BLUE, label='Retuned rectangle')
axes[0].set(xlabel=r'$e_E$ (with $e_B=0$)',
            ylabel='Worst regret (percentage points)', xlim=(0, .25),
            xticks=(0, .1, .2, .25))
axes[0].text(.02, 1.04, 'A', transform=axes[0].transAxes, fontweight='bold')
sharp = r['sharp_transition']
rr = sorted(sharp['rows'], key=lambda z: z['deficit'])
assert all(z['upper_certificate'] for z in rr)
d = np.array([z['deficit'] for z in rr])
actual = np.array([z['actual_loss'] for z in rr])
leading = np.array([z['leading_cubic'] for z in rr])
assert np.allclose(leading, sharp['coefficient'] * d**3, rtol=1e-13)
axes[1].loglog(d, 100*leading, '--', color=GOLD, label=r'$Cd^3$')
axes[1].loglog(d, 100*actual, '-o', markersize=3, color=BLUE, label='Actual loss')
axes[1].set(xlabel='Normalised corner-score deficit, $d$',
            ylabel='DT excess regret (percentage points)')
axes[1].text(.02, 1.04, 'B', transform=axes[1].transAxes, fontweight='bold')
for ax in axes:
    ax.grid(axis='y', color='#E4E4E4', linewidth=.5)
    ax.set_axisbelow(True)
fig.subplots_adjust(left=.105, right=.99, bottom=.23, top=.90, wspace=.39)
save(fig, 'robust_retuning_cubic')

# Editable LaTeX tables. Main document provides booktabs, caption/font choices.
lines = [r'\begin{table}[p]', r'\normalsize\setstretch{1.65517}\renewcommand{\arraystretch}{1}', r'\centering',
         r'\caption{Worst target regret (percentage points) under common transverse radius $e$. The interval experiment uses $A=[1.5,4]$ and $B=[2,4.5]$; the singleton experiment fixes $a=b=3.2$. All entries use $\alpha=0.025$ and $\rho=\sqrt{0.4}$.}',
         r'\label{tab:robust-comparison}', r'\begin{tabular}{rrrrr}', r'\toprule',
         r'$e$ & DT rectangle & \shortstack{Symmetric\\max-$Z$} & Grid candidate & Adjusted score \\', r'\midrule']
for case, title in [('intervals', 'Intervals'), ('singleton_3.2', 'Singletons, $a=b=3.2$')]:
    lines.append(r'\multicolumn{5}{l}{\emph{' + title + r'}} \\')
    for row in [z for z in u['rows'] if z['case'] == case]:
        g = selected_grid(row)
        adjusted = row['adjusted_candidate']
        av = f"{100*adjusted['feasible_worst_regret']:.4f}" if adjusted['upper_certificate'] else r'---'
        lines.append(f"{row['epsilon']:.2f} & {100*row['rectangle']['worst_regret']:.4f} & {100*row['closed_max_z']['worst_regret']:.4f} & {100*g['feasible_worst_regret']:.4f} & {av}" + r' \\')
    if case == 'intervals': lines.append(r'\addlinespace')
lines += [r'\bottomrule', r'\end{tabular}', r'\par\smallskip', r'\begin{minipage}{0.97\textwidth}\normalsize\setstretch{1.65517}',
          r'Grid candidates are calibrated deterministic upper sets, evaluated over continuous amplitude intervals; they are not certified continuum optima. A dash indicates that the adjusted-score upper-set certificate fails, so no feasible risk is reported. The interval $e=0.25$ outer prior search has a recorded line-search failure. At $e=0.40$, staircase calibration is worse than symmetric closed max-$Z$. Values use floating-point quadrature. DT denotes the two-test Gaussian Dunnett--Tamhane step-up procedure.',
          r'\end{minipage}', r'\end{table}']
(TAB / 'robust_comparison.tex').write_text('\n'.join(lines)+'\n')

lines = [r'\begin{table}[p]', r'\normalsize\setstretch{1.65517}\renewcommand{\arraystretch}{1}', r'\centering',
         r'\caption{Retuning under asymmetric uncertainty, with $e_B=0$. The error level, correlation and target intervals are those of the interval experiment in Section~\ref{sec:numerical}. Cutoffs $x_0$ and $y_0$ define the two rectangular arms. Regrets and gains are in percentage points.}',
         r'\label{tab:retuning}', r'\begin{tabular}{rrrrrr}', r'\toprule',
         r'$e_E$ & $x_0$ & $y_0$ & Frozen DT & Retuned & Gain \\', r'\midrule']
for eps in (0., .1, .25):
    z = min(asym, key=lambda z: abs(z['eps_e'] - eps))
    vals = [eps, *z['cutoffs'], 100*z['frozen_worst_regret'], 100*z['worst_regret'],
            100*(z['frozen_worst_regret']-z['worst_regret'])]
    lines.append(' & '.join([f'{vals[0]:.2f}', *[f'{x:.5f}' for x in vals[1:]]]) + r' \\')
lines += [r'\bottomrule', r'\end{tabular}', r'\par\smallskip',
          r'\begin{minipage}{0.94\textwidth}\normalsize\setstretch{1.65517}',
          r'The evaluated pointwise sufficient certificate is satisfied at each displayed retuned rule. The nominal DT arms both have cutoff $2.20794655$; the common marginal gate is $c=1.95996398$. Numerical probability evaluations are not interval-arithmetic enclosures.',
          r'\end{minipage}', r'\end{table}']
(TAB / 'retuning.tex').write_text('\n'.join(lines)+'\n')

row = next(z for z in u['rows'] if z['case']=='intervals' and z['epsilon']==.8)
lines = [r'\begin{table}[p]', r'\normalsize\setstretch{1.65517}\renewcommand{\arraystretch}{1}', r'\centering',
         r'\caption{Grid refinement in the interval experiment at common radius $0.8$. Regrets are in percentage points. The prior is refitted on the finer grid and then held fixed for the final two resolutions.}',
         r'\label{tab:grid-refinement}', r'\begin{tabular}{rrrr}', r'\toprule',
         r'Spacing & Grid prior regret & Calibrated worst regret & Null size \\', r'\midrule']
for z in row['refined_grids']:
    lines.append(f"{z['spacing']:.4f} & {100*z['randomized_grid_prior_regret']:.6f} & {100*z['feasible_worst_regret']:.6f} & {z['independent_null_size']:.10f}" + r' \\')
lines += [r'\bottomrule', r'\end{tabular}', r'\par\smallskip',
          r'\begin{minipage}{0.94\textwidth}\normalsize\setstretch{1.65517}',
          r'Grid prior regret is the fixed-prior value for a restricted randomised grid problem. It is not a lower bound for continuum minimax regret. Both calibrated rules coincide with symmetric closed max-$Z$; independent adaptive integration gives worst regret $9.0408670353$ and null size $0.0250000000$. Refinement agreement does not establish continuum optimality.',
          r'\end{minipage}', r'\end{table}']
(TAB / 'refinement.tex').write_text('\n'.join(lines)+'\n')

ledger = {'sources': [{'path': str(Path('results') / name),
                       'sha256': hashlib.sha256((ROOT/'results'/name).read_bytes()).hexdigest()}
                      for name in source_names],
          'reproduce_sources': ['PYTHONPATH=src python3 experiments/run_upper_set_study.py',
                                'PYTHONPATH=src python3 experiments/run_robustness_study.py',
                                'python3 experiments/build_fourth_findings.py'],
          'assets': {'robust_boundaries': 'upper_set_study: rows intervals epsilon .1,.25,.8; primal_boundary from finest available grid',
                     'robust_retuning_cubic': 'robustness_study: asymmetric eps_e<=.25 and sharp_transition rows'},
          'probability_to_percentage_points': 100,
          'note': 'All scientific numeric values are archived floating-point evaluations; no continuum discretisation bound is asserted.'}
(FIG / 'provenance.json').write_text(json.dumps(ledger, indent=2)+'\n')
print('Built two vector PDF figures, matching PNG previews, three editable tables and provenance.json.')


==> anc/manuscript/build_power_tradeoff_figure.py <==
#!/usr/bin/env python3
"""Plot target powers of saved QUEST rules; no rule is fitted or optimised.

The horizontal coordinates cover both full adverse-face amplitude intervals.
The source cutoffs are read at full saved precision. All probabilities are
computed by conditional Gaussian integration in the target coordinate.
"""
from __future__ import annotations

import hashlib
import json
import os
from pathlib import Path
import platform

ROOT = Path(__file__).resolve().parents[1]
os.environ.setdefault("MPLCONFIGDIR", str(ROOT / "tmp" / "mplconfig"))

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import FuncFormatter
import numpy as np
import scipy
from scipy.integrate import quad
from scipy.special import ndtr, ndtri


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def normal_density(x):
    return np.exp(-x*x/2) / np.sqrt(2*np.pi)


def integrate(fn, lo, hi):
    return quad(fn, lo, hi, epsabs=2e-13, epsrel=2e-12, limit=200)[0]


def missed_claim(amplitude, axis, rule, c, rho, sd, radius):
    """Integral of P(intersection accepted | target statistic) above its gate."""
    own_cut = rule["cutoffs"][axis]
    other_cut = c if rule["family"] == "rectangle" else rule["cutoffs"][1-axis]
    return float(integrate(
        lambda x: normal_density(x-amplitude)
        * ndtr((other_cut-rho*x)/sd+radius), c, own_cut))


def intersection_size(rule, c, rho, sd):
    """Global-null rejection probability, with all finite jumps split."""
    kx, ky = rule["cutoffs"]
    if rule["family"] == "union":
        return float(ndtr(-kx) + integrate(
            lambda x: normal_density(x)*ndtr((rho*x-ky)/sd), -np.inf, kx))
    return float(ndtr(-kx) + integrate(
        lambda x: normal_density(x)*ndtr((rho*x-ky)/sd), -np.inf, c)
        + integrate(lambda x: normal_density(x)*ndtr((rho*x-c)/sd), c, kx))


def main():
    clinical_path = ROOT / "results" / "clinical_calibration.json"
    continuum_path = ROOT / "results" / "continuum_certificate.json"
    clinical = json.loads(clinical_path.read_text())
    continuum = json.loads(continuum_path.read_text())
    scenario = next(r for r in clinical["scenarios"] if r["name"] == "moderate")
    saved = next(r for r in continuum["rows"] if r["name"] == "QUEST moderate")
    experiment = clinical["future_gaussian_experiment"]
    rho, alpha = experiment["rho"], experiment["alpha"]
    c, sd = float(ndtri(1-alpha)), float(np.sqrt(1-rho*rho))
    intervals = [experiment["A"], experiment["B"]]
    radii = [scenario["e_E"], scenario["e_B"]]
    assert saved["rho"] == rho and saved["alpha"] == alpha
    assert saved["intervals"] == intervals and saved["radii"] == radii
    references = scenario["reference_procedures"]
    assert saved["rectangle"]["cutoffs"] == references["equalised_rectangle"]["cutoffs"]
    assert saved["asymmetric_union"]["cutoffs"] == references["retuned_max_z"]["cutoffs"]

    labels = {
        "dunnett_tamhane": "Frozen DT",
        "max_z": "Symmetric closed max-Z",
        "equalised_rectangle": "Retuned rectangle",
        "retuned_max_z": "Retuned closed max-Z",
    }
    rules = {}
    for key, label in labels.items():
        reference = references[key]
        cutoffs = reference.get("cutoffs", [reference.get("cutoff")]*2)
        family = "rectangle" if key in ("dunnett_tamhane", "equalised_rectangle") else "union"
        rules[key] = {
            "label": label, "family": family, "cutoffs": cutoffs,
            "marginal_gate": c,
            "intersection_rule": ("x > kx or y > ky or (x > c and y > c)"
                                  if family == "rectangle" else "x > kx or y > ky"),
            "final_claim_rule": "intersection rejection and target statistic > c",
            "saved_worst_regret": reference["worst_regret"],
            "saved_branch_regrets": reference["branch_regrets"],
            "saved_active_amplitudes": reference["active_amplitudes"],
            "saved_null_size": reference["null_size"],
        }
        size = intersection_size(rules[key], c, rho, sd)
        rules[key]["recomputed_null_size"] = size
        assert abs(size-reference["null_size"]) < 1e-11
        assert size <= alpha+1e-11

    branches = {}
    maximum_regret_difference = 0.
    for axis, branch in enumerate(("E", "B")):
        lo, hi = intervals[axis]
        amplitudes = np.unique(np.r_[np.linspace(lo, hi, 201),
            [rule["saved_active_amplitudes"][axis] for rule in rules.values()]])
        oracle = ndtr(amplitudes-c)
        powers, regrets = {}, {}
        checks = {}
        for key, rule in rules.items():
            regrets[key] = np.array([missed_claim(a, axis, rule, c, rho, sd, radii[axis])
                                     for a in amplitudes])
            powers[key] = oracle-regrets[key]
            active = rule["saved_active_amplitudes"][axis]
            active_regret = missed_claim(active, axis, rule, c, rho, sd, radii[axis])
            difference = abs(active_regret-rule["saved_branch_regrets"][axis])
            maximum_regret_difference = max(maximum_regret_difference, difference)
            assert difference < 1e-11
            assert regrets[key].min() >= 0
            assert np.all(np.diff(powers[key]) >= -1e-12)
            assert np.all(powers[key] <= oracle+1e-12)
            assert regrets[key].max() <= active_regret+1e-11
            checks[key] = {
                "saved_active_amplitude": active,
                "regret_at_saved_active_amplitude": active_regret,
                "difference_from_saved_regret": difference,
                "power_at_saved_active_amplitude": float(ndtr(active-c)-active_regret),
            }
        differences = {key: 100*(power-powers["max_z"]) for key, power in powers.items()}
        branches[branch] = {
            "target_claim": "S" if axis == 0 else "F",
            "amplitude_name": "a" if axis == 0 else "b",
            "amplitude_interval": [lo, hi], "adverse_radius": radii[axis],
            "mean_formula": "(a, rho*a - sqrt(1-rho^2)*e_E)" if axis == 0
                            else "(rho*b - sqrt(1-rho^2)*e_B, b)",
            "amplitude": amplitudes.tolist(),
            "oracle_power": oracle.tolist(),
            "power": {key: value.tolist() for key, value in powers.items()},
            "regret": {key: value.tolist() for key, value in regrets.items()},
            "power_difference_vs_symmetric_max_z_pp": {
                key: value.tolist() for key, value in differences.items()},
            "checks_at_saved_active_amplitudes": checks,
            "sampled_difference_summary_pp": {
                key: {"first": float(value[0]), "last": float(value[-1]),
                      "minimum": float(value.min()), "maximum": float(value.max())}
                for key, value in differences.items()},
        }

    comparisons = {}
    for name, before, after in (
        ("retuning_max_z", "max_z", "retuned_max_z"),
        ("retuned_rectangle_to_retuned_max_z", "equalised_rectangle", "retuned_max_z"),
        ("frozen_dt_to_retuned_max_z", "dunnett_tamhane", "retuned_max_z"),
    ):
        comparisons[name] = {
            "before": before, "after": after,
            "worst_regret_reduction_pp": 100*(rules[before]["saved_worst_regret"]
                                             -rules[after]["saved_worst_regret"]),
            "power_difference_at_lower_endpoints_pp": {
                branch: 100*(data["power"][after][0]-data["power"][before][0])
                for branch, data in branches.items()},
        }
    lower_bound = saved["refinements"][-1]["continuum_regret_lower"]
    source_hashes = {str(path.relative_to(ROOT)): sha256(path)
                     for path in (clinical_path, continuum_path)}
    output = {
        "purpose": "Target power trade-offs for saved moderate QUEST planning rules",
        "scenario": "QUEST moderate", "h_C_litres": scenario["h_C_litres"],
        "h_H_litres": scenario["h_H_litres"], "fixed_experiment": experiment,
        "alpha": alpha, "marginal_gate": c, "rho": rho, "conditional_sd": sd,
        "source_sha256": source_hashes,
        "computation": {
            "method": "conditional Gaussian missed-claim integration in target coordinate",
            "formula": "power(a) = Phi(a-c) - integral_c^k_target phi(x-a) Phi((t-rho*x)/sd+radius) dx",
            "other_coordinate_threshold": "t=c for rectangles/DT; t=k_other for closed max-Z",
            "quadrature": "scipy.integrate.quad", "epsabs": 2e-13, "epsrel": 2e-12,
            "grid": "201 equally spaced amplitudes per full interval plus saved active amplitudes",
            "new_optimisation": False, "monte_carlo": False,
            "arithmetic_certificate": False,
            "curve_summary_extrema": "sampled grid extrema, not continuum optimisation",
        },
        "units": {"power_and_regret": "probability", "plotted_power": "percent",
                  "power_difference_and_regret_reduction": "percentage points",
                  "amplitude": "standardised marginal mean"},
        "rules": rules, "branches": branches, "comparisons": comparisons,
        "continuum_reference": {
            "evaluated_regret_lower_bound": lower_bound,
            "retuned_max_z_gap_pp": 100*(rules["retuned_max_z"]["saved_worst_regret"]-lower_bound),
            "arithmetic_certificate": False,
        },
        "checks": {"maximum_saved_branch_regret_difference": maximum_regret_difference,
                   "saved_cutoffs_agree_across_sources": True,
                   "all_plotted_powers_monotone_and_below_oracle": True,
                   "sizes_agree_with_saved_values_to_1e_minus_11": True},
    }
    output_path = ROOT / "results" / "power_tradeoff.json"
    output_path.write_text(json.dumps(output, indent=2)+"\n")
    build_figure(output)
    figure_path = ROOT / "manuscript" / "figures"
    provenance = {
        "scenario": output["scenario"], "source_sha256": source_hashes,
        "builder": "manuscript/build_power_tradeoff_figure.py",
        "builder_sha256": sha256(Path(__file__)),
        "curve_data": "results/power_tradeoff.json", "curve_data_sha256": sha256(output_path),
        "cutoffs": {key: rule["cutoffs"] for key, rule in rules.items()},
        "inputs": {"rho": rho, "alpha": alpha, "gate": c, "intervals": intervals,
                   "adverse_radii": radii, "h_C_litres": .02, "h_H_litres": .08},
        "software": {"python": platform.python_version(), "numpy": np.__version__,
                     "scipy": scipy.__version__, "matplotlib": matplotlib.__version__},
        "new_optimisation": False,
        "figure_sha256": {f"power_tradeoff.{ext}": sha256(figure_path/f"power_tradeoff.{ext}")
                          for ext in ("pdf", "png")},
    }
    (figure_path / "power_tradeoff_provenance.json").write_text(json.dumps(provenance, indent=2)+"\n")
    print(json.dumps({"saved_regret_check": output["checks"], "comparisons": comparisons,
                      "continuum": output["continuum_reference"]}, indent=2))


def build_figure(data):
    plt.rcParams.update({
        "font.family": "DejaVu Serif", "mathtext.fontset": "dejavuserif",
        "font.size": 9, "axes.labelsize": 9, "axes.titlesize": 9,
        "legend.fontsize": 8, "xtick.labelsize": 8, "ytick.labelsize": 8,
        "axes.spines.top": False, "axes.spines.right": False,
        "pdf.fonttype": 42, "ps.fonttype": 42,
    })
    styles = {
        "oracle": {"color": "#292929", "ls": ":", "lw": 1.4},
        "max_z": {"color": "#777777", "ls": "-.", "lw": 1.2},
        "dunnett_tamhane": {"color": "#6B713A", "ls": (0, (5, 2, 1, 2)), "lw": 1.35},
        "equalised_rectangle": {"color": "#9B652C", "ls": "--", "lw": 1.45},
        "retuned_max_z": {"color": "#155D78", "ls": "-", "lw": 1.5},
    }
    draw_order = ("dunnett_tamhane", "max_z", "equalised_rectangle", "retuned_max_z")
    fig, axes = plt.subplots(2, 2, figsize=(6.7, 4.8), sharex="col", sharey="row",
                             gridspec_kw={"height_ratios": [1.3, 1]})
    for col, branch in enumerate(("E", "B")):
        row = data["branches"][branch]
        amplitude = row["amplitude"]
        top, bottom = axes[:, col]
        top.plot(amplitude, 100*np.asarray(row["oracle_power"]),
                 label="Marginal oracle", **styles["oracle"])
        for key in draw_order:
            top.plot(amplitude, 100*np.asarray(row["power"][key]),
                     label=data["rules"][key]["label"], **styles[key])
            bottom.plot(amplitude, row["power_difference_vs_symmetric_max_z_pp"][key],
                        **styles[key])
        top.set_title(r"Subgroup claim: $E$ branch" if col == 0
                      else r"Full-population claim: $B$ branch", pad=10)
        top.set_ylim(73, 100.5)
        top.set_yticks([75, 80, 85, 90, 95, 100])
        bottom.set_ylim(-.9, .7)
        bottom.set_yticks([-.8, -.4, 0, .4])
        bottom.yaxis.set_major_formatter(FuncFormatter(lambda y, _: f"{y:g}"))
        bottom.set_xlabel(r"Standardised subgroup mean $a$" if col == 0
                          else r"Standardised full-population mean $b$")
        bottom.set_xlim(*row["amplitude_interval"])
        bottom.set_xticks([3, 4, 5, 6])
        for ax in (top, bottom):
            ax.grid(axis="y", color="#E7E7E7", linewidth=.55, zorder=0)
            ax.tick_params(axis="both", which="major", length=3)
        top.text(-.03, 1.13, "A" if col == 0 else "B", transform=top.transAxes,
                 fontsize=9, weight="bold", va="bottom")
        bottom.text(-.03, 1.05, "C" if col == 0 else "D", transform=bottom.transAxes,
                    fontsize=9, weight="bold", va="bottom")
    axes[0, 0].set_ylabel("Target-discovery probability (%)")
    axes[1, 0].set_ylabel("Power difference vs\nsymmetric max-Z (pp)")
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", bbox_to_anchor=(.52, .015),
               ncol=3, frameon=False, columnspacing=1.4, handlelength=2.5)
    fig.subplots_adjust(left=.105, right=.99, bottom=.23, top=.90,
                        wspace=.16, hspace=.36)
    out = ROOT / "manuscript" / "figures"
    out.mkdir(exist_ok=True)
    for ext in ("pdf", "png"):
        kwargs = {"metadata": {"CreationDate": None, "ModDate": None}} if ext == "pdf" else {}
        fig.savefig(out / f"power_tradeoff.{ext}", dpi=240, bbox_inches="tight", **kwargs)
    plt.close(fig)


if __name__ == "__main__":
    main()


==> anc/manuscript/build_sensitivity_analysis.py <==
#!/usr/bin/env python3
"""Frozen-rule covariance sensitivity and outcome-scale prevalence checks.

Run from any directory. All output belongs to the current manuscript copy.
No procedure is recalibrated under a perturbed covariance; no new optimum
is asserted. Gaussian quadrature and continuous amplitude searches are
floating-point calculations, not outward-rounded arithmetic enclosures.
"""

from __future__ import annotations

import hashlib
import json
from fractions import Fraction
from pathlib import Path

import numpy as np
import scipy
from numpy.polynomial.legendre import leggauss
from scipy.integrate import quad
from scipy.optimize import brentq, minimize_scalar
from scipy.special import ndtr, ndtri

ROOT = Path(__file__).resolve().parents[1]
ALPHA = 0.025
RHO0 = float(np.sqrt(0.4))
S0 = float(np.sqrt(1.0 - RHO0**2))
C = float(ndtri(1.0 - ALPHA))
INTERVALS = ((1.5, 4.0), (2.0, 4.5))
SOURCE = ROOT / "results/upper_set_study.json"
UNION_SOURCE = ROOT / "results/asymmetric_union_check.json"
PDF_FACTOR = 1.0 / np.sqrt(2.0 * np.pi)


def pdf(x):
    return PDF_FACTOR * np.exp(-0.5 * np.asarray(x) ** 2)


def integrate(fn, lo, hi):
    return float(quad(fn, lo, hi, epsabs=2e-13, epsrel=2e-12, limit=200)[0])


class FrozenRule:
    def __init__(self, key: str, label: str, cutoff: float):
        self.key, self.label, self.cutoff = key, label, float(cutoff)
        self.other_cutoff = C if key == "dt" else self.cutoff
        nodes, weights = leggauss(96)
        self.x = C + (self.cutoff - C) * (nodes + 1.0) / 2.0
        self.weights = (self.cutoff - C) * weights / 2.0

    def regret(self, amplitude, radius, rho, derivative=False):
        """Missed target claim, conditioning on the target statistic.

        The non-target mean is rho0*a-s0*radius, even when rho != rho0.
        """
        a = np.atleast_1d(amplitude).astype(float)[:, None]
        sd = np.sqrt(1.0 - rho**2)
        z = (self.other_cutoff - rho * self.x
             - (RHO0 - rho) * a + S0 * radius) / sd
        integrand = pdf(self.x - a) * ndtr(z)
        if derivative:
            integrand = ((self.x - a) * integrand
                         - (RHO0 - rho) / sd * pdf(self.x - a) * pdf(z))
        answer = integrand @ self.weights
        return float(answer[0]) if np.ndim(amplitude) == 0 else answer

    def adaptive_regret(self, amplitude, radius, rho):
        sd = np.sqrt(1.0 - rho**2)
        return integrate(
            lambda x: float(pdf(x - amplitude) * ndtr(
                (self.other_cutoff - rho * x - (RHO0 - rho) * amplitude
                 + S0 * radius) / sd)), C, self.cutoff)

    def direct_power(self, amplitude, radius, rho):
        """Independent event decomposition, conditioning on other statistic.

        Reject the target if it exceeds its upper cutoff, or if it is
        between its gate and upper cutoff and the other exceeds its cutoff.
        """
        other_mean = RHO0 * amplitude - S0 * radius
        sd = np.sqrt(1.0 - rho**2)
        lower = self.other_cutoff - other_mean
        middle = integrate(
            lambda v: float(pdf(v) * (
                ndtr((self.cutoff - amplitude - rho * v) / sd)
                - ndtr((C - amplitude - rho * v) / sd))), lower, np.inf)
        return float(ndtr(amplitude - self.cutoff) + middle)

    def null_size(self, rho):
        sd = np.sqrt(1.0 - rho**2)
        gated_target = float(ndtr(-self.cutoff)) + float(
            self.weights @ (pdf(self.x) * ndtr(
                (rho * self.x - self.other_cutoff) / sd)))
        other_only = integrate(
            lambda y: float(pdf(y) * ndtr((C - rho * y) / sd)),
            self.cutoff, np.inf)
        return gated_target + other_only

    def rotated_null_size(self, rho):
        """Cross-check with independent Gaussian sum/difference coordinates."""
        small, large = np.sqrt(1.0 - rho), np.sqrt(1.0 + rho)
        upper = integrate(lambda d: float(2.0 * pdf(d) * ndtr(
            (small * d - np.sqrt(2.0) * self.cutoff) / large)), 0.0, np.inf)
        if self.key == "max_z":
            return upper
        extent = (self.cutoff - C) / np.sqrt(2.0 * (1.0 - rho))
        square = integrate(lambda d: float(2.0 * pdf(d) * (
            ndtr((np.sqrt(2.0) * self.cutoff - small * d) / large)
            - ndtr((np.sqrt(2.0) * C + small * d) / large))), 0.0, extent)
        return upper + square


def continuous_maximum(rule, interval, radius, rho, points):
    """Bracket every sampled derivative sign change and sampled local maximum.

    Endpoint evaluation and two grid resolutions guard against relying on
    the original one-mode result, whose conditional invariance has changed.
    This numerical search does not assert a certified global enclosure.
    """
    grid = np.linspace(*interval, points)
    regrets = rule.regret(grid, radius, rho)
    derivatives = rule.regret(grid, radius, rho, derivative=True)
    candidates = [float(interval[0]), float(interval[1])]
    roots = []
    for j in np.flatnonzero(derivatives[:-1] * derivatives[1:] < 0.0):
        root = float(brentq(
            lambda a: rule.regret(a, radius, rho, derivative=True),
            grid[j], grid[j + 1], xtol=2e-13))
        roots.append(root)
        candidates.append(root)
    candidates.extend(float(x) for x in grid[derivatives == 0.0])
    peaks = np.flatnonzero((regrets[1:-1] >= regrets[:-2])
                          & (regrets[1:-1] >= regrets[2:])) + 1
    for j in peaks:
        fit = minimize_scalar(lambda a: -rule.regret(a, radius, rho),
                              bounds=(grid[j - 1], grid[j + 1]),
                              method="bounded", options={"xatol": 1e-12})
        assert fit.success
        candidates.append(float(fit.x))
    values = [rule.regret(a, radius, rho) for a in candidates]
    index = int(np.argmax(values))
    return {
        "amplitude": candidates[index], "regret": values[index],
        "grid_points": points, "stationary_points": roots,
        "sampled_local_maxima": int(len(peaks)),
        "sampled_maximum": float(np.max(regrets)),
        "search_gain_over_sampled_maximum": values[index] - float(np.max(regrets)),
        "endpoint_regrets": [float(regrets[0]), float(regrets[-1])],
    }


def correlation_analysis():
    source = json.loads(SOURCE.read_text())
    original_rows = [row for row in source["rows"] if row["case"] == "intervals"]
    dt_cut = next(row["rectangle"]["cutoffs"][0] for row in original_rows)
    union = json.loads(UNION_SOURCE.read_text())
    union_rows = [row for row in union["rows"] if row["scenario"] in ("radius 0.25", "radius 0.8")]
    max_cut = float(original_rows[0]["closed_max_z"]["cutoff"])
    # Saved retuned cutoffs coincide with the symmetric rule to solver precision.
    for row in union_rows:
        assert np.ptp(row["union"]["cutoffs"]) < 1e-10
        assert max(abs(x - max_cut) for x in row["union"]["cutoffs"]) < 1e-10
    for row in original_rows:
        if row["epsilon"] in (0.25, 0.8):
            assert max(abs(x - dt_cut) for x in row["rectangle"]["cutoffs"]) < 1e-10
    rules = (FrozenRule("dt", "DT", dt_cut),
             FrozenRule("max_z", "Symmetric max-Z", max_cut))
    rows = []
    errors = {"regret_vs_adaptive": 0.0, "regret_vs_other_coordinate": 0.0,
              "null_size_vs_rotated": 0.0, "refined_maximum": 0.0,
              "baseline_saved_regret": 0.0, "derivative_vs_finite_difference": 0.0,
              "maximum_vs_direct_power_search": 0.0}
    for radius in (0.25, 0.8):
        original = next(row for row in original_rows if row["epsilon"] == radius)
        for rho in (RHO0 - 0.05, RHO0, RHO0 + 0.05):
            for rule in rules:
                size = rule.null_size(rho)
                errors["null_size_vs_rotated"] = max(
                    errors["null_size_vs_rotated"], abs(size - rule.rotated_null_size(rho)))
                branches = []
                for axis, interval in enumerate(INTERVALS):
                    coarse = continuous_maximum(rule, interval, radius, rho, 501)
                    fine = continuous_maximum(rule, interval, radius, rho, 2001)
                    errors["refined_maximum"] = max(errors["refined_maximum"],
                                                     abs(coarse["regret"] - fine["regret"]))
                    assert len(coarse["stationary_points"]) == len(fine["stationary_points"])
                    # A second continuous search uses direct rejection powers,
                    # separate integration limits and no derivative formula.
                    def other_risk(amplitude):
                        return float(ndtr(amplitude - C)) - rule.direct_power(amplitude, radius, rho)
                    independent_grid = np.linspace(*interval, 33)
                    independent_values = np.array([other_risk(a) for a in independent_grid])
                    independent_candidates = [independent_values[0], independent_values[-1]]
                    independent_peaks = np.flatnonzero(
                        (independent_values[1:-1] >= independent_values[:-2])
                        & (independent_values[1:-1] >= independent_values[2:])) + 1
                    for j in independent_peaks:
                        fit = minimize_scalar(lambda a: -other_risk(a),
                                              bounds=(independent_grid[j-1], independent_grid[j+1]),
                                              method="bounded", options={"xatol": 1e-11})
                        assert fit.success
                        independent_candidates.append(float(-fit.fun))
                    errors["maximum_vs_direct_power_search"] = max(
                        errors["maximum_vs_direct_power_search"],
                        abs(fine["regret"] - max(independent_candidates)))
                    # Independent probabilities throughout the interval, not
                    # merely at the amplitude selected by the primary search.
                    check_points = [*np.linspace(*interval, 17), fine["amplitude"]]
                    for amplitude in check_points:
                        regret = rule.regret(amplitude, radius, rho)
                        adaptive = rule.adaptive_regret(amplitude, radius, rho)
                        other = float(ndtr(amplitude - C)) - rule.direct_power(amplitude, radius, rho)
                        errors["regret_vs_adaptive"] = max(errors["regret_vs_adaptive"],
                                                          abs(regret - adaptive))
                        errors["regret_vs_other_coordinate"] = max(
                            errors["regret_vs_other_coordinate"], abs(regret - other))
                        step = 2e-5
                        derivative = rule.regret(amplitude, radius, rho, derivative=True)
                        numerical = (rule.regret(amplitude + step, radius, rho)
                                     - rule.regret(amplitude - step, radius, rho)) / (2 * step)
                        errors["derivative_vs_finite_difference"] = max(
                            errors["derivative_vs_finite_difference"], abs(derivative - numerical))
                    fine.update(target="S" if axis == 0 else "F", interval=list(interval),
                                refinement_difference=abs(coarse["regret"] - fine["regret"]))
                    branches.append(fine)
                worst = max(branch["regret"] for branch in branches)
                if rho == RHO0:
                    baseline = original["rectangle" if rule.key == "dt" else "closed_max_z"]["worst_regret"]
                    errors["baseline_saved_regret"] = max(errors["baseline_saved_regret"], abs(worst - baseline))
                    assert abs(size - ALPHA) < 5e-11
                rows.append({"radius": radius, "rho_true": rho, "rho_difference": rho - RHO0,
                             "rule": rule.label, "rule_key": rule.key,
                             "cutoffs": [rule.cutoff, rule.cutoff], "origin_size": size,
                             "strong_fwer_supremum": max(ALPHA, size),
                             "worst_regret": worst, "branches": branches})
    assert errors["regret_vs_adaptive"] < 2e-12
    assert errors["regret_vs_other_coordinate"] < 2e-12
    assert errors["null_size_vs_rotated"] < 2e-12
    assert errors["refined_maximum"] < 2e-12
    assert errors["baseline_saved_regret"] < 5e-10
    assert errors["derivative_vs_finite_difference"] < 2e-9
    assert errors["maximum_vs_direct_power_search"] < 2e-12
    return {"design_rho": RHO0, "alpha": ALPHA, "marginal_gate": C,
            "intervals": [list(x) for x in INTERVALS], "radii": [0.25, 0.8],
            "mean_families_fixed": True, "recalibrated_under_true_rho": False,
            "mean_definition": "E: (a,rho0*a-s0*e); B: (rho0*b-s0*e,b)",
            "rules": [{"key": r.key, "label": r.label, "cutoff": r.cutoff} for r in rules],
            "retuning_note": "Saved equal-radius retuned rectangle and max-Z cutoffs are symmetric; duplicate rows omitted.",
            "method": "96-point Gauss-Legendre missed-claim integrals; derivative roots and local searches bracketed on 501- and 2001-point grids including endpoints.",
            "independent_checks": "Adaptive integration over target coordinate; direct rejection power integrated over other coordinate at 18 amplitudes per branch, with a second 33-point-grid and bounded-search maximization; null probability in independent sum/difference coordinates; central finite-difference derivative.",
            "arithmetic_certificate": False, "certified_global_maximization": False,
            "validation_max_absolute_errors_probability_units": errors, "rows": rows}


def prevalence_analysis():
    rows = []
    for exact_pi in (Fraction(2, 5), Fraction(21, 50), Fraction(412, 948), Fraction(11, 25), Fraction(9, 20)):
        prevalence = float(exact_pi)
        subgroup, full, lower_full = 0.21, 0.14, 0.08
        complement = (full - prevalence * subgroup) / (1 - prevalence)
        heterogeneity = subgroup - complement
        h_min = (subgroup - full) / (1 - prevalence)
        assert abs(heterogeneity - h_min) < 1e-14
        assert abs(prevalence * subgroup + (1 - prevalence) * complement - full) < 1e-14
        h_c_limit = min(0.13, lower_full - (1 - prevalence) * h_min,
                        lower_full - prevalence * h_min)
        assert abs(h_c_limit - 0.01) < 1e-14
        fixed_upper = min(0.13, lower_full - (1 - prevalence) * 0.125,
                          lower_full - prevalence * 0.125)
        contains = h_min <= 0.125 + 1e-14
        common_burden = fixed_upper - 0.005 > 1e-14
        exact_h_min = Fraction(7, 100) / (1 - exact_pi)
        exact_limit = Fraction(8, 100) - (1 - exact_pi) * exact_h_min
        exact_fixed_upper = Fraction(8, 100) - (1 - exact_pi) * Fraction(125, 1000)
        assert exact_limit == Fraction(1, 100)
        assert contains == (exact_h_min <= Fraction(125, 1000))
        assert common_burden == (exact_fixed_upper > Fraction(5, 1000))
        rows.append({"prevalence": prevalence, "subgroup_effect_L": subgroup,
                     "full_effect_L": full, "reconstructed_complement_L": complement,
                     "minimum_heterogeneity_radius_L": h_min,
                     "strict_complement_radius_upper_bound_at_minimum_width_L": h_c_limit,
                     "fixed_h_C_L": 0.005, "fixed_h_H_L": 0.125,
                     "fixed_scenario_contains_reconstructed_point": contains,
                     "fixed_common_burden_interval_endpoints_L": [0.005, fixed_upper],
                     "fixed_common_burden_interval_nonempty": common_burden,
                     "fixed_scenario_both_conditions": contains and common_burden})
    return {"prevalences": [r["prevalence"] for r in rows],
            "scope": "Outcome-scale additive planning reconstruction and target compatibility only; no testing optimization or covariance sensitivity is mixed into this calculation.",
            "source_inputs": {"reported_subgroup_effect_L": 0.21, "reported_overall_effect_L": 0.14,
                              "subgroup_lower_planning_endpoint_L": 0.13, "overall_lower_planning_endpoint_L": 0.08,
                              "counts_for_observed_fraction": [412, 948]},
            "interpretation": "Reconstructed complement values are not separately reported estimates. All target compatibility uses a common burden and strictly positive net benefit.",
            "invariance": "For pi<=0.5, at h_H=(0.21-0.14)/(1-pi), the common-burden upper endpoint is 0.08-(1-pi)*h_H=0.010 L.",
            "fixed_scenario_valid_prevalence_interval": "0.40 < pi <= 0.44 within the requested range",
            "validation": "Reconstruction identities and strict scenario eligibility cross-checked with exact rational arithmetic for every listed prevalence.",
            "rows": rows}


def write_tables(data):
    lines = [r"\begin{table}[htbp]", r"\centering", r"\normalsize\setstretch{1.65517}\renewcommand{\arraystretch}{1}",
             r"\caption{Correlation sensitivity of frozen rules. Origin rejection probabilities are percentages; worst target regrets are percentage points. All cutoffs and efficacy mean neighbourhoods retain their design values.}",
             r"\label{tab:correlation-sensitivity}", r"\begin{tabular}{cccrrr}", r"\toprule",
             r"$e$ & True $\rho$ & Rule & Origin (\%) & $R_E$ & $R_B$ \\", r"\midrule"]
    for row in data["correlation"]["rows"]:
        label = "DT" if row["rule_key"] == "dt" else "Max-$Z$"
        lines.append(f'{row["radius"]:.2f} & {row["rho_true"]:.5f} & {label} & '
                     f'{100*row["origin_size"]:.4f} & {100*row["branches"][0]["regret"]:.4f} & '
                     f'{100*row["branches"][1]["regret"]:.4f}' + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (ROOT / "manuscript/tables/correlation_sensitivity.tex").write_text("\n".join(lines) + "\n")
    lines = [r"\begin{table}[htbp]", r"\centering", r"\normalsize\setstretch{1.65517}\renewcommand{\arraystretch}{1}",
             r"\caption{Prevalence sensitivity of the additive planning reconstruction. Effects, heterogeneity radii and burden endpoints are in mL. The $h_C$ bound uses the minimum $h_H$ in the same row. The last two columns refer to fixed widths $(h_C,h_H)=(5,125)$ mL. Parentheses denote a strict burden interval.}",
             r"\label{tab:prevalence-sensitivity}", r"\begin{tabular}{rrrrcc}", r"\toprule",
             r"$\pi$ & $\theta_C^{\rm rec}$ & Minimum $h_H$ & Bound on $h_C$ & Point included & Common burden \\", r"\midrule"]
    for row in data["prevalence"]["rows"]:
        pi_label = f'{row["prevalence"]:.5f}' if abs(row["prevalence"] - 412 / 948) < 1e-12 else f'{row["prevalence"]:.2f}'
        included = "Yes" if row["fixed_scenario_contains_reconstructed_point"] else "No"
        interval = (f'$(5,{1000*row["fixed_common_burden_interval_endpoints_L"][1]:.2f})$'
                    if row["fixed_common_burden_interval_nonempty"] else "Empty")
        lines.append(f'{pi_label} & {1000*row["reconstructed_complement_L"]:.1f} & '
                     f'{1000*row["minimum_heterogeneity_radius_L"]:.1f} & $<10$ & '
                     f'{included} & {interval}' + r" \\")
    lines += [r"\bottomrule", r"\end{tabular}", r"\end{table}"]
    (ROOT / "manuscript/tables/prevalence_sensitivity.tex").write_text("\n".join(lines) + "\n")


def main():
    data = {"date": "2026-09-17", "correlation": correlation_analysis(),
            "prevalence": prevalence_analysis(),
            "source_sha256": {str(path.relative_to(ROOT)): hashlib.sha256(path.read_bytes()).hexdigest()
                              for path in (SOURCE, UNION_SOURCE)},
            "software": {"numpy": np.__version__, "scipy": scipy.__version__},
            "arithmetic_certificate": False}
    (ROOT / "results/sensitivity_analysis.json").write_text(json.dumps(data, indent=2) + "\n")
    write_tables(data)
    print(json.dumps({"validation": data["correlation"]["validation_max_absolute_errors_probability_units"],
                      "rows": [{k: r[k] for k in ("radius", "rho_true", "rule", "origin_size", "worst_regret")}
                               for r in data["correlation"]["rows"]]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/manuscript/check_priority_compatibility.py <==
#!/usr/bin/env python3
"""Reproduce the algebraic priority check from archived experiment settings.

Uses only the Python standard library. This checks compatibility with an
illustrative action-value model, not the clinical adequacy of its thresholds.
"""

from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path


HERE = Path(__file__).resolve().parent
ROOT = HERE.parent
SOURCE = ROOT / "results" / "upper_set_study.json"
RESULT = ROOT / "results" / "priority_compatibility.json"
TABLE = HERE / "tables" / "priority_compatibility.tex"


def main() -> None:
    source_bytes = SOURCE.read_bytes()
    archive = json.loads(source_bytes)
    rho = float(archive["rho"])
    if not 0.0 < rho < 1.0:
        raise ValueError("The proportional stratum interpretation needs 0 < rho < 1.")
    pi = rho * rho
    s = math.sqrt(1.0 - pi)
    tau_s, tau_c = 1.0, 1.2  # Thresholds in units of kappa = sigma_F.
    source_rows = sorted(
        (row for row in archive["rows"] if row["case"] == "intervals"),
        key=lambda row: row["epsilon"],
    )
    if len(source_rows) != 4:
        raise ValueError("Expected the four archived interval examples.")

    rows = []
    for source_row in source_rows:
        interval_e, interval_b = source_row["intervals"]
        a_min, b_min = float(interval_e[0]), float(interval_b[0])
        e_e = float(source_row["rectangle"]["eps_e"])
        e_b = float(source_row["rectangle"]["eps_b"])
        common_radius = float(source_row["epsilon"])
        if e_e != common_radius or e_b != common_radius:
            raise ValueError("The supplementary table requires common radii.")
        subgroup_e_min = a_min / rho
        complement_e_max = e_e / s
        complement_b_min = b_min - rho * e_b / s
        subgroup_b_min = b_min - s * e_b / rho
        determinant = (a_min * b_min
                       + rho * (a_min * e_b + b_min * e_e) / s - e_e * e_b)
        determinant_decomposition = (a_min * (b_min + rho * e_b / s)
                                     + e_e * (rho * b_min / s - e_b))
        assert math.isclose(determinant, determinant_decomposition,
                            rel_tol=1e-13, abs_tol=1e-13)
        assert subgroup_b_min > tau_s >= 0.0 and determinant > 0.0
        margins = {
            "E_subgroup_net_value_min_over_kappa": pi * (subgroup_e_min - tau_s),
            "E_subgroup_advantage_over_full_min_over_kappa":
                (1.0 - pi) * (tau_c - complement_e_max),
            "B_full_net_value_min_over_kappa":
                b_min - pi * tau_s - (1.0 - pi) * tau_c,
            "B_full_advantage_over_subgroup_min_over_kappa":
                (1.0 - pi) * (complement_b_min - tau_c),
            "B_subgroup_net_effect_min_over_kappa": subgroup_b_min - tau_s,
            "B_complement_net_effect_min_over_kappa": complement_b_min - tau_c,
        }
        if not all(value > 0.0 for value in margins.values()):
            raise AssertionError("The illustrative thresholds fail a strict comparison.")
        # Independently verify the effect mapping at every rectangular vertex.
        for a in interval_e:
            for delta in (-e_e, e_e):
                theta_s, theta_c = a / rho, delta / s
                mu_f = pi * theta_s + (1.0 - pi) * theta_c
                assert math.isclose(mu_f, rho * a + s * delta, abs_tol=1e-12)
                u_s = pi * (theta_s - tau_s)
                u_f = u_s + (1.0 - pi) * (theta_c - tau_c)
                assert u_s > max(0.0, u_f)
        for b in interval_b:
            for eta in (-e_b, e_b):
                theta_s = b + s * eta / rho
                theta_c = b - rho * eta / s
                assert math.isclose(
                    pi * theta_s + (1.0 - pi) * theta_c, b, abs_tol=1e-12
                )
                u_s = pi * (theta_s - tau_s)
                u_f = u_s + (1.0 - pi) * (theta_c - tau_c)
                assert u_f > max(0.0, u_s)
                assert theta_s > tau_s and theta_c > tau_c
        rows.append({
            "common_radius": common_radius,
            "interval_E": interval_e,
            "interval_B": interval_b,
            "E_subgroup_effect_min_over_kappa": subgroup_e_min,
            "E_complement_effect_max_over_kappa": complement_e_max,
            "B_complement_effect_min_over_kappa": complement_b_min,
            "B_subgroup_effect_min_over_kappa": subgroup_b_min,
            "priority_compatible": True,
            "B_each_stratum_positive_net_benefit": True,
            "J0": determinant,
            "positive_stratum_priority_implies_J0": True,
            "strict_margins": margins,
        })

    overlap_rho = 0.5
    overlap_s = math.sqrt(1.0 - overlap_rho**2)
    overlap_offset = (1.0 - overlap_rho) / overlap_s
    overlap_j0 = 1.0 + overlap_rho * 2.0 / overlap_s - 1.0
    assert overlap_offset < 1.0 and overlap_j0 > 0.0
    # Aggregate-value priority can hold while some broad-family subgroup
    # effects are negative, so it does not imply the direction condition.
    weak_rho, weak_a, weak_b, weak_e_e, weak_e_b = 0.2, 0.05, 1.0, 0.5, 1.0
    weak_s = math.sqrt(1.0 - weak_rho**2)
    weak_tau_s, weak_tau_c = 0.1, 0.6
    assert weak_a / weak_rho > weak_tau_s
    assert weak_e_e / weak_s < weak_tau_c < weak_b - weak_rho * weak_e_b / weak_s
    assert weak_rho**2 * weak_tau_s + weak_s**2 * weak_tau_c < weak_b
    weak_j0 = (weak_a * weak_b + weak_rho *
               (weak_a * weak_e_b + weak_b * weak_e_e) / weak_s
               - weak_e_e * weak_e_b)
    assert weak_j0 < 0.0 and weak_b - weak_s * weak_e_b / weak_rho < 0.0
    result = {
        "purpose": "Algebraic compatibility illustration; not clinical calibration.",
        "source": str(SOURCE.relative_to(ROOT)),
        "source_sha256": hashlib.sha256(source_bytes).hexdigest(),
        "assumptions": [
            "Additive effects; proportional recruitment; equal stratum variance factors.",
            "kappa = sigma_F; rho = sqrt(pi); s = sqrt(1-pi).",
            "U_S = pi(theta_S-tau_S); U_F = U_S+(1-pi)(theta_C-tau_C); U_0 = 0.",
        ],
        "rho": rho,
        "pi": pi,
        "s": s,
        "thresholds_over_kappa": {"tau_S": tau_s, "tau_C": tau_c},
        "rows": rows,
        "overlap_example": {
            "rho": overlap_rho,
            "a": 1.0,
            "b": 1.0,
            "e_E": 1.0,
            "e_B": 1.0,
            "delta": overlap_offset,
            "eta": overlap_offset,
            "shared_mean": [1.0, 1.0],
            "J0": overlap_j0,
        },
        "aggregate_priority_without_positive_direction": {
            "rho": weak_rho, "a": weak_a, "b": weak_b,
            "e_E": weak_e_e, "e_B": weak_e_b,
            "tau_S_over_kappa": weak_tau_s, "tau_C_over_kappa": weak_tau_c,
            "aggregate_priority_compatible": True,
            "J0": weak_j0,
        },
    }
    RESULT.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n")
    table_rows = [
        f"{row['common_radius']:.2f} & "
        f"{row['E_complement_effect_max_over_kappa']:.4f} & "
        f"{row['B_complement_effect_min_over_kappa']:.4f} & "
        f"{row['B_subgroup_effect_min_over_kappa']:.4f} \\\\"
        for row in rows
    ]
    table_text = r"""% Generated by check_priority_compatibility.py; do not edit by hand.
\begingroup
\renewcommand{\thetable}{S\arabic{table}}
\setcounter{table}{0}
\begin{table}[htbp]
\normalsize\setstretch{1.65517}\renewcommand{\arraystretch}{1}
\centering
\caption{Compatibility of the interval examples with the illustrative thresholds $\tau_S/\kappa=1$ and $\tau_C/\kappa=1.2$. The settings are $A=[1.5,4]$, $B=[2,4.5]$, $\pi=0.4$ and $e_E=e_B=e$.}
\label{tab:priority-compatibility}
\begin{tabular}{rrrr}
\toprule
$e$ & $\max_E\theta_C/\kappa$ & $\min_B\theta_C/\kappa$ & $\min_B\theta_S/\kappa$ \\
\midrule
""" + "\n".join(table_rows) + r"""
\bottomrule
\end{tabular}
\end{table}
\endgroup
"""
    TABLE.parent.mkdir(exist_ok=True)
    TABLE.write_text(table_text)
    print(f"Verified {len(rows)} interval examples against all six strict margins.")
    print(f"Wrote {RESULT.relative_to(ROOT)} and {TABLE.relative_to(ROOT)}.")


if __name__ == "__main__":
    main()


==> anc/manuscript/clinical_calibration.py <==
#!/usr/bin/env python3
"""QUEST-informed future-planning calculation; run from any directory.

Inputs and source locations are recorded in
literature/clinical_calibration_sources_2026.md. Published rounded marginal
confidence limits set sensitivity envelopes and a working precision. They do
not reconstruct the trial's mixed-model joint sampling distribution. Outcome-
scale uncertainty widths below are analyst-selected sensitivity settings.
"""
from __future__ import annotations

import json
from pathlib import Path
import sys

import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import ndtr, ndtri

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))
from enrichment_minimax.model import covariance  # noqa: E402
from enrichment_minimax.asymmetric_union import solve_asymmetric_union  # noqa: E402
from enrichment_minimax.optimize import worst_on_interval  # noqa: E402
from enrichment_minimax.procedures import BenchmarkRule  # noqa: E402
from enrichment_minimax.robustness import AdverseRisk, solve_robust_rectangle  # noqa: E402


def main():
    p = 0.42
    rho, s = np.sqrt(p), np.sqrt(1-p)
    z975 = ndtri(.975)
    kappa = (.19-.08)/(2*z975)
    se_s, se_c = kappa/rho, kappa/s
    A, B = np.array([.13, .29])/se_s, np.array([.08, .19])/kappa
    vf_check, rho_check = covariance(p, se_s**2, se_c**2)
    assert abs(vf_check-kappa**2) < 1e-16
    assert abs(rho_check-rho) < 1e-14
    theta_s_hist, theta_f_hist = .21, .14
    theta_c_hist = (theta_f_hist-p*theta_s_hist)/(1-p)
    heterogeneity_hist = theta_s_hist-theta_c_hist
    historical_n_treatment, historical_n_placebo = 631, 317
    equivalent_sd = kappa/np.sqrt(1/historical_n_treatment+1/historical_n_placebo)

    settings = [
        ("nominal", 0., 0.),
        ("narrow", .01, .04),
        ("moderate", .02, .08),
        ("stratum_specific_burdens_only", .04, .08),
        ("large_heterogeneity", .02, .12),
        ("historical_point_in_B", .005, .125),
        ("incompatible", .06, .08),
    ]
    rows = []
    max_quadrature_difference = max_size_error = 0.
    max_retuned_size_error = max_retuned_amplitude_difference = 0.
    for name, h_c, h_h in settings:
        eps_e, eps_b = s*h_c/kappa, rho*s*h_h/kappa
        min_s_B, min_c_B = .08-(1-p)*h_h, .08-p*h_h
        upper_s = min(.13, min_s_B)
        upper_common = min(upper_s, min_c_B)
        coherent_differential = upper_s > 0 and h_c < min_c_B
        coherent_common = h_c < upper_common
        j0 = A[0]*B[0]+rho*(A[0]*eps_b+B[0]*eps_e)/s-eps_e*eps_b
        if coherent_differential:
            assert j0 > 0
        # Check the mapping at every endpoint, including both offset faces.
        for a in A:
            for delta in (-eps_e, eps_e):
                x, y = a, rho*a+s*delta
                theta_s = se_s*x
                theta_c = (kappa*y-p*theta_s)/(1-p)
                assert abs(abs(theta_c)-h_c) < 1e-14
        for b in B:
            for eta in (-eps_b, eps_b):
                x, y = rho*b+s*eta, b
                theta_s = se_s*x
                theta_c = (kappa*y-p*theta_s)/(1-p)
                assert abs(abs(theta_s-theta_c)-h_h) < 1e-14

        rules = {k: BenchmarkRule(k, rho) for k in
                 ("bonferroni", "simes", "max_z", "dunnett_tamhane")}
        rules["equalised_rectangle"] = solve_robust_rectangle(A, B, rho, eps_e, eps_b)
        outcomes = {}
        for key, rule in rules.items():
            risk = AdverseRisk(rule, eps_e, eps_b)
            active, regrets = risk.worst(A, B)
            adaptive = [risk.regret(active[j], j, adaptive=True) for j in range(2)]
            difference = max(abs(np.asarray(adaptive)-regrets))
            max_quadrature_difference = max(max_quadrature_difference, difference)
            size = rule.intersection_power(adaptive=True)
            assert size <= .025+1e-10
            if key in ("max_z", "dunnett_tamhane", "equalised_rectangle"):
                max_size_error = max(max_size_error, abs(size-.025))
            result = dict(worst_regret=max(adaptive), branch_regrets=adaptive,
                          active_amplitudes=active, null_size=size,
                          quadrature_difference=difference,
                          numerical_not_interval_arithmetic=True)
            if hasattr(rule, "cuts"):
                result["cutoffs"] = rule.cuts.tolist()
            elif hasattr(rule, "cut"):
                result["cutoff"] = rule.cut
            outcomes[key] = result
        # This class already evaluates both adverse faces. Wrapping it in
        # AdverseRisk would apply the transverse offsets twice.
        union = solve_asymmetric_union(A, B, rho, eps_e, eps_b,
                                       size_budget=.025-2e-12)
        active_regrets = [worst_on_interval(union, interval, axis)
                          for axis, interval in enumerate((A, B))]
        adaptive_active, adaptive_regrets = [], []
        for axis, interval in enumerate((A, B)):
            lo, hi = interval
            def derivative(a):
                return union.regret(a, axis, derivative=True, adaptive=True)
            active = (lo if derivative(lo) <= 0 else
                      hi if derivative(hi) >= 0 else
                      brentq(derivative, lo, hi, xtol=2e-10))
            adaptive_active.append(float(active))
            adaptive_regrets.append(union.regret(active, axis, adaptive=True))
        amplitude_difference = max(abs(np.asarray(adaptive_active)-
                                       np.asarray(active_regrets)[:, 0]))
        difference = max(abs(np.asarray(adaptive_regrets)-
                            np.asarray(active_regrets)[:, 1]))
        max_retuned_amplitude_difference = max(max_retuned_amplitude_difference,
                                               amplitude_difference)
        max_quadrature_difference = max(max_quadrature_difference, difference)
        size = union.intersection_power(adaptive=True)
        # Independently integrate in the other coordinate for the union size.
        kx, ky = union.cutoffs
        transposed_size = ndtr(-ky)+quad(
            lambda y: np.exp(-y*y/2)/np.sqrt(2*np.pi)*ndtr((rho*y-kx)/s),
            -np.inf, ky, epsabs=2e-14, epsrel=2e-12, limit=150)[0]
        size_error = max(abs(size-union.size_budget),
                         abs(transposed_size-union.size_budget),
                         abs(size-transposed_size))
        max_retuned_size_error = max(max_retuned_size_error, size_error)
        assert size <= .025 and transposed_size <= .025
        outcomes["retuned_max_z"] = dict(
            worst_regret=max(adaptive_regrets), branch_regrets=adaptive_regrets,
            active_amplitudes=adaptive_active, null_size=size,
            target_size=union.size_budget, transposed_null_size=float(transposed_size),
            allocation=union.allocation, cutoffs=union.cutoffs.tolist(),
            quadrature_difference=difference,
            adaptive_amplitude_difference=amplitude_difference,
            branch_equalisation_error=abs(adaptive_regrets[0]-adaptive_regrets[1]),
            numerical_not_interval_arithmetic=True)
        rows.append(dict(name=name, h_C_litres=h_c, h_H_litres=h_h,
                         e_E=eps_e, e_B=eps_b, J0=j0,
                         B_min_subgroup_litres=min_s_B,
                         B_min_complement_litres=min_c_B,
                         tau_S_admissible_upper_litres=upper_s,
                         tau_C_admissible_open_interval_litres=[h_c, min_c_B],
                         common_tau_admissible_open_interval_litres=[h_c, upper_common],
                         positive_stratum_priority_possible=coherent_differential,
                         common_burden_priority_possible=coherent_common,
                         B_contains_reconstructed_historical_point=bool(h_h >= abs(heterogeneity_hist)),
                         reference_procedures=outcomes))

    output = dict(
        as_of="2026-09-15",
        purpose="Future Gaussian planning example informed by external QUEST summaries",
        input_provenance={
            "prevalence": "Busse et al. 2018, Sample Size Estimates: planned 42%",
            "outcome": "Between-arm mean change in pre-bronchodilator FEV1 at week 12, litres",
            "effects_counts": "Dupixent US label revised April 2026, Section 14.2, QUEST and Table 26",
            "planning_envelopes": "Analyst use of reported marginal CI endpoints; not a joint confidence region",
            "transverse_widths": "Analyst sensitivity settings in litres, not published estimates",
            "burdens": "No burden selected or externally identified"},
        source_values=dict(
            treatment_n=631, placebo_n=317, subgroup_treatment_n=264,
            subgroup_placebo_n=148, subgroup_effect_litres=.21,
            subgroup_ci95_litres=[.13, .29], full_effect_litres=.14,
            full_ci95_litres=[.08, .19], planned_prevalence=p,
            planned_detectable_full_effect_litres=.15),
        future_gaussian_experiment=dict(
            prevalence=p, rho=rho, alpha=.025, kappa_litres=kappa,
            subgroup_standard_error_litres=se_s, complement_standard_error_litres=se_c,
            A=A.tolist(), B=B.tolist(), equal_stratum_variance_factor=True,
            proportional_recruitment=True,
            equivalent_individual_sd_litres=equivalent_sd,
            covariance_origin="Planning assumption, not recovered QUEST MMRM covariance"),
        reconstruction=dict(
            complement_effect_litres=theta_c_hist,
            subgroup_minus_complement_litres=heterogeneity_hist,
            largest_h_C_with_common_burden_and_minimum_h_H_litres=.08-(1-p)*abs(heterogeneity_hist),
            qualifier="Algebraic planning reconstruction, not a reported complement estimate"),
        precision_sensitivity=dict(
            kappa_from_rounded_ci_endpoints_range_litres=[.10/(2*z975), .12/(2*z975)],
            observed_subgroup_fraction=(264+148)/(631+317),
            rho_at_observed_fraction=np.sqrt((264+148)/(631+317)),
            published_subgroup_se_from_ci_litres=.16/(2*z975),
            planning_to_published_subgroup_se_ratio=se_s/(.16/(2*z975))),
        scenarios=rows,
        checks=dict(max_adaptive_vs_gauss_quadrature_difference=max_quadrature_difference,
                    max_exact_size_reference_rule_error=max_size_error,
                    max_retuned_union_size_check_error=max_retuned_size_error,
                    max_retuned_union_active_amplitude_difference=max_retuned_amplitude_difference,
                    endpoint_mapping_checks="passed", coherent_J0_checks="passed",
                    proof_of_global_minimax_optimality=False))
    assert max_quadrature_difference < 1e-10
    assert max_size_error < 1e-10
    assert max_retuned_size_error < 1e-10
    assert max_retuned_amplitude_difference < 1e-8
    path = ROOT/"results"/"clinical_calibration.json"
    path.write_text(json.dumps(output, indent=2)+"\n")

    selected = {"narrow", "moderate", "stratum_specific_burdens_only", "historical_point_in_B", "incompatible"}
    table = [r"\begin{table}[tb]", r"\centering\normalsize",
             r"\caption{QUEST-informed sensitivity calculations. Widths and common-burden intervals are in mL; regret is in percentage points. The equalised rectangle and retuned closed max-$Z$ are optimised separately for each row. Symmetric closed max-$Z$ uses equal cutoffs; both max-$Z$ rules apply the marginal gates. The widths are planning choices. An empty interval means no common burden preserves both labels with positive net benefit in each treated stratum. The last row also fails the stratum-specific-burden condition.}",
             r"\label{tab:clinical-calibration}", r"\begin{tabular}{rrrrrrr}", r"\toprule",
             r"$h_C$ & $h_H$ & \shortstack{Common\\burden} & \shortstack{Equalised\\rectangle} & \multicolumn{2}{c}{Closed max-$Z$} & DT \\",
             r"\cmidrule(lr){5-6}",
             r"& & & & Retuned & Symmetric & \\", r"\midrule"]
    for row in rows:
        if row["name"] not in selected:
            continue
        lo, hi = row["common_tau_admissible_open_interval_litres"]
        interval = f"$({1000*lo:g},{1000*hi:g})$" if row["common_burden_priority_possible"] else r"$\varnothing$"
        rr = row["reference_procedures"]
        values = [100*rr[k]["worst_regret"] for k in
                  ("equalised_rectangle", "retuned_max_z", "max_z", "dunnett_tamhane")]
        table.append(f"{1000*row['h_C_litres']:g} & {1000*row['h_H_litres']:g} & {interval} & " + " & ".join(f"{x:.4f}" for x in values) + r" \\")
    table += [r"\bottomrule", r"\end{tabular}", r"\end{table}", ""]
    (ROOT/"manuscript"/"tables"/"clinical_calibration.tex").write_text("\n".join(table))
    print(json.dumps(dict(output=str(path), checks=output["checks"],
                          experiment=output["future_gaussian_experiment"],
                          reconstruction=output["reconstruction"]), indent=2))


if __name__ == "__main__":
    main()


==> anc/manuscript/verify_counterexample.py <==
"""Reproduce the outward enclosures in the manuscript supplement.

Requires mpmath. The normal cdf uses an integrated exponential series
with an explicit remainder enclosure; the inverse is enclosed by bisection.
Run: python3 manuscript/verify_counterexample.py
"""

from mpmath import iv
iv.dps = 60
one = iv.mpf(1)
normalizer = 1 / iv.sqrt(2 * iv.pi)

def Phi(v):
    v = iv.mpf(v)
    assert abs(v).b < 3
    power, factorial, total = v, one, iv.mpf(0)
    for n in range(81):
        if n:
            factorial *= n
            power *= v * v / 2
        total += (-1)**n * power / (factorial * (2*n + 1))
    remainder = abs(
        power * v * v / 2 / (factorial * 81 * 163)
    ).b
    error = iv.mpf([-remainder, remainder])
    return iv.mpf(".5") + normalizer * (total + error)

def quantile(p):
    lo, hi = iv.mpf(0), iv.mpf(2)
    for _ in range(150):
        mid = (lo + hi) / 2
        value = Phi(mid)
        if value.b < p.a:
            lo = mid
        elif value.a > p.b:
            hi = mid
        else:
            break
    return iv.mpf([lo.a, hi.b])

a, e = iv.mpf(".05"), iv.mpf(2)
u = iv.ln(1 + a/e) / a
base = iv.exp(-2) / (2 * Phi(e))
for text in [".957", ".959"]:
    x = iv.mpf(text)
    y = quantile(iv.mpf("1.5") - Phi(x))
    D = a/(a+e) * iv.exp(e*(x-u))
    b = iv.ln(base/D) / y
    difference = (
        iv.mpf(".5") * (Phi(x-a) - Phi(-a))
        - Phi(e) * (Phi(y-b) - Phi(-b))
    )
    print(text, y, b, difference)
    if text == ".957":
        assert difference.b < iv.mpf("-.000318024").a
        assert difference.a > iv.mpf("-.000318026").b
    else:
        assert difference.a > iv.mpf(".000418427").b
        assert difference.b < iv.mpf(".000418431").a


==> anc/pyproject.toml <==
[build-system]
requires = ["setuptools>=61"]
build-backend = "setuptools.build_meta"

[project]
name = "enrichment-minimax"
version = "0.2.0"
description = "Target-specific minimax regret for fixed-design Gaussian enrichment testing"
requires-python = ">=3.10"
dependencies = ["numpy>=1.24", "scipy>=1.10", "matplotlib>=3.7"]

[tool.setuptools.packages.find]
where = ["src"]

[project.optional-dependencies]
verification = ["mpmath>=1.3"]


==> anc/results/asymmetric_union_check.json <==
{
  "date": "2026-09-15",
  "rows": [
    {
      "scenario": "radius 0.1",
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.1,
        0.1
      ],
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.082795733867089,
        "worst_regrets": [
          0.082795733867089,
          0.0827957338670818
        ],
        "worst_amplitudes": [
          2.0758617661964442,
          2.0758617661964336
        ],
        "null_size": 0.024999999998000007,
        "upper_rule": true,
        "cutoffs": [
          2.193309406854918,
          2.1933094068548957
        ],
        "allocation": 0.4342981128549845,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 7.188694084447889e-15,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068548957
          },
          {
            "x_lower": 2.193309406854918,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "previous_best": {
        "name": "rectangle",
        "worst_regret": 0.08122015083561006,
        "worst_regrets": [
          0.08122015083561006,
          0.08122015083561006
        ],
        "worst_amplitudes": [
          2.082633834709775,
          2.082633834709775
        ],
        "null_size": 0.025,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "improvement_over_previous": -0.001575583031478936
    },
    {
      "scenario": "radius 0.25",
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.25,
        0.25
      ],
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.0851533726843671,
        "worst_regrets": [
          0.0851533726843671,
          0.08515337268435746
        ],
        "worst_amplitudes": [
          2.0760175111163632,
          2.076017511116349
        ],
        "null_size": 0.02499999999800001,
        "upper_rule": true,
        "cutoffs": [
          2.193309406854921,
          2.1933094068548926
        ],
        "allocation": 0.4342981128549889,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 9.631184738623233e-15,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068548926
          },
          {
            "x_lower": 2.193309406854921,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "previous_best": {
        "name": "adjusted score",
        "worst_regret": 0.08470718314712855,
        "worst_regrets": [
          0.08470718314712855,
          0.08470718314712855
        ],
        "worst_amplitudes": [
          2.079856065871698,
          2.079856065871698
        ],
        "null_size": 0.02500000000000001,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "improvement_over_previous": -0.00044618953723854493
    },
    {
      "scenario": "radius 0.4",
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.4,
        0.4
      ],
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.08707040195514391,
        "worst_regrets": [
          0.08707040195514391,
          0.08707040195513296
        ],
        "worst_amplitudes": [
          2.0761501212334075,
          2.076150121233392
        ],
        "null_size": 0.024999999998000007,
        "upper_rule": true,
        "cutoffs": [
          2.1933094068549224,
          2.1933094068548913
        ],
        "allocation": 0.4342981128549907,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 1.0949574580365606e-14,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068548913
          },
          {
            "x_lower": 2.1933094068549224,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "previous_best": {
        "name": "closed max-Z",
        "worst_regret": 0.08707040194269262,
        "worst_regrets": [
          0.08707040194269262,
          0.08707040194269262
        ],
        "worst_amplitudes": [
          2.076150121217193,
          2.076150121217193
        ],
        "null_size": 0.024999999999999932,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "improvement_over_previous": -1.2451289999049209e-11
    },
    {
      "scenario": "radius 0.8",
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.8,
        0.8
      ],
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.09040867036582813,
        "worst_regrets": [
          0.09040867036582813,
          0.09040867036581478
        ],
        "worst_amplitudes": [
          2.0764023889933347,
          2.076402388993317
        ],
        "null_size": 0.02499999999800001,
        "upper_rule": true,
        "cutoffs": [
          2.1933094068549246,
          2.193309406854889
        ],
        "allocation": 0.4342981128549947,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 1.3350431871117507e-14,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.193309406854889
          },
          {
            "x_lower": 2.1933094068549246,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "previous_best": {
        "name": "saved staircase 3",
        "worst_regret": 0.09040867035307185,
        "worst_regrets": [
          0.09040867035307185,
          0.09040867035307185
        ],
        "worst_amplitudes": [
          2.0764023889770575,
          2.076402388977057
        ],
        "null_size": 0.02500000000000003,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "improvement_over_previous": -1.2756282141701547e-11
    },
    {
      "scenario": "QUEST moderate",
      "rho": 0.648074069840786,
      "alpha": 0.025,
      "radii": [
        0.5427869455244367,
        1.4070645793698828
      ],
      "intervals": [
        [
          3.002295249205286,
          6.69742786361179
        ],
        [
          2.8508567047855333,
          6.770784673865641
        ]
      ],
      "union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.06187794595589914,
        "worst_regrets": [
          0.06187794595589914,
          0.0618779459549318
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.02499999999800001,
        "upper_rule": true,
        "cutoffs": [
          2.2096357615734634,
          2.1723080289884487
        ],
        "allocation": 0.457390973953984,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 9.673442602498028e-13,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1723080289884487
          },
          {
            "x_lower": 2.2096357615734634,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "previous_best": {
        "name": "purified grid mixture",
        "worst_regret": 0.06190303584108856,
        "worst_regrets": [
          0.06186648008771341,
          0.06190303584108856
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.024999999997999935,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "improvement_over_previous": 2.5089885189420735e-05
    },
    {
      "scenario": "QUEST historical_point_in_B",
      "rho": 0.648074069840786,
      "alpha": 0.025,
      "radii": [
        0.13569673638110918,
        2.1985384052654418
      ],
      "intervals": [
        [
          3.002295249205286,
          6.69742786361179
        ],
        [
          2.8508567047855333,
          6.770784673865641
        ]
      ],
      "union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.059896327486263716,
        "worst_regrets": [
          0.059896327486263695,
          0.059896327486263716
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.024999999997998606,
        "upper_rule": true,
        "cutoffs": [
          2.2178844702976623,
          2.1650388303079473
        ],
        "allocation": 0.4687457871487781,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 2.0816681711721685e-17,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1650388303079473
          },
          {
            "x_lower": 2.2178844702976623,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "previous_best": {
        "name": "purified grid mixture",
        "worst_regret": 0.059916173531002516,
        "worst_regrets": [
          0.059890280307505116,
          0.059916173531002516
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.02499999999800008,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "improvement_over_previous": 1.9846044738799917e-05
    }
  ],
  "conclusion": "Clinical improvements are achieved by retuning an established union family; this comparator slightly improves on the purified grid candidates.",
  "continuum_lower_bounds_unchanged": true,
  "arithmetic_certificate": false
}


==> anc/results/clinical_calibration.json <==
{
  "as_of": "2026-09-15",
  "purpose": "Future Gaussian planning example informed by external QUEST summaries",
  "input_provenance": {
    "prevalence": "Busse et al. 2018, Sample Size Estimates: planned 42%",
    "outcome": "Between-arm mean change in pre-bronchodilator FEV1 at week 12, litres",
    "effects_counts": "Dupixent US label revised April 2026, Section 14.2, QUEST and Table 26",
    "planning_envelopes": "Analyst use of reported marginal CI endpoints; not a joint confidence region",
    "transverse_widths": "Analyst sensitivity settings in litres, not published estimates",
    "burdens": "No burden selected or externally identified"
  },
  "source_values": {
    "treatment_n": 631,
    "placebo_n": 317,
    "subgroup_treatment_n": 264,
    "subgroup_placebo_n": 148,
    "subgroup_effect_litres": 0.21,
    "subgroup_ci95_litres": [
      0.13,
      0.29
    ],
    "full_effect_litres": 0.14,
    "full_ci95_litres": [
      0.08,
      0.19
    ],
    "planned_prevalence": 0.42,
    "planned_detectable_full_effect_litres": 0.15
  },
  "future_gaussian_experiment": {
    "prevalence": 0.42,
    "rho": 0.648074069840786,
    "alpha": 0.025,
    "kappa_litres": 0.028061740130855967,
    "subgroup_standard_error_litres": 0.04330020507956747,
    "complement_standard_error_litres": 0.03684686996419221,
    "A": [
      3.002295249205286,
      6.69742786361179
    ],
    "B": [
      2.8508567047855333,
      6.770784673865641
    ],
    "equal_stratum_variance_factor": true,
    "proportional_recruitment": true,
    "equivalent_individual_sd_litres": 0.4076193015914364,
    "covariance_origin": "Planning assumption, not recovered QUEST MMRM covariance"
  },
  "reconstruction": {
    "complement_effect_litres": 0.08931034482758624,
    "subgroup_minus_complement_litres": 0.12068965517241376,
    "largest_h_C_with_common_burden_and_minimum_h_H_litres": 0.010000000000000009,
    "qualifier": "Algebraic planning reconstruction, not a reported complement estimate"
  },
  "precision_sensitivity": {
    "kappa_from_rounded_ci_endpoints_range_litres": [
      0.0255106728462327,
      0.030612807415479237
    ],
    "observed_subgroup_fraction": 0.4345991561181435,
    "rho_at_observed_fraction": 0.6592413489141465,
    "published_subgroup_se_from_ci_litres": 0.04081707655397232,
    "planning_to_published_subgroup_se_ratio": 1.0608355309893818
  },
  "scenarios": [
    {
      "name": "nominal",
      "h_C_litres": 0.0,
      "h_H_litres": 0.0,
      "e_E": 0.0,
      "e_B": 0.0,
      "J0": 8.559113540942644,
      "B_min_subgroup_litres": 0.08,
      "B_min_complement_litres": 0.08,
      "tau_S_admissible_upper_litres": 0.08,
      "tau_C_admissible_open_interval_litres": [
        0.0,
        0.08
      ],
      "common_tau_admissible_open_interval_litres": [
        0.0,
        0.08
      ],
      "positive_stratum_priority_possible": true,
      "common_burden_priority_possible": true,
      "B_contains_reconstructed_historical_point": false,
      "reference_procedures": {
        "bonferroni": {
          "worst_regret": 0.0740101540878564,
          "branch_regrets": [
            0.065349805631364,
            0.0740101540878564
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.022044600147263158,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "simes": {
          "worst_regret": 0.06619487162459951,
          "branch_regrets": [
            0.05844209765221997,
            0.06619487162459951
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02318158857873727,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "max_z": {
          "worst_regret": 0.058869846881757996,
          "branch_regrets": [
            0.05177095781307617,
            0.058869846881757996
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "quadrature_difference": 0.0,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.1904838585083404
        },
        "dunnett_tamhane": {
          "worst_regret": 0.057352559113585874,
          "branch_regrets": [
            0.05049286169362882,
            0.057352559113585874
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02500000000002029,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.2055256026433008
        },
        "equalised_rectangle": {
          "worst_regret": 0.053809582551600434,
          "branch_regrets": [
            0.05380958255160042,
            0.053809582551600434
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999999999998,
          "quadrature_difference": 0.0,
          "numerical_not_interval_arithmetic": true,
          "cutoffs": [
            2.220561032092413,
            2.191046991169672
          ]
        },
        "retuned_max_z": {
          "worst_regret": 0.05520024963354126,
          "branch_regrets": [
            0.05520024963354126,
            0.05520024963353941
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999998000004,
          "target_size": 0.024999999998,
          "transposed_null_size": 0.02499999999799999,
          "allocation": 0.4518878956537273,
          "cutoffs": [
            2.20569153223572,
            2.1758980828495833
          ],
          "quadrature_difference": 3.469446951953614e-17,
          "adaptive_amplitude_difference": 0.0,
          "branch_equalisation_error": 1.85268467234323e-15,
          "numerical_not_interval_arithmetic": true
        }
      }
    },
    {
      "name": "narrow",
      "h_C_litres": 0.01,
      "h_H_litres": 0.04,
      "e_E": 0.27139347276221837,
      "e_B": 0.7035322896849414,
      "J0": 10.823986662545927,
      "B_min_subgroup_litres": 0.0568,
      "B_min_complement_litres": 0.0632,
      "tau_S_admissible_upper_litres": 0.0568,
      "tau_C_admissible_open_interval_litres": [
        0.01,
        0.0632
      ],
      "common_tau_admissible_open_interval_litres": [
        0.01,
        0.0568
      ],
      "positive_stratum_priority_possible": true,
      "common_burden_priority_possible": true,
      "B_contains_reconstructed_historical_point": false,
      "reference_procedures": {
        "bonferroni": {
          "worst_regret": 0.08190010870405323,
          "branch_regrets": [
            0.06890069463013793,
            0.08190010870405323
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.022044600147263158,
          "quadrature_difference": 2.7755575615628914e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "simes": {
          "worst_regret": 0.07876277979020083,
          "branch_regrets": [
            0.06375329890833435,
            0.07876277979020083
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02318158857873727,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "max_z": {
          "worst_regret": 0.06561303938338967,
          "branch_regrets": [
            0.05477154677098963,
            0.06561303938338967
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "quadrature_difference": 2.7755575615628914e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.1904838585083404
        },
        "dunnett_tamhane": {
          "worst_regret": 0.06798351747568775,
          "branch_regrets": [
            0.054985441130832494,
            0.06798351747568775
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02500000000002029,
          "quadrature_difference": 4.163336342344337e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.2055256026433008
        },
        "equalised_rectangle": {
          "worst_regret": 0.06105383529067848,
          "branch_regrets": [
            0.06105383529067842,
            0.06105383529067848
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999982,
          "quadrature_difference": 2.0816681711721685e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoffs": [
            2.2304274074443082,
            2.18211537976551
          ]
        },
        "retuned_max_z": {
          "worst_regret": 0.059828435783927214,
          "branch_regrets": [
            0.059828435783927214,
            0.05982843578377512
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999998000004,
          "target_size": 0.024999999998,
          "transposed_null_size": 0.024999999997999997,
          "allocation": 0.4592185527571096,
          "cutoffs": [
            2.2109532823451943,
            2.171125572068583
          ],
          "quadrature_difference": 1.3877787807814457e-17,
          "adaptive_amplitude_difference": 0.0,
          "branch_equalisation_error": 1.5209361547974254e-13,
          "numerical_not_interval_arithmetic": true
        }
      }
    },
    {
      "name": "moderate",
      "h_C_litres": 0.02,
      "h_H_litres": 0.08,
      "e_E": 0.5427869455244367,
      "e_B": 1.4070645793698828,
      "J0": 12.706991641553309,
      "B_min_subgroup_litres": 0.0336,
      "B_min_complement_litres": 0.046400000000000004,
      "tau_S_admissible_upper_litres": 0.0336,
      "tau_C_admissible_open_interval_litres": [
        0.02,
        0.046400000000000004
      ],
      "common_tau_admissible_open_interval_litres": [
        0.02,
        0.0336
      ],
      "positive_stratum_priority_possible": true,
      "common_burden_priority_possible": true,
      "B_contains_reconstructed_historical_point": false,
      "reference_procedures": {
        "bonferroni": {
          "worst_regret": 0.08416569951053814,
          "branch_regrets": [
            0.07132482911012243,
            0.08416569951053814
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.022044600147263158,
          "quadrature_difference": 2.7755575615628914e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "simes": {
          "worst_regret": 0.0833919703322286,
          "branch_regrets": [
            0.06775737246550602,
            0.0833919703322286
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02318158857873727,
          "quadrature_difference": 0.0,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "max_z": {
          "worst_regret": 0.06760389984487858,
          "branch_regrets": [
            0.05684295775455622,
            0.06760389984487858
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.1904838585083404
        },
        "dunnett_tamhane": {
          "worst_regret": 0.07185258249879004,
          "branch_regrets": [
            0.0583564066905412,
            0.07185258249879004
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02500000000002029,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.2055256026433008
        },
        "equalised_rectangle": {
          "worst_regret": 0.06466377691040538,
          "branch_regrets": [
            0.06466377691040538,
            0.06466377691039937
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999999999717,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoffs": [
            2.229681032717732,
            2.182776166088311
          ]
        },
        "retuned_max_z": {
          "worst_regret": 0.06187794595589914,
          "branch_regrets": [
            0.06187794595589914,
            0.0618779459549318
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999800001,
          "target_size": 0.024999999998,
          "transposed_null_size": 0.024999999998000004,
          "allocation": 0.457390973953984,
          "cutoffs": [
            2.2096357615734634,
            2.1723080289884487
          ],
          "quadrature_difference": 2.7755575615628914e-17,
          "adaptive_amplitude_difference": 0.0,
          "branch_equalisation_error": 9.673442602498028e-13,
          "numerical_not_interval_arithmetic": true
        }
      }
    },
    {
      "name": "stratum_specific_burdens_only",
      "h_C_litres": 0.04,
      "h_H_litres": 0.08,
      "e_E": 1.0855738910488735,
      "e_B": 1.4070645793698828,
      "J0": 13.260042054968062,
      "B_min_subgroup_litres": 0.0336,
      "B_min_complement_litres": 0.046400000000000004,
      "tau_S_admissible_upper_litres": 0.0336,
      "tau_C_admissible_open_interval_litres": [
        0.04,
        0.046400000000000004
      ],
      "common_tau_admissible_open_interval_litres": [
        0.04,
        0.0336
      ],
      "positive_stratum_priority_possible": true,
      "common_burden_priority_possible": false,
      "B_contains_reconstructed_historical_point": false,
      "reference_procedures": {
        "bonferroni": {
          "worst_regret": 0.08416569951053814,
          "branch_regrets": [
            0.07377138346127068,
            0.08416569951053814
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.022044600147263158,
          "quadrature_difference": 2.7755575615628914e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "simes": {
          "worst_regret": 0.0833919703322286,
          "branch_regrets": [
            0.07239276491696861,
            0.0833919703322286
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02318158857873727,
          "quadrature_difference": 0.0,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "max_z": {
          "worst_regret": 0.06760389984487858,
          "branch_regrets": [
            0.05896534177380154,
            0.06760389984487858
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.1904838585083404
        },
        "dunnett_tamhane": {
          "worst_regret": 0.07185258249879004,
          "branch_regrets": [
            0.06223270977385234,
            0.07185258249879004
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02500000000002029,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.2055256026433008
        },
        "equalised_rectangle": {
          "worst_regret": 0.06685643676404032,
          "branch_regrets": [
            0.06685643676404032,
            0.06685643676404025
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999999,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoffs": [
            2.2219655183705305,
            2.189749118738574
          ]
        },
        "retuned_max_z": {
          "worst_regret": 0.06311819121864223,
          "branch_regrets": [
            0.06311819121864223,
            0.06311819121861585
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999998000004,
          "target_size": 0.024999999998,
          "transposed_null_size": 0.024999999998000007,
          "allocation": 0.45133375719040314,
          "cutoffs": [
            2.2052962597731267,
            2.176262069195721
          ],
          "quadrature_difference": 4.163336342344337e-17,
          "adaptive_amplitude_difference": 0.0,
          "branch_equalisation_error": 2.6381674622655282e-14,
          "numerical_not_interval_arithmetic": true
        }
      }
    },
    {
      "name": "large_heterogeneity",
      "h_C_litres": 0.02,
      "h_H_litres": 0.12,
      "e_E": 0.5427869455244367,
      "e_B": 2.110596869054824,
      "J0": 14.12253734255536,
      "B_min_subgroup_litres": 0.010399999999999993,
      "B_min_complement_litres": 0.029600000000000008,
      "tau_S_admissible_upper_litres": 0.010399999999999993,
      "tau_C_admissible_open_interval_litres": [
        0.02,
        0.029600000000000008
      ],
      "common_tau_admissible_open_interval_litres": [
        0.02,
        0.010399999999999993
      ],
      "positive_stratum_priority_possible": true,
      "common_burden_priority_possible": false,
      "B_contains_reconstructed_historical_point": false,
      "reference_procedures": {
        "bonferroni": {
          "worst_regret": 0.08457031673718282,
          "branch_regrets": [
            0.07132482911012243,
            0.08457031673718282
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.022044600147263158,
          "quadrature_difference": 2.7755575615628914e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "simes": {
          "worst_regret": 0.08445310353229041,
          "branch_regrets": [
            0.06775737246550602,
            0.08445310353229041
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02318158857873727,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "max_z": {
          "worst_regret": 0.06796924567294058,
          "branch_regrets": [
            0.05684295775455622,
            0.06796924567294058
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.1904838585083404
        },
        "dunnett_tamhane": {
          "worst_regret": 0.07272843819838828,
          "branch_regrets": [
            0.0583564066905412,
            0.07272843819838828
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02500000000002029,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.2055256026433008
        },
        "equalised_rectangle": {
          "worst_regret": 0.06503454066794523,
          "branch_regrets": [
            0.06503454066794523,
            0.0650345406673601
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999987,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoffs": [
            2.2310901143907476,
            2.1815306573322713
          ]
        },
        "retuned_max_z": {
          "worst_regret": 0.06202445095860147,
          "branch_regrets": [
            0.06202445095860147,
            0.062024450958601436
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999800001,
          "target_size": 0.024999999998,
          "transposed_null_size": 0.024999999998000004,
          "allocation": 0.4581609805137827,
          "cutoffs": [
            2.21019039975462,
            2.1718092380444713
          ],
          "quadrature_difference": 4.163336342344337e-17,
          "adaptive_amplitude_difference": 0.0,
          "branch_equalisation_error": 3.469446951953614e-17,
          "numerical_not_interval_arithmetic": true
        }
      }
    },
    {
      "name": "historical_point_in_B",
      "h_C_litres": 0.005,
      "h_H_litres": 0.125,
      "e_E": 0.13569673638110918,
      "e_B": 2.1985384052654418,
      "J0": 14.206893990434844,
      "B_min_subgroup_litres": 0.007499999999999993,
      "B_min_complement_litres": 0.027500000000000004,
      "tau_S_admissible_upper_litres": 0.007499999999999993,
      "tau_C_admissible_open_interval_litres": [
        0.005,
        0.027500000000000004
      ],
      "common_tau_admissible_open_interval_litres": [
        0.005,
        0.007499999999999993
      ],
      "positive_stratum_priority_possible": true,
      "common_burden_priority_possible": true,
      "B_contains_reconstructed_historical_point": true,
      "reference_procedures": {
        "bonferroni": {
          "worst_regret": 0.08458322661024761,
          "branch_regrets": [
            0.06727882892460085,
            0.08458322661024761
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.022044600147263158,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "simes": {
          "worst_regret": 0.08449376419928661,
          "branch_regrets": [
            0.06126160822879424,
            0.08449376419928661
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02318158857873727,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "max_z": {
          "worst_regret": 0.06798113477095437,
          "branch_regrets": [
            0.053396841629343134,
            0.06798113477095437
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.1904838585083404
        },
        "dunnett_tamhane": {
          "worst_regret": 0.07276168619269745,
          "branch_regrets": [
            0.05288042930092963,
            0.07276168619269745
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02500000000002029,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.2055256026433008
        },
        "equalised_rectangle": {
          "worst_regret": 0.06172776172378802,
          "branch_regrets": [
            0.06172776172378802,
            0.06172776172378793
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999923,
          "quadrature_difference": 2.0816681711721685e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoffs": [
            2.2433807710632623,
            2.1710151867278737
          ]
        },
        "retuned_max_z": {
          "worst_regret": 0.059896327486263716,
          "branch_regrets": [
            0.059896327486263695,
            0.059896327486263716
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999997998606,
          "target_size": 0.024999999998,
          "transposed_null_size": 0.024999999997998592,
          "allocation": 0.4687457871487781,
          "cutoffs": [
            2.2178844702976623,
            2.1650388303079473
          ],
          "quadrature_difference": 4.85722573273506e-17,
          "adaptive_amplitude_difference": 0.0,
          "branch_equalisation_error": 2.0816681711721685e-17,
          "numerical_not_interval_arithmetic": true
        }
      }
    },
    {
      "name": "incompatible",
      "h_C_litres": 0.06,
      "h_H_litres": 0.08,
      "e_E": 1.62836083657331,
      "e_B": 1.4070645793698828,
      "J0": 13.813092468382816,
      "B_min_subgroup_litres": 0.0336,
      "B_min_complement_litres": 0.046400000000000004,
      "tau_S_admissible_upper_litres": 0.0336,
      "tau_C_admissible_open_interval_litres": [
        0.06,
        0.046400000000000004
      ],
      "common_tau_admissible_open_interval_litres": [
        0.06,
        0.0336
      ],
      "positive_stratum_priority_possible": false,
      "common_burden_priority_possible": false,
      "B_contains_reconstructed_historical_point": false,
      "reference_procedures": {
        "bonferroni": {
          "worst_regret": 0.08416569951053814,
          "branch_regrets": [
            0.07452357768825771,
            0.08416569951053814
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.022044600147263158,
          "quadrature_difference": 2.7755575615628914e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "simes": {
          "worst_regret": 0.0833919703322286,
          "branch_regrets": [
            0.07412495014589905,
            0.0833919703322286
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02318158857873727,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.241402727604947
        },
        "max_z": {
          "worst_regret": 0.06760389984487858,
          "branch_regrets": [
            0.05963192182079913,
            0.06760389984487858
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "quadrature_difference": 2.0816681711721685e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.1904838585083404
        },
        "dunnett_tamhane": {
          "worst_regret": 0.07185258249879004,
          "branch_regrets": [
            0.06366720151799903,
            0.07185258249879004
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02500000000002029,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoff": 2.2055256026433008
        },
        "equalised_rectangle": {
          "worst_regret": 0.06764226736390541,
          "branch_regrets": [
            0.06764226736390522,
            0.06764226736390541
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999999999994,
          "quadrature_difference": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true,
          "cutoffs": [
            2.219277715675236,
            2.1922407752249113
          ]
        },
        "retuned_max_z": {
          "worst_regret": 0.06349963386984922,
          "branch_regrets": [
            0.0634996338698492,
            0.06349963386984922
          ],
          "active_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999998000004,
          "target_size": 0.024999999998,
          "transposed_null_size": 0.024999999997999997,
          "allocation": 0.44949034178734126,
          "cutoffs": [
            2.2039838070573774,
            2.177476220735646
          ],
          "quadrature_difference": 8.326672684688674e-17,
          "adaptive_amplitude_difference": 0.0,
          "branch_equalisation_error": 1.3877787807814457e-17,
          "numerical_not_interval_arithmetic": true
        }
      }
    }
  ],
  "checks": {
    "max_adaptive_vs_gauss_quadrature_difference": 8.326672684688674e-17,
    "max_exact_size_reference_rule_error": 2.0289325775024736e-14,
    "max_retuned_union_size_check_error": 1.4085954624931674e-15,
    "max_retuned_union_active_amplitude_difference": 0.0,
    "endpoint_mapping_checks": "passed",
    "coherent_J0_checks": "passed",
    "proof_of_global_minimax_optimality": false
  }
}


==> anc/results/clinical_grid_candidates.json <==
[
  {
    "prior": [
      0.5072001427445751,
      3.002295249205286,
      2.8508567047855333
    ],
    "prior_search_success": true,
    "grid_prior_regret": 0.061923598409069025,
    "source_spacing": 0.025,
    "source_extent": 10.0,
    "candidate_count": 9,
    "mixture_lp_success": true,
    "weights": [
      0.5075028049256353,
      0.3898517427300833,
      0.10264545234428137
    ],
    "direction": [
      1.0,
      1.0
    ],
    "mixture_worst_regret": 0.061923599033627236,
    "mixture_regrets": [
      0.06192359903362712,
      0.06192359903362737
    ],
    "mixture_null_size": 0.02499999999799992,
    "support": [
      {
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.175000000000173
          },
          {
            "x_lower": 2.2000000000001734,
            "y_cut": "-inf"
          }
        ],
        "regrets": [
          0.0592847144254743,
          0.06271313593639993
        ],
        "derivatives_at_lower": [
          -0.054444320544784194,
          -0.04894227849212744
        ],
        "null_size": 0.025196540347787726
      },
      {
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.175000000000173
          },
          {
            "x_lower": 2.2250000000001737,
            "y_cut": "-inf"
          }
        ],
        "regrets": [
          0.0661129863136453,
          0.06274535055937508
        ],
        "derivatives_at_lower": [
          -0.05983701728335666,
          -0.04896715112476866
        ],
        "null_size": 0.024476266040953217
      },
      {
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1500000000001727
          },
          {
            "x_lower": 2.2000000000001734,
            "y_cut": "-inf"
          }
        ],
        "regrets": [
          0.05905938454716758,
          0.054898899539540205
        ],
        "derivatives_at_lower": [
          -0.054238957374943074,
          -0.04356356979865037
        ],
        "null_size": 0.026017422735179985
      }
    ],
    "arithmetic_certificate": false,
    "name": "moderate",
    "rho": 0.648074069840786,
    "alpha": 0.025,
    "radii": [
      0.5427869455244367,
      1.4070645793698828
    ],
    "intervals": [
      [
        3.002295249205286,
        6.69742786361179
      ],
      [
        2.8508567047855333,
        6.770784673865641
      ]
    ],
    "direction_margins_at_lower": [
      2.751472649809716,
      2.2006502135922044
    ]
  },
  {
    "prior": [
      0.5342414856238865,
      3.002295249205286,
      2.8508567047855333
    ],
    "prior_search_success": true,
    "grid_prior_regret": 0.05994193379121904,
    "source_spacing": 0.025,
    "source_extent": 10.0,
    "candidate_count": 8,
    "mixture_lp_success": true,
    "weights": [
      0.7196206244873208,
      0.0014231465904412511,
      0.2789562289222379
    ],
    "direction": [
      1.0,
      1.0
    ],
    "mixture_worst_regret": 0.05994193380128074,
    "mixture_regrets": [
      0.05994193380128074,
      0.059941933801280746
    ],
    "mixture_null_size": 0.02499999999800007,
    "support": [
      {
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1710151867278737
          },
          {
            "x_lower": 2.2250000000001737,
            "y_cut": "-inf"
          }
        ],
        "regrets": [
          0.061806624430404425,
          0.06178456174586424
        ],
        "derivatives_at_lower": [
          -0.05597135190829706,
          -0.0483440743148647
        ],
        "null_size": 0.024604961753358398
      },
      {
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1710151867278737
          },
          {
            "x_lower": 2.2000000000001734,
            "y_cut": "-inf"
          }
        ],
        "regrets": [
          0.055490282187898164,
          0.06178149490806699
        ],
        "derivatives_at_lower": [
          -0.05098292441579201,
          -0.048341706570037585
        ],
        "null_size": 0.02532411160046024
      },
      {
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1500000000001727
          },
          {
            "x_lower": 2.2000000000001734,
            "y_cut": "-inf"
          }
        ],
        "regrets": [
          0.05515432075048014,
          0.05517913985891511
        ],
        "derivatives_at_lower": [
          -0.05067617956956665,
          -0.04378394395027762
        ],
        "null_size": 0.02601742273517999
      }
    ],
    "arithmetic_certificate": false,
    "name": "historical_point_in_B",
    "rho": 0.648074069840786,
    "alpha": 0.025,
    "radii": [
      0.13569673638110918,
      2.1985384052654418
    ],
    "intervals": [
      [
        3.002295249205286,
        6.69742786361179
      ],
      [
        2.8508567047855333,
        6.770784673865641
      ]
    ],
    "direction_margins_at_lower": [
      2.939589599356393,
      1.834909062295957
    ]
  }
]


==> anc/results/comparison.csv <==
case,prevalence,rho,procedure,worst_regret,worst_amplitude_e,worst_amplitude_b,worst_regret_e,worst_regret_b,minimum_target_power,global_null_fwer
overlapping amplitudes,0.2,0.4472135954999579,Minimax regret,0.09301807616756438,2.093101100431273,2.093101103824274,0.09301807383602098,0.09301807616756438,0.24467365346263217,0.02499999999999998
overlapping amplitudes,0.2,0.4472135954999579,Maximin power,0.22305800773008894,1.9936157780987007,2.2895648705021188,0.023756434098458692,0.22305800773008894,0.3017384861420026,0.02499999999999999
overlapping amplitudes,0.2,0.4472135954999579,Closed Simes,0.09768062942812435,2.099893362101842,2.099893362101841,0.09768062942812435,0.09768062942812435,0.24107945206785464,0.024224533438227676
overlapping amplitudes,0.2,0.4472135954999579,Parametric max-Z,0.0947405703435084,2.08836790064349,2.0883679006434894,0.0947405703435084,0.0947405703435084,0.24301208267998434,0.024999999999998128
overlapping amplitudes,0.2,0.4472135954999579,Dunnett–Tamhane step-up,0.09301807500179518,2.0931011021277772,2.093101102127777,0.09301807500179515,0.09301807500179518,0.24467365255987916,0.02499999999999956
overlapping amplitudes,0.2,0.4472135954999579,Optimized rectangular closure,0.09301807500178658,2.093101102127765,2.0931011021277643,0.09301807500178658,0.09301807500178656,0.24467365255988582,0.025000000000001008
overlapping amplitudes,0.2,0.4472135954999579,Closed Bonferroni,0.10374867560998205,2.100188808819133,2.100188808819132,0.10374867560998205,0.10374867560998205,0.2360199285069821,0.023552728223993114
overlapping amplitudes,0.4,0.6324555320336759,Minimax regret,0.07854572375907634,2.0824636014338758,2.082463597468215,0.07854572375907634,0.07854572128946588,0.2564229214894368,0.024999999999999977
overlapping amplitudes,0.4,0.6324555320336759,Maximin power,0.21443114911819808,1.978920744490734,2.318990780067438,0.01241896697792039,0.21443114911819808,0.31169752184198873,0.02499999999999982
overlapping amplitudes,0.4,0.6324555320336759,Closed Simes,0.08862956264418347,2.0987290574334123,2.098729057433412,0.08862956264418347,0.08862956264418347,0.24859767464347227,0.023286148350310513
overlapping amplitudes,0.4,0.6324555320336759,Parametric max-Z,0.08096028922994714,2.0757446001720594,2.0757446001720594,0.08096028922994714,0.08096028922994714,0.254124690442021,0.024999999999999932
overlapping amplitudes,0.4,0.6324555320336759,Dunnett–Tamhane step-up,0.07854572252438977,2.082463599451236,2.0824635994512355,0.07854572252438977,0.07854572252438977,0.25642292245803633,0.02499999999997906
overlapping amplitudes,0.4,0.6324555320336759,Optimized rectangular closure,0.07854572252427093,2.0824635994510454,2.0824635994510454,0.07854572252427093,0.07854572252427093,0.2564229224581296,0.025
overlapping amplitudes,0.4,0.6324555320336759,Closed Bonferroni,0.09849893105989273,2.0994579849636863,2.099457984963685,0.09849893105989271,0.09849893105989273,0.24037377850941177,0.022195914180291914
overlapping amplitudes,0.6,0.7745966692414834,Minimax regret,0.062103663232196994,2.0669775535592247,2.0669775537113146,0.06210366314795353,0.062103663232196994,0.2698547549706743,0.024999999999999994
overlapping amplitudes,0.6,0.7745966692414834,Maximin power,0.20945849752848356,1.962711352090183,2.398834092567279,0.0016591226281656944,0.20945849752848356,0.3212803471529019,0.0249999999999993
overlapping amplitudes,0.6,0.7745966692414834,Closed Simes,0.0783048689905667,2.0966628483567713,2.096662848356771,0.0783048689905667,0.0783048689905667,0.2571580986217609,0.02215516840816518
overlapping amplitudes,0.6,0.7745966692414834,Parametric max-Z,0.06497297486219425,2.0588877488698314,2.0588877488698314,0.06497297486219425,0.06497297486219425,0.2671636722151263,0.025
overlapping amplitudes,0.6,0.7745966692414834,Dunnett–Tamhane step-up,0.06210366319007514,2.0669775536352697,2.0669775536352697,0.06210366319007514,0.06210366319007514,0.2698547549370075,0.025000000000000012
overlapping amplitudes,0.6,0.7745966692414834,Optimized rectangular closure,0.06210366319007514,2.0669775536352697,2.0669775536352697,0.06210366319007514,0.06210366319007514,0.2698547549370075,0.025000000000000012
overlapping amplitudes,0.6,0.7745966692414834,Closed Bonferroni,0.09322861274466863,2.098258473673285,2.0982584736732846,0.09322861274466863,0.09322861274466863,0.24472703038283064,0.020508780797235684
overlapping amplitudes,0.8,0.8944271909999159,Minimax regret,0.04181726434139385,2.0423665340542665,2.0423665352323166,0.041817263785792806,0.04181726434139385,0.28666052005699133,0.024999999999999738
overlapping amplitudes,0.8,0.8944271909999159,Maximin power,0.12868431884073525,1.5,2.314297656419162,0.0,0.12868431884073525,0.3227710359563171,0.024999999999999998
overlapping amplitudes,0.8,0.8944271909999159,Closed Simes,0.06390082611357967,2.0916439361964443,2.091643936196444,0.06390082611357967,0.06390082611357967,0.26906932571769815,0.020900029828742766
overlapping amplitudes,0.8,0.8944271909999159,Parametric max-Z,0.04473843473058064,2.0340098501337733,2.034009850158143,0.044738434730580624,0.04473843473058064,0.28396711896549875,0.02499999999999999
overlapping amplitudes,0.8,0.8944271909999159,Dunnett–Tamhane step-up,0.04181726406359202,2.042366534643289,2.0423665346432887,0.04181726406359202,0.04181726406359202,0.2866605198284208,0.025000000000000005
overlapping amplitudes,0.8,0.8944271909999159,Optimized rectangular closure,0.041817264063592124,2.042366534643289,2.0423665346432887,0.041817264063592124,0.041817264063592124,0.2866605198284207,0.02499999999999998
overlapping amplitudes,0.8,0.8944271909999159,Closed Bonferroni,0.08820205483661171,2.0958664872799644,2.095866487279964,0.08820205483661171,0.08820205483661171,0.2488304963604202,0.01822115376956402
separated amplitudes,0.4,0.6324555320336759,Minimax regret,0.07254995140433329,1.7,2.5,0.07254995140433329,0.07254995140429105,0.12495052651046176,0.025000000000000012
separated amplitudes,0.4,0.6324555320336759,Maximin power,0.3940278665368007,1.0,2.8383973743905737,0.0,0.3940278665368007,0.1685366707102025,0.024999999999999998
separated amplitudes,0.4,0.6324555320336759,Closed Simes,0.08189971927878804,1.7,2.5,0.08189971927878804,0.08181706347707576,0.11987822085787608,0.023286148350310513
separated amplitudes,0.4,0.6324555320336759,Parametric max-Z,0.07546630625992402,1.7,2.5,0.07546630625992402,0.07402255890204636,0.12302528352506252,0.024999999999999932
separated amplitudes,0.4,0.6324555320336759,Dunnett–Tamhane step-up,0.07303328690704987,1.7,2.5,0.07303328690704987,0.07202102371292035,0.12468524871643774,0.02499999999997906
separated amplitudes,0.4,0.6324555320336759,Optimized rectangular closure,0.07254995140433577,1.7,2.5,0.07254995140433577,0.07254995140428831,0.1249505265104604,0.025000000000000015
separated amplitudes,0.4,0.6324555320336759,Closed Bonferroni,0.09099340803750822,1.7,2.5,0.09099340803750822,0.09095423885732011,0.1145027153631316,0.022195914180291914
higher oracle power,0.4,0.6324555320336759,Minimax regret,0.05340049701455002,2.8,3.1,0.05340049701455002,0.053400496519630025,0.7461554062835623,0.025000000000000005
higher oracle power,0.4,0.6324555320336759,Maximin power,0.09770024794252052,2.8,3.1,0.024391799656575067,0.09770024794252052,0.7751641036415371,0.024999999999990977
higher oracle power,0.4,0.6324555320336759,Closed Simes,0.06942120328063943,2.8,3.1,0.06942120328063943,0.053865516126466964,0.7301347000174728,0.023286148350310513
higher oracle power,0.4,0.6324555320336759,Parametric max-Z,0.06235682742635348,2.8,3.1,0.06235682742635348,0.04802797181164323,0.7371990758717587,0.024999999999999932
higher oracle power,0.4,0.6324555320336759,Dunnett–Tamhane step-up,0.0607986329367052,2.8,3.1,0.0607986329367052,0.04692902084647433,0.738757270361407,0.02499999999997906
higher oracle power,0.4,0.6324555320336759,Optimized rectangular closure,0.053400851455388344,2.8,3.1,0.053400851455388344,0.05340085145538793,0.7461550518427239,0.024999999999998964
higher oracle power,0.4,0.6324555320336759,Closed Bonferroni,0.07719081231510168,2.8,3.1,0.07719081231510168,0.059907150692360085,0.7223650909830105,0.022195914180291914


==> anc/results/continuum_certificate.json <==
{
  "date": "2026-09-15",
  "rows": [
    {
      "name": "radius 0.1",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.1,
        0.1
      ],
      "prior": [
        0.5,
        2.082633834709775,
        2.082633834709775
      ],
      "rectangle": {
        "q": 0.5,
        "log_k": 1.7742553958783813,
        "component_e": 0.5209001088185781,
        "component_b": 0.5209001088185781,
        "slope_e": [
          2.164283492802548,
          -0.12909944487358058
        ],
        "slope_b": [
          -0.12909944487358058,
          2.164283492802548
        ],
        "corner_margin": 0.041800217637156134,
        "gradient": [
          1.0601275920320332,
          1.0601275920320332
        ],
        "sufficient_optimality": true,
        "deficit": 0.0,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.1,
        "eps_b": 0.1,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.082633834709775,
          2.082633834709775
        ],
        "worst_regrets": [
          0.08122015083561,
          0.08122015083561
        ],
        "worst_regret": 0.08122015083561,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": true,
        "defect_integral": 0.0,
        "defect_gap_bound": 0.0,
        "cubic_gap_bound": 0.0,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "feasible_candidates": [
        {
          "name": "rectangle",
          "worst_regret": 0.08122015083561006,
          "worst_regrets": [
            0.08122015083561006,
            0.08122015083561006
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "null_size": 0.025,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "closed max-Z",
          "worst_regret": 0.08279573385506747,
          "worst_regrets": [
            0.08279573385506747,
            0.08279573385506747
          ],
          "worst_amplitudes": [
            2.0758617661803043,
            2.0758617661803043
          ],
          "null_size": 0.024999999999999932,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "adjusted score",
          "worst_regret": 0.08122015083561006,
          "worst_regrets": [
            0.08122015083561006,
            0.08122015083561006
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "null_size": 0.02500000000000001,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 1",
          "worst_regret": 0.08122015083561006,
          "worst_regrets": [
            0.08122015083561006,
            0.08122015083561006
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "null_size": 0.025000000000000015,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 2",
          "worst_regret": 0.08122015083561006,
          "worst_regrets": [
            0.08122015083561006,
            0.08122015083561006
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "null_size": 0.025000000000000015,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 3",
          "worst_regret": 0.08122015083561006,
          "worst_regrets": [
            0.08122015083561006,
            0.08122015083561006
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "null_size": 0.025000000000000015,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "asymmetric closed max-Z",
          "worst_regret": 0.082795733867089,
          "worst_regrets": [
            0.082795733867089,
            0.0827957338670818
          ],
          "worst_amplitudes": [
            2.0758617661964442,
            2.0758617661964336
          ],
          "null_size": 0.024999999998000007,
          "upper_rule": true,
          "cutoffs": [
            2.193309406854918,
            2.1933094068548957
          ],
          "allocation": 0.4342981128549845,
          "target_size": 0.024999999998,
          "regret_equalisation_error": 7.188694084447889e-15,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068548957
            },
            {
              "x_lower": 2.193309406854918,
              "y_cut": "-inf"
            }
          ],
          "family": "asymmetric calibrated union, followed by marginal gates",
          "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
          "arithmetic_certificate": false
        }
      ],
      "best_feasible": {
        "name": "rectangle",
        "worst_regret": 0.08122015083561006,
        "worst_regrets": [
          0.08122015083561006,
          0.08122015083561006
        ],
        "worst_amplitudes": [
          2.082633834709775,
          2.082633834709775
        ],
        "null_size": 0.025,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "refinements": [
        {
          "penalty": 5.89889305554207,
          "continuum_power_upper": 0.46763150773758544,
          "continuum_regret_lower": 0.08118422246781376,
          "vertex_lagrangian_upper": 0.32015918134903243,
          "tail_benefit_bound": 1.2139464089683705e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            513,
            513
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 25,
          "local_spacing": 0.004,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08122015083561006,
          "minimax_gap_upper": 3.592836779629793e-05
        },
        {
          "penalty": 5.896384115275197,
          "continuum_power_upper": 0.467614089439413,
          "continuum_regret_lower": 0.08120164076598618,
          "vertex_lagrangian_upper": 0.32020448655753186,
          "tail_benefit_bound": 1.2139464089683705e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            623,
            623
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 27,
          "local_spacing": 0.002,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08122015083561006,
          "minimax_gap_upper": 1.851006962387547e-05
        },
        {
          "penalty": 5.893814402064658,
          "continuum_power_upper": 0.4676049391680186,
          "continuum_regret_lower": 0.0812107910373806,
          "vertex_lagrangian_upper": 0.32025957911640096,
          "tail_benefit_bound": 1.2139464089683705e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            843,
            843
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 22,
          "local_spacing": 0.001,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08122015083561006,
          "minimax_gap_upper": 9.359798229455207e-06
        },
        {
          "penalty": 5.893398469248793,
          "continuum_power_upper": 0.467600297567041,
          "continuum_regret_lower": 0.08121543263835818,
          "vertex_lagrangian_upper": 0.32026533583581995,
          "tail_benefit_bound": 1.2139464089683705e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            1283,
            1283
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 25,
          "local_spacing": 0.0005,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08122015083561006,
          "minimax_gap_upper": 4.718197251882272e-06
        }
      ],
      "independent_quadrature": {
        "penalty": 5.893398469248793,
        "continuum_power_upper": 0.467600297567041,
        "continuum_regret_lower": 0.08121543263835818,
        "vertex_lagrangian_upper": 0.32026533583582,
        "tail_benefit_bound": 1.2139464089683705e-15,
        "supplied_power_error_allowance": 0.0,
        "supplied_oracle_error_allowance": 0.0,
        "grid_shape": [
          1283,
          1283
        ],
        "spacing": 0.05,
        "extent": 10.0,
        "quadrature_order": 40,
        "continuum_bound_formula": true,
        "arithmetic_certificate": false
      },
      "quadrature_order_change": 0.0,
      "quadrature_difference_is_error_bound": false,
      "seconds": 28.371344089508057,
      "continuum_bound_formula": true,
      "arithmetic_certificate": false,
      "asymmetric_union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.082795733867089,
        "worst_regrets": [
          0.082795733867089,
          0.0827957338670818
        ],
        "worst_amplitudes": [
          2.0758617661964442,
          2.0758617661964336
        ],
        "null_size": 0.024999999998000007,
        "upper_rule": true,
        "cutoffs": [
          2.193309406854918,
          2.1933094068548957
        ],
        "allocation": 0.4342981128549845,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 7.188694084447889e-15,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068548957
          },
          {
            "x_lower": 2.193309406854918,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      }
    },
    {
      "name": "radius 0.25",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.25,
        0.25
      ],
      "prior": [
        0.5,
        2.0828660418225877,
        2.0828660418225877
      ],
      "rectangle": {
        "q": 0.5,
        "log_k": 1.823091110510334,
        "component_e": 0.4202897092883156,
        "component_b": 0.4202897092883156,
        "slope_e": [
          2.2869901870545193,
          -0.3227486121839514
        ],
        "slope_b": [
          -0.3227486121839514,
          2.2869901870545193
        ],
        "corner_margin": -0.1594205814233688,
        "gradient": [
          0.8255505204743743,
          0.8255505204743743
        ],
        "sufficient_optimality": false,
        "deficit": 0.1594205814233688,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.25,
        "eps_b": 0.25,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.0828660418225877,
          2.0828660418225877
        ],
        "worst_regrets": [
          0.08478828561691047,
          0.08478828561691047
        ],
        "worst_regret": 0.08478828561691047,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 8.819985598741337e-05,
        "defect_gap_bound": 8.819985598741337e-05,
        "cubic_gap_bound": 0.00011981886458673226,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "feasible_candidates": [
        {
          "name": "rectangle",
          "worst_regret": 0.08478828561691049,
          "worst_regrets": [
            0.08478828561691049,
            0.08478828561691049
          ],
          "worst_amplitudes": [
            2.0828660418225877,
            2.0828660418225877
          ],
          "null_size": 0.025,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "closed max-Z",
          "worst_regret": 0.085153372672104,
          "worst_regrets": [
            0.085153372672104,
            0.085153372672104
          ],
          "worst_amplitudes": [
            2.0760175111001824,
            2.0760175111001824
          ],
          "null_size": 0.024999999999999932,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "adjusted score",
          "worst_regret": 0.08470718314712855,
          "worst_regrets": [
            0.08470718314712855,
            0.08470718314712855
          ],
          "worst_amplitudes": [
            2.079856065871698,
            2.079856065871698
          ],
          "null_size": 0.02500000000000001,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 1",
          "worst_regret": 0.08489890791938072,
          "worst_regrets": [
            0.08489890791938072,
            0.08489890791938072
          ],
          "worst_amplitudes": [
            2.0806257869334273,
            2.080625786933427
          ],
          "null_size": 0.025000000000000126,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 2",
          "worst_regret": 0.08476294057180182,
          "worst_regrets": [
            0.08476294057180182,
            0.08476294057180182
          ],
          "worst_amplitudes": [
            2.079837277524992,
            2.0798372775249914
          ],
          "null_size": 0.025000000000000418,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 3",
          "worst_regret": 0.08471203385597324,
          "worst_regrets": [
            0.08471203385597324,
            0.08471203385597323
          ],
          "worst_amplitudes": [
            2.079531891107379,
            2.0795318911073783
          ],
          "null_size": 0.025000000000000362,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "asymmetric closed max-Z",
          "worst_regret": 0.0851533726843671,
          "worst_regrets": [
            0.0851533726843671,
            0.08515337268435746
          ],
          "worst_amplitudes": [
            2.0760175111163632,
            2.076017511116349
          ],
          "null_size": 0.02499999999800001,
          "upper_rule": true,
          "cutoffs": [
            2.193309406854921,
            2.1933094068548926
          ],
          "allocation": 0.4342981128549889,
          "target_size": 0.024999999998,
          "regret_equalisation_error": 9.631184738623233e-15,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068548926
            },
            {
              "x_lower": 2.193309406854921,
              "y_cut": "-inf"
            }
          ],
          "family": "asymmetric calibrated union, followed by marginal gates",
          "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
          "arithmetic_certificate": false
        }
      ],
      "best_feasible": {
        "name": "adjusted score",
        "worst_regret": 0.08470718314712855,
        "worst_regrets": [
          0.08470718314712855,
          0.08470718314712855
        ],
        "worst_amplitudes": [
          2.079856065871698,
          2.079856065871698
        ],
        "null_size": 0.02500000000000001,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "refinements": [
        {
          "penalty": 6.141045405263488,
          "continuum_power_upper": 0.4643007935437408,
          "continuum_regret_lower": 0.08460687820442919,
          "vertex_lagrangian_upper": 0.3107746584121524,
          "tail_benefit_bound": 1.2155847667748667e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            513,
            513
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 30,
          "local_spacing": 0.004,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08470718314712855,
          "minimax_gap_upper": 0.00010030494269935852
        },
        {
          "penalty": 6.140602299648993,
          "continuum_power_upper": 0.4642518142235118,
          "continuum_regret_lower": 0.0846558575246582,
          "vertex_lagrangian_upper": 0.31073675673228573,
          "tail_benefit_bound": 1.2155847667748667e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            623,
            623
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 29,
          "local_spacing": 0.002,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08470718314712855,
          "minimax_gap_upper": 5.1325622470344e-05
        },
        {
          "penalty": 6.139188000697177,
          "continuum_power_upper": 0.4642265027397377,
          "continuum_regret_lower": 0.08468116900843231,
          "vertex_lagrangian_upper": 0.31074680272230704,
          "tail_benefit_bound": 1.2155847667748667e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            843,
            843
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 31,
          "local_spacing": 0.001,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08470718314712855,
          "minimax_gap_upper": 2.6014138696239808e-05
        },
        {
          "penalty": 6.138476035300309,
          "continuum_power_upper": 0.4642137294375781,
          "continuum_regret_lower": 0.08469394231059191,
          "vertex_lagrangian_upper": 0.3107518285550691,
          "tail_benefit_bound": 1.2155847667748667e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            1283,
            1283
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 31,
          "local_spacing": 0.0005,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08470718314712855,
          "minimax_gap_upper": 1.3240836536643208e-05
        }
      ],
      "independent_quadrature": {
        "penalty": 6.138476035300309,
        "continuum_power_upper": 0.4642137294375781,
        "continuum_regret_lower": 0.08469394231059191,
        "vertex_lagrangian_upper": 0.31075182855506917,
        "tail_benefit_bound": 1.2155847667748667e-15,
        "supplied_power_error_allowance": 0.0,
        "supplied_oracle_error_allowance": 0.0,
        "grid_shape": [
          1283,
          1283
        ],
        "spacing": 0.05,
        "extent": 10.0,
        "quadrature_order": 40,
        "continuum_bound_formula": true,
        "arithmetic_certificate": false
      },
      "quadrature_order_change": 0.0,
      "quadrature_difference_is_error_bound": false,
      "seconds": 31.786234855651855,
      "continuum_bound_formula": true,
      "arithmetic_certificate": false,
      "asymmetric_union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.0851533726843671,
        "worst_regrets": [
          0.0851533726843671,
          0.08515337268435746
        ],
        "worst_amplitudes": [
          2.0760175111163632,
          2.076017511116349
        ],
        "null_size": 0.02499999999800001,
        "upper_rule": true,
        "cutoffs": [
          2.193309406854921,
          2.1933094068548926
        ],
        "allocation": 0.4342981128549889,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 9.631184738623233e-15,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068548926
          },
          {
            "x_lower": 2.193309406854921,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      }
    },
    {
      "name": "radius 0.4",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.4,
        0.4
      ],
      "prior": [
        0.5000005610170236,
        2.0782736236243373,
        2.078304506248177
      ],
      "rectangle": {
        "q": 0.4999999999999998,
        "log_k": 1.8634419347653934,
        "component_e": 0.3343935099673048,
        "component_b": 0.3343935099673051,
        "slope_e": [
          2.4096691424587973,
          -0.5163977794943223
        ],
        "slope_b": [
          -0.5163977794943223,
          2.409669142458797
        ],
        "corner_margin": -0.33121298006539,
        "gradient": [
          0.6330976563822738,
          0.6330976563822744
        ],
        "sufficient_optimality": false,
        "deficit": 0.33121298006539,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.4,
        "eps_b": 0.4,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.083070510087707,
          2.0830705100877065
        ],
        "worst_regrets": [
          0.08782592581950338,
          0.08782592581950338
        ],
        "worst_regret": 0.08782592581950338,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.0009075740625081061,
        "defect_gap_bound": 0.0009075740625081061,
        "cubic_gap_bound": 0.001902322383860871,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "feasible_candidates": [
        {
          "name": "rectangle",
          "worst_regret": 0.0878259258195034,
          "worst_regrets": [
            0.0878259258195034,
            0.08782592581950338
          ],
          "worst_amplitudes": [
            2.083070510087707,
            2.0830705100877065
          ],
          "null_size": 0.025,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "closed max-Z",
          "worst_regret": 0.08707040194269262,
          "worst_regrets": [
            0.08707040194269262,
            0.08707040194269262
          ],
          "worst_amplitudes": [
            2.076150121217193,
            2.076150121217193
          ],
          "null_size": 0.024999999999999932,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 1",
          "worst_regret": 0.08726095202489559,
          "worst_regrets": [
            0.08726095202489557,
            0.08726095202489559
          ],
          "worst_amplitudes": [
            2.078421439525404,
            2.0784214395254037
          ],
          "null_size": 0.02500000000000001,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 2",
          "worst_regret": 0.08818790383915573,
          "worst_regrets": [
            0.08818790383915573,
            0.08818790383915573
          ],
          "worst_amplitudes": [
            2.0790549906625473,
            2.079054990662547
          ],
          "null_size": 0.024999999999998974,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 3",
          "worst_regret": 0.08810318350897144,
          "worst_regrets": [
            0.08810318350897144,
            0.08810318350897144
          ],
          "worst_amplitudes": [
            2.078144272570127,
            2.078144272570127
          ],
          "null_size": 0.025000000000000022,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "asymmetric closed max-Z",
          "worst_regret": 0.08707040195514391,
          "worst_regrets": [
            0.08707040195514391,
            0.08707040195513296
          ],
          "worst_amplitudes": [
            2.0761501212334075,
            2.076150121233392
          ],
          "null_size": 0.024999999998000007,
          "upper_rule": true,
          "cutoffs": [
            2.1933094068549224,
            2.1933094068548913
          ],
          "allocation": 0.4342981128549907,
          "target_size": 0.024999999998,
          "regret_equalisation_error": 1.0949574580365606e-14,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068548913
            },
            {
              "x_lower": 2.1933094068549224,
              "y_cut": "-inf"
            }
          ],
          "family": "asymmetric calibrated union, followed by marginal gates",
          "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
          "arithmetic_certificate": false
        }
      ],
      "best_feasible": {
        "name": "closed max-Z",
        "worst_regret": 0.08707040194269262,
        "worst_regrets": [
          0.08707040194269262,
          0.08707040194269262
        ],
        "worst_amplitudes": [
          2.076150121217193,
          2.076150121217193
        ],
        "null_size": 0.024999999999999932,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "refinements": [
        {
          "penalty": 6.233566889359547,
          "continuum_power_upper": 0.4602002987471088,
          "continuum_regret_lower": 0.08689465838662119,
          "vertex_lagrangian_upper": 0.304361126513119,
          "tail_benefit_bound": 1.1714397997064475e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            513,
            513
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 26,
          "local_spacing": 0.004,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08707040194269262,
          "minimax_gap_upper": 0.000175743556071431
        },
        {
          "penalty": 6.216512577104913,
          "continuum_power_upper": 0.46011745343101945,
          "continuum_regret_lower": 0.08697750370271057,
          "vertex_lagrangian_upper": 0.30470463900339545,
          "tail_benefit_bound": 1.1714397997064475e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            623,
            623
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 32,
          "local_spacing": 0.002,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08707040194269262,
          "minimax_gap_upper": 9.289823998205604e-05
        },
        {
          "penalty": 6.2212548023695105,
          "continuum_power_upper": 0.4600744270029948,
          "continuum_regret_lower": 0.08702053013073524,
          "vertex_lagrangian_upper": 0.30454305694375583,
          "tail_benefit_bound": 1.1714397997064475e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            843,
            843
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 30,
          "local_spacing": 0.001,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08707040194269262,
          "minimax_gap_upper": 4.9871811957383216e-05
        },
        {
          "penalty": 6.226942375134522,
          "continuum_power_upper": 0.46005267496702945,
          "continuum_regret_lower": 0.08704228216670057,
          "vertex_lagrangian_upper": 0.30437911558866526,
          "tail_benefit_bound": 1.1714397997064475e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            1283,
            1283
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 29,
          "local_spacing": 0.0005,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.08707040194269262,
          "minimax_gap_upper": 2.8119775992055396e-05
        }
      ],
      "independent_quadrature": {
        "penalty": 6.226942375134522,
        "continuum_power_upper": 0.46005267496702945,
        "continuum_regret_lower": 0.08704228216670057,
        "vertex_lagrangian_upper": 0.30437911558866526,
        "tail_benefit_bound": 1.1714397997064475e-15,
        "supplied_power_error_allowance": 0.0,
        "supplied_oracle_error_allowance": 0.0,
        "grid_shape": [
          1283,
          1283
        ],
        "spacing": 0.05,
        "extent": 10.0,
        "quadrature_order": 40,
        "continuum_bound_formula": true,
        "arithmetic_certificate": false
      },
      "quadrature_order_change": 0.0,
      "quadrature_difference_is_error_bound": false,
      "seconds": 30.708044052124023,
      "continuum_bound_formula": true,
      "arithmetic_certificate": false,
      "asymmetric_union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.08707040195514391,
        "worst_regrets": [
          0.08707040195514391,
          0.08707040195513296
        ],
        "worst_amplitudes": [
          2.0761501212334075,
          2.076150121233392
        ],
        "null_size": 0.024999999998000007,
        "upper_rule": true,
        "cutoffs": [
          2.1933094068549224,
          2.1933094068548913
        ],
        "allocation": 0.4342981128549907,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 1.0949574580365606e-14,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068548913
          },
          {
            "x_lower": 2.1933094068549224,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      }
    },
    {
      "name": "radius 0.8",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "radii": [
        0.8,
        0.8
      ],
      "prior": [
        0.49999999999996114,
        2.076723195939925,
        2.076723195939926
      ],
      "rectangle": {
        "q": 0.5,
        "log_k": 1.9370721110112075,
        "component_e": 0.16844977053719512,
        "component_b": 0.16844977053719512,
        "slope_e": [
          2.736682946095237,
          -1.0327955589886446
        ],
        "slope_b": [
          -1.0327955589886446,
          2.736682946095237
        ],
        "corner_margin": -0.6631004589256098,
        "gradient": [
          0.2870194393793264,
          0.2870194393793264
        ],
        "sufficient_optimality": false,
        "deficit": 0.6631004589256098,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.8,
        "eps_b": 0.8,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.083485681353056,
          2.083485681353056
        ],
        "worst_regrets": [
          0.0935489692591677,
          0.0935489692591677
        ],
        "worst_regret": 0.0935489692591677,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.00948196433848917,
        "defect_gap_bound": 0.00948196433848917,
        "cubic_gap_bound": 0.07994586873898675,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "feasible_candidates": [
        {
          "name": "rectangle",
          "worst_regret": 0.09354896925916771,
          "worst_regrets": [
            0.09354896925916771,
            0.09354896925916771
          ],
          "worst_amplitudes": [
            2.083485681353056,
            2.083485681353056
          ],
          "null_size": 0.025,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "closed max-Z",
          "worst_regret": 0.09040867035307237,
          "worst_regrets": [
            0.09040867035307237,
            0.09040867035307237
          ],
          "worst_amplitudes": [
            2.0764023889770584,
            2.0764023889770584
          ],
          "null_size": 0.024999999999999932,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 1",
          "worst_regret": 0.09040867035307203,
          "worst_regrets": [
            0.09040867035307203,
            0.09040867035307203
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.0764023889770575
          ],
          "null_size": 0.025,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 2",
          "worst_regret": 0.09040867035307203,
          "worst_regrets": [
            0.09040867035307203,
            0.09040867035307203
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.0764023889770575
          ],
          "null_size": 0.025,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 3",
          "worst_regret": 0.09040867035307185,
          "worst_regrets": [
            0.09040867035307185,
            0.09040867035307185
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.076402388977057
          ],
          "null_size": 0.02500000000000003,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 4",
          "worst_regret": 0.09040867035307185,
          "worst_regrets": [
            0.09040867035307185,
            0.09040867035307185
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.076402388977057
          ],
          "null_size": 0.02500000000000003,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "saved staircase 5",
          "worst_regret": 0.09040867035307203,
          "worst_regrets": [
            0.09040867035307203,
            0.09040867035307203
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.0764023889770575
          ],
          "null_size": 0.025,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "asymmetric closed max-Z",
          "worst_regret": 0.09040867036582813,
          "worst_regrets": [
            0.09040867036582813,
            0.09040867036581478
          ],
          "worst_amplitudes": [
            2.0764023889933347,
            2.076402388993317
          ],
          "null_size": 0.02499999999800001,
          "upper_rule": true,
          "cutoffs": [
            2.1933094068549246,
            2.193309406854889
          ],
          "allocation": 0.4342981128549947,
          "target_size": 0.024999999998,
          "regret_equalisation_error": 1.3350431871117507e-14,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.193309406854889
            },
            {
              "x_lower": 2.1933094068549246,
              "y_cut": "-inf"
            }
          ],
          "family": "asymmetric calibrated union, followed by marginal gates",
          "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
          "arithmetic_certificate": false
        }
      ],
      "best_feasible": {
        "name": "closed max-Z",
        "worst_regret": 0.09040867035307237,
        "worst_regrets": [
          0.09040867035307237,
          0.09040867035307237
        ],
        "worst_amplitudes": [
          2.0764023889770584,
          2.0764023889770584
        ],
        "null_size": 0.024999999999999932,
        "upper_rule": true,
        "arithmetic_certificate": false
      },
      "refinements": [
        {
          "penalty": 6.393050644314675,
          "continuum_power_upper": 0.4564738455411138,
          "continuum_regret_lower": 0.09000072086459354,
          "vertex_lagrangian_upper": 0.29664757943324577,
          "tail_benefit_bound": 1.1566656926401067e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            513,
            513
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 31,
          "local_spacing": 0.004,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.09040867035307237,
          "minimax_gap_upper": 0.0004079494884788315
        },
        {
          "penalty": 6.375302475790076,
          "continuum_power_upper": 0.45627142338414656,
          "continuum_regret_lower": 0.0902031430215608,
          "vertex_lagrangian_upper": 0.2968888614893935,
          "tail_benefit_bound": 1.1566656926401067e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            623,
            623
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 24,
          "local_spacing": 0.002,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.09040867035307237,
          "minimax_gap_upper": 0.0002055273315115791
        },
        {
          "penalty": 6.379400277820659,
          "continuum_power_upper": 0.45616918273444834,
          "continuum_regret_lower": 0.09030538367125901,
          "vertex_lagrangian_upper": 0.2966841757889307,
          "tail_benefit_bound": 1.1566656926401067e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            843,
            843
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 31,
          "local_spacing": 0.001,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.09040867035307237,
          "minimax_gap_upper": 0.00010328668181336376
        },
        {
          "penalty": 6.374953330456318,
          "continuum_power_upper": 0.45611763916662995,
          "continuum_regret_lower": 0.0903569272390774,
          "vertex_lagrangian_upper": 0.2967438059052208,
          "tail_benefit_bound": 1.1566656926401067e-15,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            1283,
            1283
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 23,
          "local_spacing": 0.0005,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.09040867035307237,
          "minimax_gap_upper": 5.174311399497311e-05
        }
      ],
      "independent_quadrature": {
        "penalty": 6.374953330456318,
        "continuum_power_upper": 0.4561176391666299,
        "continuum_regret_lower": 0.09035692723907746,
        "vertex_lagrangian_upper": 0.29674380590522076,
        "tail_benefit_bound": 1.1566656926401067e-15,
        "supplied_power_error_allowance": 0.0,
        "supplied_oracle_error_allowance": 0.0,
        "grid_shape": [
          1283,
          1283
        ],
        "spacing": 0.05,
        "extent": 10.0,
        "quadrature_order": 40,
        "continuum_bound_formula": true,
        "arithmetic_certificate": false
      },
      "quadrature_order_change": 5.551115123125783e-17,
      "quadrature_difference_is_error_bound": false,
      "seconds": 29.862256288528442,
      "continuum_bound_formula": true,
      "arithmetic_certificate": false,
      "asymmetric_union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.09040867036582813,
        "worst_regrets": [
          0.09040867036582813,
          0.09040867036581478
        ],
        "worst_amplitudes": [
          2.0764023889933347,
          2.076402388993317
        ],
        "null_size": 0.02499999999800001,
        "upper_rule": true,
        "cutoffs": [
          2.1933094068549246,
          2.193309406854889
        ],
        "allocation": 0.4342981128549947,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 1.3350431871117507e-14,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.193309406854889
          },
          {
            "x_lower": 2.1933094068549246,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      }
    },
    {
      "name": "QUEST moderate",
      "intervals": [
        [
          3.002295249205286,
          6.69742786361179
        ],
        [
          2.8508567047855333,
          6.770784673865641
        ]
      ],
      "rho": 0.648074069840786,
      "alpha": 0.025,
      "radii": [
        0.5427869455244367,
        1.4070645793698828
      ],
      "prior": [
        0.5072001427445751,
        3.002295249205286,
        2.8508567047855333
      ],
      "rectangle": {
        "q": 0.514103741252866,
        "log_k": 1.6907681486488428,
        "component_e": 0.1983924242564065,
        "component_b": 0.0427263067401125,
        "slope_e": [
          3.464186826006099,
          -0.7127141761963833
        ],
        "slope_b": [
          -1.8475663072032527,
          4.048216520795457
        ],
        "corner_margin": -0.758881269003481,
        "gradient": [
          0.6083287377241932,
          0.031568247600389565
        ],
        "sufficient_optimality": false,
        "deficit": 0.758881269003481,
        "interval_e": [
          3.002295249205286,
          6.69742786361179
        ],
        "interval_b": [
          2.8508567047855333,
          6.770784673865641
        ],
        "rho": 0.648074069840786,
        "alpha": 0.025,
        "eps_e": 0.5427869455244367,
        "eps_b": 1.4070645793698828,
        "cutoffs": [
          2.229681032717732,
          2.182776166088311
        ],
        "active_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "worst_regrets": [
          0.06466377691040537,
          0.06466377691039936
        ],
        "worst_regret": 0.06466377691040537,
        "equalization_residual": 2.914335439641036e-15,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.008632194621029387,
        "defect_gap_bound": 0.008632194621032301,
        "cubic_gap_bound": 0.4179185077790736,
        "null_size": 0.024999999999999717,
        "arithmetic_certificate": false
      },
      "feasible_candidates": [
        {
          "name": "rectangle",
          "worst_regret": 0.06466377691040538,
          "worst_regrets": [
            0.06466377691040538,
            0.06466377691039937
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999999999717,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "closed max-Z",
          "worst_regret": 0.06760389984487858,
          "worst_regrets": [
            0.05684295775455622,
            0.06760389984487858
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "purified grid mixture",
          "worst_regret": 0.06190303584108856,
          "worst_regrets": [
            0.06186648008771341,
            0.06190303584108856
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999997999935,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "asymmetric closed max-Z",
          "worst_regret": 0.06187794595589914,
          "worst_regrets": [
            0.06187794595589914,
            0.0618779459549318
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999800001,
          "upper_rule": true,
          "cutoffs": [
            2.2096357615734634,
            2.1723080289884487
          ],
          "allocation": 0.457390973953984,
          "target_size": 0.024999999998,
          "regret_equalisation_error": 9.673442602498028e-13,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1723080289884487
            },
            {
              "x_lower": 2.2096357615734634,
              "y_cut": "-inf"
            }
          ],
          "family": "asymmetric calibrated union, followed by marginal gates",
          "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
          "arithmetic_certificate": false
        }
      ],
      "best_feasible": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.06187794595589914,
        "worst_regrets": [
          0.06187794595589914,
          0.0618779459549318
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.02499999999800001,
        "upper_rule": true,
        "cutoffs": [
          2.2096357615734634,
          2.1723080289884487
        ],
        "allocation": 0.457390973953984,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 9.673442602498028e-13,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1723080289884487
          },
          {
            "x_lower": 2.2096357615734634,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "refinements": [
        {
          "penalty": 4.895727659938762,
          "continuum_power_upper": 0.771242341213326,
          "continuum_regret_lower": 0.06146907515161204,
          "vertex_lagrangian_upper": 0.648849149713982,
          "tail_benefit_bound": 8.750067602148404e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            514,
            514
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 32,
          "local_spacing": 0.004,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.06187794595589914,
          "minimax_gap_upper": 0.0004088708042871009
        },
        {
          "penalty": 4.87262920057688,
          "continuum_power_upper": 0.7710460237300171,
          "continuum_regret_lower": 0.06166539263492099,
          "vertex_lagrangian_upper": 0.6492302937147201,
          "tail_benefit_bound": 8.750067602148404e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            624,
            624
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 33,
          "local_spacing": 0.002,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.06187794595589914,
          "minimax_gap_upper": 0.00021255332097815105
        },
        {
          "penalty": 4.884779198891145,
          "continuum_power_upper": 0.7709472843984084,
          "continuum_regret_lower": 0.061764131966529634,
          "vertex_lagrangian_upper": 0.6488278044252548,
          "tail_benefit_bound": 8.750067602148404e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            844,
            844
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 28,
          "local_spacing": 0.001,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.06187794595589914,
          "minimax_gap_upper": 0.00011381398936950726
        },
        {
          "penalty": 4.883769380060809,
          "continuum_power_upper": 0.7708978531230563,
          "continuum_regret_lower": 0.06181356324188181,
          "vertex_lagrangian_upper": 0.648803618620661,
          "tail_benefit_bound": 8.750067602148404e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            1284,
            1284
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 21,
          "local_spacing": 0.0005,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.06187794595589914,
          "minimax_gap_upper": 6.438271401733309e-05
        }
      ],
      "independent_quadrature": {
        "penalty": 4.883769380060809,
        "continuum_power_upper": 0.7708978531230568,
        "continuum_regret_lower": 0.06181356324188125,
        "vertex_lagrangian_upper": 0.6488036186206616,
        "tail_benefit_bound": 8.750067602148404e-13,
        "supplied_power_error_allowance": 0.0,
        "supplied_oracle_error_allowance": 0.0,
        "grid_shape": [
          1284,
          1284
        ],
        "spacing": 0.05,
        "extent": 10.0,
        "quadrature_order": 40,
        "continuum_bound_formula": true,
        "arithmetic_certificate": false
      },
      "quadrature_order_change": 5.551115123125783e-16,
      "quadrature_difference_is_error_bound": false,
      "seconds": 50.384567737579346,
      "purified_mixture": {
        "prior": [
          0.5072001427445751,
          3.002295249205286,
          2.8508567047855333
        ],
        "prior_search_success": true,
        "grid_prior_regret": 0.061923598409069025,
        "source_spacing": 0.025,
        "source_extent": 10.0,
        "candidate_count": 9,
        "mixture_lp_success": true,
        "weights": [
          0.5075028049256353,
          0.3898517427300833,
          0.10264545234428137
        ],
        "direction": [
          1.0,
          1.0
        ],
        "mixture_worst_regret": 0.061923599033627236,
        "mixture_regrets": [
          0.06192359903362712,
          0.06192359903362737
        ],
        "mixture_null_size": 0.02499999999799992,
        "support": [
          {
            "boundary": [
              {
                "x_lower": "-inf",
                "y_cut": 2.175000000000173
              },
              {
                "x_lower": 2.2000000000001734,
                "y_cut": "-inf"
              }
            ],
            "regrets": [
              0.0592847144254743,
              0.06271313593639993
            ],
            "derivatives_at_lower": [
              -0.054444320544784194,
              -0.04894227849212744
            ],
            "null_size": 0.025196540347787726
          },
          {
            "boundary": [
              {
                "x_lower": "-inf",
                "y_cut": 2.175000000000173
              },
              {
                "x_lower": 2.2250000000001737,
                "y_cut": "-inf"
              }
            ],
            "regrets": [
              0.0661129863136453,
              0.06274535055937508
            ],
            "derivatives_at_lower": [
              -0.05983701728335666,
              -0.04896715112476866
            ],
            "null_size": 0.024476266040953217
          },
          {
            "boundary": [
              {
                "x_lower": "-inf",
                "y_cut": 2.1500000000001727
              },
              {
                "x_lower": 2.2000000000001734,
                "y_cut": "-inf"
              }
            ],
            "regrets": [
              0.05905938454716758,
              0.054898899539540205
            ],
            "derivatives_at_lower": [
              -0.054238957374943074,
              -0.04356356979865037
            ],
            "null_size": 0.026017422735179985
          }
        ],
        "arithmetic_certificate": false,
        "name": "moderate",
        "rho": 0.648074069840786,
        "alpha": 0.025,
        "radii": [
          0.5427869455244367,
          1.4070645793698828
        ],
        "intervals": [
          [
            3.002295249205286,
            6.69742786361179
          ],
          [
            2.8508567047855333,
            6.770784673865641
          ]
        ],
        "direction_margins_at_lower": [
          2.751472649809716,
          2.2006502135922044
        ]
      },
      "continuum_bound_formula": true,
      "arithmetic_certificate": false,
      "asymmetric_union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.06187794595589914,
        "worst_regrets": [
          0.06187794595589914,
          0.0618779459549318
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.02499999999800001,
        "upper_rule": true,
        "cutoffs": [
          2.2096357615734634,
          2.1723080289884487
        ],
        "allocation": 0.457390973953984,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 9.673442602498028e-13,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1723080289884487
          },
          {
            "x_lower": 2.2096357615734634,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      }
    },
    {
      "name": "QUEST historical_point_in_B",
      "intervals": [
        [
          3.002295249205286,
          6.69742786361179
        ],
        [
          2.8508567047855333,
          6.770784673865641
        ]
      ],
      "rho": 0.648074069840786,
      "alpha": 0.025,
      "radii": [
        0.13569673638110918,
        2.1985384052654418
      ],
      "prior": [
        0.5342414856238865,
        3.002295249205286,
        2.8508567047855333
      ],
      "rectangle": {
        "q": 0.5269546093928805,
        "log_k": 1.641697287857764,
        "component_e": 0.35453663629599314,
        "component_b": 0.005121115062279003,
        "slope_e": [
          3.117768143405489,
          -0.17817854404909583
        ],
        "slope_b": [
          -2.886822355005082,
          4.721731417301039
        ],
        "corner_margin": -0.6403422486417278,
        "gradient": [
          1.0905792808694452,
          -0.03899029178610755
        ],
        "sufficient_optimality": false,
        "deficit": 0.6403422486417278,
        "interval_e": [
          3.002295249205286,
          6.69742786361179
        ],
        "interval_b": [
          2.8508567047855333,
          6.770784673865641
        ],
        "rho": 0.648074069840786,
        "alpha": 0.025,
        "eps_e": 0.13569673638110918,
        "eps_b": 2.1985384052654418,
        "cutoffs": [
          2.2433807710632623,
          2.1710151867278737
        ],
        "active_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "worst_regrets": [
          0.061727761723788,
          0.06172776172378793
        ],
        "worst_regret": 0.061727761723788,
        "equalization_residual": 3.469446951953614e-17,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": null,
        "defect_gap_bound": null,
        "cubic_gap_bound": null,
        "null_size": 0.02499999999999923,
        "arithmetic_certificate": false
      },
      "feasible_candidates": [
        {
          "name": "rectangle",
          "worst_regret": 0.06172776172378802,
          "worst_regrets": [
            0.06172776172378802,
            0.06172776172378793
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999923,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "closed max-Z",
          "worst_regret": 0.06798113477095437,
          "worst_regrets": [
            0.053396841629343134,
            0.06798113477095437
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999999994,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "purified grid mixture",
          "worst_regret": 0.059916173531002516,
          "worst_regrets": [
            0.059890280307505116,
            0.059916173531002516
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.02499999999800008,
          "upper_rule": true,
          "arithmetic_certificate": false
        },
        {
          "name": "asymmetric closed max-Z",
          "worst_regret": 0.059896327486263716,
          "worst_regrets": [
            0.059896327486263695,
            0.059896327486263716
          ],
          "worst_amplitudes": [
            3.002295249205286,
            2.8508567047855333
          ],
          "null_size": 0.024999999997998606,
          "upper_rule": true,
          "cutoffs": [
            2.2178844702976623,
            2.1650388303079473
          ],
          "allocation": 0.4687457871487781,
          "target_size": 0.024999999998,
          "regret_equalisation_error": 2.0816681711721685e-17,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1650388303079473
            },
            {
              "x_lower": 2.2178844702976623,
              "y_cut": "-inf"
            }
          ],
          "family": "asymmetric calibrated union, followed by marginal gates",
          "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
          "arithmetic_certificate": false
        }
      ],
      "best_feasible": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.059896327486263716,
        "worst_regrets": [
          0.059896327486263695,
          0.059896327486263716
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.024999999997998606,
        "upper_rule": true,
        "cutoffs": [
          2.2178844702976623,
          2.1650388303079473
        ],
        "allocation": 0.4687457871487781,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 2.0816681711721685e-17,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1650388303079473
          },
          {
            "x_lower": 2.2178844702976623,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      },
      "refinements": [
        {
          "penalty": 4.749851021501916,
          "continuum_power_upper": 0.7742705361806613,
          "continuum_regret_lower": 0.059464781759189234,
          "vertex_lagrangian_upper": 0.6555242606422149,
          "tail_benefit_bound": 8.984646512222177e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            514,
            514
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 31,
          "local_spacing": 0.004,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.059896327486263716,
          "minimax_gap_upper": 0.0004315457270744824
        },
        {
          "penalty": 4.771958448111374,
          "continuum_power_upper": 0.7740559990343637,
          "continuum_regret_lower": 0.05967931890548683,
          "vertex_lagrangian_upper": 0.6547570378306808,
          "tail_benefit_bound": 8.984646512222177e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            624,
            624
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 34,
          "local_spacing": 0.002,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.059896327486263716,
          "minimax_gap_upper": 0.00021700858077688262
        },
        {
          "penalty": 4.761420841514602,
          "continuum_power_upper": 0.7739476636776208,
          "continuum_regret_lower": 0.05978765426222976,
          "vertex_lagrangian_upper": 0.6549121426388572,
          "tail_benefit_bound": 8.984646512222177e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            844,
            844
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 26,
          "local_spacing": 0.001,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.059896327486263716,
          "minimax_gap_upper": 0.00010867322403395469
        },
        {
          "penalty": 4.76103052914281,
          "continuum_power_upper": 0.7738934761177652,
          "continuum_regret_lower": 0.059841841822085406,
          "vertex_lagrangian_upper": 0.6548677128882964,
          "tail_benefit_bound": 8.984646512222177e-13,
          "supplied_power_error_allowance": 0.0,
          "supplied_oracle_error_allowance": 0.0,
          "grid_shape": [
            1284,
            1284
          ],
          "spacing": 0.05,
          "extent": 10.0,
          "quadrature_order": 24,
          "continuum_bound_formula": true,
          "arithmetic_certificate": false,
          "penalty_optimizer_success": true,
          "penalty_optimizer_evaluations": 27,
          "local_spacing": 0.0005,
          "local_interval": [
            1.959963984540054,
            2.4
          ],
          "primal_upper": 0.059896327486263716,
          "minimax_gap_upper": 5.448566417830952e-05
        }
      ],
      "independent_quadrature": {
        "penalty": 4.76103052914281,
        "continuum_power_upper": 0.7738934761177649,
        "continuum_regret_lower": 0.05984184182208563,
        "vertex_lagrangian_upper": 0.6548677128882961,
        "tail_benefit_bound": 8.984646512222177e-13,
        "supplied_power_error_allowance": 0.0,
        "supplied_oracle_error_allowance": 0.0,
        "grid_shape": [
          1284,
          1284
        ],
        "spacing": 0.05,
        "extent": 10.0,
        "quadrature_order": 40,
        "continuum_bound_formula": true,
        "arithmetic_certificate": false
      },
      "quadrature_order_change": 2.220446049250313e-16,
      "quadrature_difference_is_error_bound": false,
      "seconds": 36.52084183692932,
      "purified_mixture": {
        "prior": [
          0.5342414856238865,
          3.002295249205286,
          2.8508567047855333
        ],
        "prior_search_success": true,
        "grid_prior_regret": 0.05994193379121904,
        "source_spacing": 0.025,
        "source_extent": 10.0,
        "candidate_count": 8,
        "mixture_lp_success": true,
        "weights": [
          0.7196206244873208,
          0.0014231465904412511,
          0.2789562289222379
        ],
        "direction": [
          1.0,
          1.0
        ],
        "mixture_worst_regret": 0.05994193380128074,
        "mixture_regrets": [
          0.05994193380128074,
          0.059941933801280746
        ],
        "mixture_null_size": 0.02499999999800007,
        "support": [
          {
            "boundary": [
              {
                "x_lower": "-inf",
                "y_cut": 2.1710151867278737
              },
              {
                "x_lower": 2.2250000000001737,
                "y_cut": "-inf"
              }
            ],
            "regrets": [
              0.061806624430404425,
              0.06178456174586424
            ],
            "derivatives_at_lower": [
              -0.05597135190829706,
              -0.0483440743148647
            ],
            "null_size": 0.024604961753358398
          },
          {
            "boundary": [
              {
                "x_lower": "-inf",
                "y_cut": 2.1710151867278737
              },
              {
                "x_lower": 2.2000000000001734,
                "y_cut": "-inf"
              }
            ],
            "regrets": [
              0.055490282187898164,
              0.06178149490806699
            ],
            "derivatives_at_lower": [
              -0.05098292441579201,
              -0.048341706570037585
            ],
            "null_size": 0.02532411160046024
          },
          {
            "boundary": [
              {
                "x_lower": "-inf",
                "y_cut": 2.1500000000001727
              },
              {
                "x_lower": 2.2000000000001734,
                "y_cut": "-inf"
              }
            ],
            "regrets": [
              0.05515432075048014,
              0.05517913985891511
            ],
            "derivatives_at_lower": [
              -0.05067617956956665,
              -0.04378394395027762
            ],
            "null_size": 0.02601742273517999
          }
        ],
        "arithmetic_certificate": false,
        "name": "historical_point_in_B",
        "rho": 0.648074069840786,
        "alpha": 0.025,
        "radii": [
          0.13569673638110918,
          2.1985384052654418
        ],
        "intervals": [
          [
            3.002295249205286,
            6.69742786361179
          ],
          [
            2.8508567047855333,
            6.770784673865641
          ]
        ],
        "direction_margins_at_lower": [
          2.939589599356393,
          1.834909062295957
        ]
      },
      "continuum_bound_formula": true,
      "arithmetic_certificate": false,
      "asymmetric_union": {
        "name": "asymmetric closed max-Z",
        "worst_regret": 0.059896327486263716,
        "worst_regrets": [
          0.059896327486263695,
          0.059896327486263716
        ],
        "worst_amplitudes": [
          3.002295249205286,
          2.8508567047855333
        ],
        "null_size": 0.024999999997998606,
        "upper_rule": true,
        "cutoffs": [
          2.2178844702976623,
          2.1650388303079473
        ],
        "allocation": 0.4687457871487781,
        "target_size": 0.024999999998,
        "regret_equalisation_error": 2.0816681711721685e-17,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1650388303079473
          },
          {
            "x_lower": 2.2178844702976623,
            "y_cut": "-inf"
          }
        ],
        "family": "asymmetric calibrated union, followed by marginal gates",
        "family_minimax_characterisation": "opposite monotone target regrets; equalisation",
        "arithmetic_certificate": false
      }
    }
  ],
  "continuum_bound_formula": true,
  "numerical_evaluation": true,
  "arithmetic_certificate": false,
  "implementation": "upper ordered vertex relaxation with likelihood secants",
  "interpretation": "Bounds apply to continuum randomised upper rules; display uses floating-point quadrature, not outward-rounded arithmetic."
}


==> anc/results/fourth_validation.json <==
{
  "date": "2026-09-15",
  "project_tests_passed": 32,
  "proof_reviews": "independent internal saddle/converse audit; separate boundary proof check",
  "counterexample_interval_assertions": "passed in author run and independent rerun",
  "pdf_visual_review": "all proof pages inspected via contact sheets; key equations and counterexample table inspected at larger size; findings pages inspected individually",
  "pdf_layout_warnings": {
    "robust_optimum_findings": [],
    "robust_optimum_theory": [],
    "robust_boundary_literature": [],
    "research_proposal": []
  },
  "independent_integrals": {
    "method": "independent direct one-dimensional integrals for closed max-Z",
    "cutoff": 2.193309406822262,
    "null_size": 0.025000000000000022,
    "worst_amplitude": 2.0764023889770558,
    "worst_regret": 0.09040867035307064,
    "difference_from_staircase": -1.3877787807814457e-15,
    "arithmetic_certificate": false
  },
  "limits": [
    "external novelty unresolved",
    "finite grid dual is not continuum bound",
    "radius .25 outer-search failure",
    "radius .4 grid-calibration limitation; closed max-Z baseline is better"
  ]
}


==> anc/results/fourth_verification.json <==
{
  "method": "independent direct one-dimensional integrals for closed max-Z",
  "cutoff": 2.193309406822262,
  "null_size": 0.025000000000000022,
  "worst_amplitude": 2.0764023889770558,
  "worst_regret": 0.09040867035307064,
  "difference_from_staircase": -1.3877787807814457e-15,
  "arithmetic_certificate": false
}


==> anc/results/pilot.json <==
{
  "purpose": "Illustrative fixed-design Gaussian proof-of-concept",
  "data_source": "No patient data; specified Gaussian experiments",
  "date": "2026-09-14",
  "python": "3.11.3 (v3.11.3:f3909b8bc8, Apr  4 2023, 20:12:10) [Clang 13.0.0 (clang-1300.0.29.30)]",
  "numpy": "1.24.3",
  "scipy": "1.15.3",
  "matplotlib": "3.10.3",
  "results": [
    {
      "label": "overlapping amplitudes",
      "prevalence": 0.2,
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rule": {
        "a": 2.0931010911517953,
        "b": 2.093101075823332,
        "q": 0.5000000030753673,
        "rho": 0.4472135954999579,
        "alpha": 0.025,
        "log_threshold": 1.7790349962793761
      },
      "diagnostics": {
        "interval_e": [
          1.5,
          4
        ],
        "interval_b": [
          2,
          4.5
        ],
        "worst_amplitudes": [
          2.093101100431273,
          2.093101103824274
        ],
        "worst_regrets": [
          0.09301807383602098,
          0.09301807616756438
        ],
        "dual_lower": 0.09301807500179265,
        "primal_upper": 0.09301807616756438,
        "numerical_gap": 1.1657717291502223e-09,
        "optimizer_success": true,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
        "starts": [
          {
            "success": true,
            "value": 0.09301807500179265
          },
          {
            "success": true,
            "value": 0.09301807500179261
          },
          {
            "success": true,
            "value": 0.09301807500179252
          }
        ],
        "arithmetic_certificate": false
      },
      "maximin_rule": {
        "a": 1.5,
        "b": 2.0,
        "q": 0.7929984347032858,
        "rho": 0.4472135954999579,
        "alpha": 0.025,
        "log_threshold": 1.6840928957450967
      },
      "maximin_diagnostics": {
        "objective": "power",
        "endpoint_solution": false,
        "regrets": [
          0.02103254981431454,
          0.2142293073003292
        ],
        "powers": [
          0.3017384861420026,
          0.3017384861420026
        ]
      },
      "comparison": [
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.2,
          "rho": 0.4472135954999579,
          "procedure": "Minimax regret",
          "worst_regret": 0.09301807616756438,
          "worst_amplitude_e": 2.093101100431273,
          "worst_amplitude_b": 2.093101103824274,
          "worst_regret_e": 0.09301807383602098,
          "worst_regret_b": 0.09301807616756438,
          "minimum_target_power": 0.24467365346263217,
          "global_null_fwer": 0.02499999999999998
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.2,
          "rho": 0.4472135954999579,
          "procedure": "Maximin power",
          "worst_regret": 0.22305800773008894,
          "worst_amplitude_e": 1.9936157780987007,
          "worst_amplitude_b": 2.2895648705021188,
          "worst_regret_e": 0.023756434098458692,
          "worst_regret_b": 0.22305800773008894,
          "minimum_target_power": 0.3017384861420026,
          "global_null_fwer": 0.02499999999999999
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.2,
          "rho": 0.4472135954999579,
          "procedure": "Closed Simes",
          "worst_regret": 0.09768062942812435,
          "worst_amplitude_e": 2.099893362101842,
          "worst_amplitude_b": 2.099893362101841,
          "worst_regret_e": 0.09768062942812435,
          "worst_regret_b": 0.09768062942812435,
          "minimum_target_power": 0.24107945206785464,
          "global_null_fwer": 0.024224533438227676
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.2,
          "rho": 0.4472135954999579,
          "procedure": "Parametric max-Z",
          "worst_regret": 0.0947405703435084,
          "worst_amplitude_e": 2.08836790064349,
          "worst_amplitude_b": 2.0883679006434894,
          "worst_regret_e": 0.0947405703435084,
          "worst_regret_b": 0.0947405703435084,
          "minimum_target_power": 0.24301208267998434,
          "global_null_fwer": 0.024999999999998128
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.2,
          "rho": 0.4472135954999579,
          "procedure": "Dunnett\u2013Tamhane step-up",
          "worst_regret": 0.09301807500179518,
          "worst_amplitude_e": 2.0931011021277772,
          "worst_amplitude_b": 2.093101102127777,
          "worst_regret_e": 0.09301807500179515,
          "worst_regret_b": 0.09301807500179518,
          "minimum_target_power": 0.24467365255987916,
          "global_null_fwer": 0.02499999999999956
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.2,
          "rho": 0.4472135954999579,
          "procedure": "Optimized rectangular closure",
          "worst_regret": 0.09301807500178658,
          "worst_amplitude_e": 2.093101102127765,
          "worst_amplitude_b": 2.0931011021277643,
          "worst_regret_e": 0.09301807500178658,
          "worst_regret_b": 0.09301807500178656,
          "minimum_target_power": 0.24467365255988582,
          "global_null_fwer": 0.025000000000001008
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.2,
          "rho": 0.4472135954999579,
          "procedure": "Closed Bonferroni",
          "worst_regret": 0.10374867560998205,
          "worst_amplitude_e": 2.100188808819133,
          "worst_amplitude_b": 2.100188808819132,
          "worst_regret_e": 0.10374867560998205,
          "worst_regret_b": 0.10374867560998205,
          "minimum_target_power": 0.2360199285069821,
          "global_null_fwer": 0.023552728223993114
        }
      ],
      "rectangular_rule": {
        "allocation": 0.5000000000000001,
        "cutoffs": [
          2.227660329676283,
          2.227660329676283
        ],
        "rho": 0.4472135954999579,
        "alpha": 0.025
      },
      "score_gate_sum_over_threshold": 1.1420577401525884,
      "rectangular_geometry": true,
      "marginal_saturation": [
        2.227660326245015,
        2.2276603331075866
      ]
    },
    {
      "label": "overlapping amplitudes",
      "prevalence": 0.4,
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rule": {
        "a": 2.082463601781306,
        "b": 2.082463575694934,
        "q": 0.49999999494408687,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "log_threshold": 1.736493811322386
      },
      "diagnostics": {
        "interval_e": [
          1.5,
          4
        ],
        "interval_b": [
          2,
          4.5
        ],
        "worst_amplitudes": [
          2.0824636014338758,
          2.082463597468215
        ],
        "worst_regrets": [
          0.07854572375907634,
          0.07854572128946588
        ],
        "dual_lower": 0.07854572252427106,
        "primal_upper": 0.07854572375907634,
        "numerical_gap": 1.234805285799112e-09,
        "optimizer_success": true,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
        "starts": [
          {
            "success": true,
            "value": 0.078545722524271
          },
          {
            "success": true,
            "value": 0.07854572252427106
          },
          {
            "success": true,
            "value": 0.07854572252427086
          }
        ],
        "arithmetic_certificate": false
      },
      "maximin_rule": {
        "a": 1.5,
        "b": 2.0,
        "q": 0.8256784727007773,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "log_threshold": 1.6803607305717743
      },
      "maximin_diagnostics": {
        "objective": "power",
        "endpoint_solution": false,
        "regrets": [
          0.01107351411432492,
          0.20427027160034306
        ],
        "powers": [
          0.3116975218419922,
          0.31169752184198873
        ]
      },
      "comparison": [
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Minimax regret",
          "worst_regret": 0.07854572375907634,
          "worst_amplitude_e": 2.0824636014338758,
          "worst_amplitude_b": 2.082463597468215,
          "worst_regret_e": 0.07854572375907634,
          "worst_regret_b": 0.07854572128946588,
          "minimum_target_power": 0.2564229214894368,
          "global_null_fwer": 0.024999999999999977
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Maximin power",
          "worst_regret": 0.21443114911819808,
          "worst_amplitude_e": 1.978920744490734,
          "worst_amplitude_b": 2.318990780067438,
          "worst_regret_e": 0.01241896697792039,
          "worst_regret_b": 0.21443114911819808,
          "minimum_target_power": 0.31169752184198873,
          "global_null_fwer": 0.02499999999999982
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Closed Simes",
          "worst_regret": 0.08862956264418347,
          "worst_amplitude_e": 2.0987290574334123,
          "worst_amplitude_b": 2.098729057433412,
          "worst_regret_e": 0.08862956264418347,
          "worst_regret_b": 0.08862956264418347,
          "minimum_target_power": 0.24859767464347227,
          "global_null_fwer": 0.023286148350310513
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Parametric max-Z",
          "worst_regret": 0.08096028922994714,
          "worst_amplitude_e": 2.0757446001720594,
          "worst_amplitude_b": 2.0757446001720594,
          "worst_regret_e": 0.08096028922994714,
          "worst_regret_b": 0.08096028922994714,
          "minimum_target_power": 0.254124690442021,
          "global_null_fwer": 0.024999999999999932
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Dunnett\u2013Tamhane step-up",
          "worst_regret": 0.07854572252438977,
          "worst_amplitude_e": 2.082463599451236,
          "worst_amplitude_b": 2.0824635994512355,
          "worst_regret_e": 0.07854572252438977,
          "worst_regret_b": 0.07854572252438977,
          "minimum_target_power": 0.25642292245803633,
          "global_null_fwer": 0.02499999999997906
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Optimized rectangular closure",
          "worst_regret": 0.07854572252427093,
          "worst_amplitude_e": 2.0824635994510454,
          "worst_amplitude_b": 2.0824635994510454,
          "worst_regret_e": 0.07854572252427093,
          "worst_regret_b": 0.07854572252427093,
          "minimum_target_power": 0.2564229224581296,
          "global_null_fwer": 0.025
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Closed Bonferroni",
          "worst_regret": 0.09849893105989273,
          "worst_amplitude_e": 2.0994579849636863,
          "worst_amplitude_b": 2.099457984963685,
          "worst_regret_e": 0.09849893105989271,
          "worst_regret_b": 0.09849893105989273,
          "minimum_target_power": 0.24037377850941177,
          "global_null_fwer": 0.022195914180291914
        }
      ],
      "rectangular_rule": {
        "allocation": 0.5,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025
      },
      "score_gate_sum_over_threshold": 1.1933118663736517,
      "rectangular_geometry": true,
      "marginal_saturation": [
        2.207946551590681,
        2.207946543451159
      ]
    },
    {
      "label": "overlapping amplitudes",
      "prevalence": 0.6,
      "rho": 0.7745966692414834,
      "alpha": 0.025,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rule": {
        "a": 2.066977555011318,
        "b": 2.066977553277758,
        "q": 0.5000000001163082,
        "rho": 0.7745966692414834,
        "alpha": 0.025,
        "log_threshold": 1.6738801076176875
      },
      "diagnostics": {
        "interval_e": [
          1.5,
          4
        ],
        "interval_b": [
          2,
          4.5
        ],
        "worst_amplitudes": [
          2.0669775535592247,
          2.0669775537113146
        ],
        "worst_regrets": [
          0.06210366314795353,
          0.062103663232196994
        ],
        "dual_lower": 0.06210366319007525,
        "primal_upper": 0.062103663232196994,
        "numerical_gap": 4.212174359308207e-11,
        "optimizer_success": true,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
        "starts": [
          {
            "success": true,
            "value": 0.06210366319007521
          },
          {
            "success": true,
            "value": 0.06210366319007515
          },
          {
            "success": true,
            "value": 0.06210366319007525
          }
        ],
        "arithmetic_certificate": false
      },
      "maximin_rule": {
        "a": 1.5,
        "b": 2.0,
        "q": 0.9003771841415461,
        "rho": 0.7745966692414834,
        "alpha": 0.025,
        "log_threshold": 1.7182504016201656
      },
      "maximin_diagnostics": {
        "objective": "power",
        "endpoint_solution": false,
        "regrets": [
          0.0014906888034151595,
          0.1946874462894299
        ],
        "powers": [
          0.32128034715290194,
          0.3212803471529019
        ]
      },
      "comparison": [
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.6,
          "rho": 0.7745966692414834,
          "procedure": "Minimax regret",
          "worst_regret": 0.062103663232196994,
          "worst_amplitude_e": 2.0669775535592247,
          "worst_amplitude_b": 2.0669775537113146,
          "worst_regret_e": 0.06210366314795353,
          "worst_regret_b": 0.062103663232196994,
          "minimum_target_power": 0.2698547549706743,
          "global_null_fwer": 0.024999999999999994
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.6,
          "rho": 0.7745966692414834,
          "procedure": "Maximin power",
          "worst_regret": 0.20945849752848356,
          "worst_amplitude_e": 1.962711352090183,
          "worst_amplitude_b": 2.398834092567279,
          "worst_regret_e": 0.0016591226281656944,
          "worst_regret_b": 0.20945849752848356,
          "minimum_target_power": 0.3212803471529019,
          "global_null_fwer": 0.0249999999999993
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.6,
          "rho": 0.7745966692414834,
          "procedure": "Closed Simes",
          "worst_regret": 0.0783048689905667,
          "worst_amplitude_e": 2.0966628483567713,
          "worst_amplitude_b": 2.096662848356771,
          "worst_regret_e": 0.0783048689905667,
          "worst_regret_b": 0.0783048689905667,
          "minimum_target_power": 0.2571580986217609,
          "global_null_fwer": 0.02215516840816518
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.6,
          "rho": 0.7745966692414834,
          "procedure": "Parametric max-Z",
          "worst_regret": 0.06497297486219425,
          "worst_amplitude_e": 2.0588877488698314,
          "worst_amplitude_b": 2.0588877488698314,
          "worst_regret_e": 0.06497297486219425,
          "worst_regret_b": 0.06497297486219425,
          "minimum_target_power": 0.2671636722151263,
          "global_null_fwer": 0.025
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.6,
          "rho": 0.7745966692414834,
          "procedure": "Dunnett\u2013Tamhane step-up",
          "worst_regret": 0.06210366319007514,
          "worst_amplitude_e": 2.0669775536352697,
          "worst_amplitude_b": 2.0669775536352697,
          "worst_regret_e": 0.06210366319007514,
          "worst_regret_b": 0.06210366319007514,
          "minimum_target_power": 0.2698547549370075,
          "global_null_fwer": 0.025000000000000012
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.6,
          "rho": 0.7745966692414834,
          "procedure": "Optimized rectangular closure",
          "worst_regret": 0.06210366319007514,
          "worst_amplitude_e": 2.0669775536352697,
          "worst_amplitude_b": 2.0669775536352697,
          "worst_regret_e": 0.06210366319007514,
          "worst_regret_b": 0.06210366319007514,
          "minimum_target_power": 0.2698547549370075,
          "global_null_fwer": 0.025000000000000012
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.6,
          "rho": 0.7745966692414834,
          "procedure": "Closed Bonferroni",
          "worst_regret": 0.09322861274466863,
          "worst_amplitude_e": 2.098258473673285,
          "worst_amplitude_b": 2.0982584736732846,
          "worst_regret_e": 0.09322861274466863,
          "worst_regret_b": 0.09322861274466863,
          "minimum_target_power": 0.24472703038283064,
          "global_null_fwer": 0.020508780797235684
        }
      ],
      "rectangular_rule": {
        "allocation": 0.5,
        "cutoffs": [
          2.1786522953850143,
          2.1786522953850143
        ],
        "rho": 0.7745966692414834,
        "alpha": 0.025
      },
      "score_gate_sum_over_threshold": 1.2726780113368523,
      "rectangular_geometry": true,
      "marginal_saturation": [
        2.178652295225645,
        2.1786522955443846
      ]
    },
    {
      "label": "overlapping amplitudes",
      "prevalence": 0.8,
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rule": {
        "a": 2.042366537588746,
        "b": 2.0423665265855924,
        "q": 0.5000000010590453,
        "rho": 0.8944271909999159,
        "alpha": 0.025,
        "log_threshold": 1.5731334642238375
      },
      "diagnostics": {
        "interval_e": [
          1.5,
          4
        ],
        "interval_b": [
          2,
          4.5
        ],
        "worst_amplitudes": [
          2.0423665340542665,
          2.0423665352323166
        ],
        "worst_regrets": [
          0.041817263785792806,
          0.04181726434139385
        ],
        "dual_lower": 0.041817264063593325,
        "primal_upper": 0.04181726434139385,
        "numerical_gap": 2.7780052563874946e-10,
        "optimizer_success": true,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
        "starts": [
          {
            "success": true,
            "value": 0.041817264063593325
          },
          {
            "success": true,
            "value": 0.04181726406359322
          },
          {
            "success": true,
            "value": 0.04181726406359322
          }
        ],
        "arithmetic_certificate": false
      },
      "maximin_rule": {
        "chosen_axis": 0,
        "q": 1.0,
        "rho": 0.8944271909999159,
        "alpha": 0.025
      },
      "maximin_diagnostics": {
        "objective": "power",
        "endpoint_solution": true,
        "regrets": [
          0.0,
          0.12293629516727714
        ],
        "powers": [
          0.3227710359563171,
          0.3930314982750547
        ]
      },
      "comparison": [
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.8,
          "rho": 0.8944271909999159,
          "procedure": "Minimax regret",
          "worst_regret": 0.04181726434139385,
          "worst_amplitude_e": 2.0423665340542665,
          "worst_amplitude_b": 2.0423665352323166,
          "worst_regret_e": 0.041817263785792806,
          "worst_regret_b": 0.04181726434139385,
          "minimum_target_power": 0.28666052005699133,
          "global_null_fwer": 0.024999999999999738
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.8,
          "rho": 0.8944271909999159,
          "procedure": "Maximin power",
          "worst_regret": 0.12868431884073525,
          "worst_amplitude_e": 1.5,
          "worst_amplitude_b": 2.314297656419162,
          "worst_regret_e": 0.0,
          "worst_regret_b": 0.12868431884073525,
          "minimum_target_power": 0.3227710359563171,
          "global_null_fwer": 0.024999999999999998
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.8,
          "rho": 0.8944271909999159,
          "procedure": "Closed Simes",
          "worst_regret": 0.06390082611357967,
          "worst_amplitude_e": 2.0916439361964443,
          "worst_amplitude_b": 2.091643936196444,
          "worst_regret_e": 0.06390082611357967,
          "worst_regret_b": 0.06390082611357967,
          "minimum_target_power": 0.26906932571769815,
          "global_null_fwer": 0.020900029828742766
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.8,
          "rho": 0.8944271909999159,
          "procedure": "Parametric max-Z",
          "worst_regret": 0.04473843473058064,
          "worst_amplitude_e": 2.0340098501337733,
          "worst_amplitude_b": 2.034009850158143,
          "worst_regret_e": 0.044738434730580624,
          "worst_regret_b": 0.04473843473058064,
          "minimum_target_power": 0.28396711896549875,
          "global_null_fwer": 0.02499999999999999
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.8,
          "rho": 0.8944271909999159,
          "procedure": "Dunnett\u2013Tamhane step-up",
          "worst_regret": 0.04181726406359202,
          "worst_amplitude_e": 2.042366534643289,
          "worst_amplitude_b": 2.0423665346432887,
          "worst_regret_e": 0.04181726406359202,
          "worst_regret_b": 0.04181726406359202,
          "minimum_target_power": 0.2866605198284208,
          "global_null_fwer": 0.025000000000000005
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.8,
          "rho": 0.8944271909999159,
          "procedure": "Optimized rectangular closure",
          "worst_regret": 0.041817264063592124,
          "worst_amplitude_e": 2.042366534643289,
          "worst_amplitude_b": 2.0423665346432887,
          "worst_regret_e": 0.041817264063592124,
          "worst_regret_b": 0.041817264063592124,
          "minimum_target_power": 0.2866605198284207,
          "global_null_fwer": 0.02499999999999998
        },
        {
          "case": "overlapping amplitudes",
          "prevalence": 0.8,
          "rho": 0.8944271909999159,
          "procedure": "Closed Bonferroni",
          "worst_regret": 0.08820205483661171,
          "worst_amplitude_e": 2.0958664872799644,
          "worst_amplitude_b": 2.095866487279964,
          "worst_regret_e": 0.08820205483661171,
          "worst_regret_b": 0.08820205483661171,
          "minimum_target_power": 0.2488304963604202,
          "global_null_fwer": 0.01822115376956402
        }
      ],
      "rectangular_rule": {
        "allocation": 0.5,
        "cutoffs": [
          2.1308179027156693,
          2.1308179027156693
        ],
        "rho": 0.8944271909999159,
        "alpha": 0.025
      },
      "score_gate_sum_over_threshold": 1.4108619874307102,
      "rectangular_geometry": true,
      "marginal_saturation": [
        2.1308179014403343,
        2.1308179039910153
      ]
    },
    {
      "label": "separated amplitudes",
      "prevalence": 0.4,
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "interval_e": [
        1.0,
        1.7
      ],
      "interval_b": [
        2.5,
        4.5
      ],
      "rule": {
        "a": 1.7,
        "b": 2.5,
        "q": 0.523463844229639,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "log_threshold": 1.658167246331517
      },
      "diagnostics": {
        "interval_e": [
          1.0,
          1.7
        ],
        "interval_b": [
          2.5,
          4.5
        ],
        "worst_amplitudes": [
          1.7,
          2.5
        ],
        "worst_regrets": [
          0.07254995140433329,
          0.07254995140429105
        ],
        "dual_lower": 0.07254995140431317,
        "primal_upper": 0.07254995140433329,
        "numerical_gap": 2.0122792321330962e-14,
        "optimizer_success": true,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
        "starts": [
          {
            "success": true,
            "value": 0.07254995140431317
          },
          {
            "success": true,
            "value": 0.07254995140431314
          },
          {
            "success": true,
            "value": 0.07254995140431308
          }
        ],
        "arithmetic_certificate": false
      },
      "maximin_rule": {
        "chosen_axis": 0,
        "q": 1.0,
        "rho": 0.6324555320336759,
        "alpha": 0.025
      },
      "maximin_diagnostics": {
        "objective": "power",
        "endpoint_solution": true,
        "regrets": [
          0.0,
          0.3793692149155216
        ],
        "powers": [
          0.1685366707102025,
          0.32604468752693555
        ]
      },
      "comparison": [
        {
          "case": "separated amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Minimax regret",
          "worst_regret": 0.07254995140433329,
          "worst_amplitude_e": 1.7,
          "worst_amplitude_b": 2.5,
          "worst_regret_e": 0.07254995140433329,
          "worst_regret_b": 0.07254995140429105,
          "minimum_target_power": 0.12495052651046176,
          "global_null_fwer": 0.025000000000000012
        },
        {
          "case": "separated amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Maximin power",
          "worst_regret": 0.3940278665368007,
          "worst_amplitude_e": 1.0,
          "worst_amplitude_b": 2.8383973743905737,
          "worst_regret_e": 0.0,
          "worst_regret_b": 0.3940278665368007,
          "minimum_target_power": 0.1685366707102025,
          "global_null_fwer": 0.024999999999999998
        },
        {
          "case": "separated amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Closed Simes",
          "worst_regret": 0.08189971927878804,
          "worst_amplitude_e": 1.7,
          "worst_amplitude_b": 2.5,
          "worst_regret_e": 0.08189971927878804,
          "worst_regret_b": 0.08181706347707576,
          "minimum_target_power": 0.11987822085787608,
          "global_null_fwer": 0.023286148350310513
        },
        {
          "case": "separated amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Parametric max-Z",
          "worst_regret": 0.07546630625992402,
          "worst_amplitude_e": 1.7,
          "worst_amplitude_b": 2.5,
          "worst_regret_e": 0.07546630625992402,
          "worst_regret_b": 0.07402255890204636,
          "minimum_target_power": 0.12302528352506252,
          "global_null_fwer": 0.024999999999999932
        },
        {
          "case": "separated amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Dunnett\u2013Tamhane step-up",
          "worst_regret": 0.07303328690704987,
          "worst_amplitude_e": 1.7,
          "worst_amplitude_b": 2.5,
          "worst_regret_e": 0.07303328690704987,
          "worst_regret_b": 0.07202102371292035,
          "minimum_target_power": 0.12468524871643774,
          "global_null_fwer": 0.02499999999997906
        },
        {
          "case": "separated amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Optimized rectangular closure",
          "worst_regret": 0.07254995140433577,
          "worst_amplitude_e": 1.7,
          "worst_amplitude_b": 2.5,
          "worst_regret_e": 0.07254995140433577,
          "worst_regret_b": 0.07254995140428831,
          "minimum_target_power": 0.1249505265104604,
          "global_null_fwer": 0.025000000000000015
        },
        {
          "case": "separated amplitudes",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Closed Bonferroni",
          "worst_regret": 0.09099340803750822,
          "worst_amplitude_e": 1.7,
          "worst_amplitude_b": 2.5,
          "worst_regret_e": 0.09099340803750822,
          "worst_regret_b": 0.09095423885732011,
          "minimum_target_power": 0.1145027153631316,
          "global_null_fwer": 0.022195914180291914
        }
      ],
      "rectangular_rule": {
        "allocation": 0.4973509862475109,
        "cutoffs": [
          2.206149742854191,
          2.2097515709203033
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025
      },
      "score_gate_sum_over_threshold": 1.1935684859482323,
      "rectangular_geometry": true,
      "marginal_saturation": [
        2.2061497428541816,
        2.2097515709203126
      ]
    },
    {
      "label": "higher oracle power",
      "prevalence": 0.4,
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "interval_e": [
        2.8,
        4
      ],
      "interval_b": [
        3.1,
        4.5
      ],
      "rule": {
        "a": 2.8,
        "b": 3.1,
        "q": 0.4888118138251033,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "log_threshold": 1.4650885303539203
      },
      "diagnostics": {
        "interval_e": [
          2.8,
          4
        ],
        "interval_b": [
          3.1,
          4.5
        ],
        "worst_amplitudes": [
          2.8,
          3.1
        ],
        "worst_regrets": [
          0.05340049701455002,
          0.053400496519630025
        ],
        "dual_lower": 0.053400496761552764,
        "primal_upper": 0.05340049701455002,
        "numerical_gap": 2.5299725509020377e-10,
        "optimizer_success": true,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
        "starts": [
          {
            "success": true,
            "value": 0.05340049676155275
          },
          {
            "success": true,
            "value": 0.053400496761552764
          },
          {
            "success": true,
            "value": 0.05340049676155274
          }
        ],
        "arithmetic_certificate": false
      },
      "maximin_rule": {
        "a": 2.8,
        "b": 3.1,
        "q": 0.712912588606558,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "log_threshold": 1.5168841466590919
      },
      "maximin_diagnostics": {
        "objective": "power",
        "endpoint_solution": false,
        "regrets": [
          0.024391799656575067,
          0.09770024794252052
        ],
        "powers": [
          0.7751641036415371,
          0.7751641036415372
        ]
      },
      "comparison": [
        {
          "case": "higher oracle power",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Minimax regret",
          "worst_regret": 0.05340049701455002,
          "worst_amplitude_e": 2.8,
          "worst_amplitude_b": 3.1,
          "worst_regret_e": 0.05340049701455002,
          "worst_regret_b": 0.053400496519630025,
          "minimum_target_power": 0.7461554062835623,
          "global_null_fwer": 0.025000000000000005
        },
        {
          "case": "higher oracle power",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Maximin power",
          "worst_regret": 0.09770024794252052,
          "worst_amplitude_e": 2.8,
          "worst_amplitude_b": 3.1,
          "worst_regret_e": 0.024391799656575067,
          "worst_regret_b": 0.09770024794252052,
          "minimum_target_power": 0.7751641036415371,
          "global_null_fwer": 0.024999999999990977
        },
        {
          "case": "higher oracle power",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Closed Simes",
          "worst_regret": 0.06942120328063943,
          "worst_amplitude_e": 2.8,
          "worst_amplitude_b": 3.1,
          "worst_regret_e": 0.06942120328063943,
          "worst_regret_b": 0.053865516126466964,
          "minimum_target_power": 0.7301347000174728,
          "global_null_fwer": 0.023286148350310513
        },
        {
          "case": "higher oracle power",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Parametric max-Z",
          "worst_regret": 0.06235682742635348,
          "worst_amplitude_e": 2.8,
          "worst_amplitude_b": 3.1,
          "worst_regret_e": 0.06235682742635348,
          "worst_regret_b": 0.04802797181164323,
          "minimum_target_power": 0.7371990758717587,
          "global_null_fwer": 0.024999999999999932
        },
        {
          "case": "higher oracle power",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Dunnett\u2013Tamhane step-up",
          "worst_regret": 0.0607986329367052,
          "worst_amplitude_e": 2.8,
          "worst_amplitude_b": 3.1,
          "worst_regret_e": 0.0607986329367052,
          "worst_regret_b": 0.04692902084647433,
          "minimum_target_power": 0.738757270361407,
          "global_null_fwer": 0.02499999999997906
        },
        {
          "case": "higher oracle power",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Optimized rectangular closure",
          "worst_regret": 0.053400851455388344,
          "worst_amplitude_e": 2.8,
          "worst_amplitude_b": 3.1,
          "worst_regret_e": 0.053400851455388344,
          "worst_regret_b": 0.05340085145538793,
          "minimum_target_power": 0.7461550518427239,
          "global_null_fwer": 0.024999999999998964
        },
        {
          "case": "higher oracle power",
          "prevalence": 0.4,
          "rho": 0.6324555320336759,
          "procedure": "Closed Bonferroni",
          "worst_regret": 0.07719081231510168,
          "worst_amplitude_e": 2.8,
          "worst_amplitude_b": 3.1,
          "worst_regret_e": 0.07719081231510168,
          "worst_regret_b": 0.059907150692360085,
          "minimum_target_power": 0.7223650909830105,
          "global_null_fwer": 0.022195914180291914
        }
      ],
      "rectangular_rule": {
        "allocation": 0.4558374004115647,
        "cutoffs": [
          2.179005283494289,
          2.2391802671823284
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025
      },
      "score_gate_sum_over_threshold": 0.9627010097265762,
      "rectangular_geometry": false,
      "marginal_saturation": [
        2.1788807974050397,
        2.239066456943962
      ]
    }
  ],
  "validation": {
    "seed": 9042026,
    "monte_carlo": [
      {
        "label": "global null",
        "mean": [
          0,
          0
        ],
        "empirical_fwer": 0.024848571428571428,
        "monte_carlo_se": 0.0002631193098551661,
        "analytic_fwer": 0.024999999999999977,
        "draws": 350000
      },
      {
        "label": "S null; F positive",
        "mean": [
          0,
          4
        ],
        "empirical_fwer": 0.02495714285714286,
        "monte_carlo_se": 0.00026367882995119554,
        "analytic_fwer": 0.02499991102139514,
        "draws": 350000
      },
      {
        "label": "F null; S positive",
        "mean": [
          4,
          0
        ],
        "empirical_fwer": 0.024874285714285713,
        "monte_carlo_se": 0.0002632519468086462,
        "analytic_fwer": 0.024999911021396436,
        "draws": 350000
      },
      {
        "label": "negative intersection",
        "mean": [
          -1,
          0
        ],
        "empirical_fwer": 0.013925714285714286,
        "monte_carlo_se": 0.00019807494084921452,
        "analytic_fwer": 0.014070421863285824,
        "draws": 350000
      }
    ],
    "null_grid_points": 27,
    "max_analytic_fwer_on_grid": 0.024999999999999998,
    "max_quadrature_difference": 4.163336342344337e-17,
    "order128_vs256_threshold_difference": 6.661338147750939e-16,
    "validation_note": "Numerical checks supplement the full-space FWER proof; they are not that proof."
  },
  "caveat": "Prevalence sweep holds standardized effect intervals fixed, so it isolates correlation and is not a fixed-raw-effect comparison. No formal interval-arithmetic certificate; no adaptive-design or literature-optimized benchmark reproduction yet."
}


==> anc/results/power_tradeoff.json <==
{
  "purpose": "Target power trade-offs for saved moderate QUEST planning rules",
  "scenario": "QUEST moderate",
  "h_C_litres": 0.02,
  "h_H_litres": 0.08,
  "fixed_experiment": {
    "prevalence": 0.42,
    "rho": 0.648074069840786,
    "alpha": 0.025,
    "kappa_litres": 0.028061740130855967,
    "subgroup_standard_error_litres": 0.04330020507956747,
    "complement_standard_error_litres": 0.03684686996419221,
    "A": [
      3.002295249205286,
      6.69742786361179
    ],
    "B": [
      2.8508567047855333,
      6.770784673865641
    ],
    "equal_stratum_variance_factor": true,
    "proportional_recruitment": true,
    "equivalent_individual_sd_litres": 0.4076193015914364,
    "covariance_origin": "Planning assumption, not recovered QUEST MMRM covariance"
  },
  "alpha": 0.025,
  "marginal_gate": 1.959963984540054,
  "rho": 0.648074069840786,
  "conditional_sd": 0.7615773105863909,
  "source_sha256": {
    "results/clinical_calibration.json": "98b2f8ec42b2508783c172f318513f0f0ac8fc91f53cccdbd4ee8aa9922e198b",
    "results/continuum_certificate.json": "09207a7fc3bfdd2e7fbdad908d95a0243e748c61467e2d1907a23dc755a4be82"
  },
  "computation": {
    "method": "conditional Gaussian missed-claim integration in target coordinate",
    "formula": "power(a) = Phi(a-c) - integral_c^k_target phi(x-a) Phi((t-rho*x)/sd+radius) dx",
    "other_coordinate_threshold": "t=c for rectangles/DT; t=k_other for closed max-Z",
    "quadrature": "scipy.integrate.quad",
    "epsabs": 2e-13,
    "epsrel": 2e-12,
    "grid": "201 equally spaced amplitudes per full interval plus saved active amplitudes",
    "new_optimisation": false,
    "monte_carlo": false,
    "arithmetic_certificate": false,
    "curve_summary_extrema": "sampled grid extrema, not continuum optimisation"
  },
  "units": {
    "power_and_regret": "probability",
    "plotted_power": "percent",
    "power_difference_and_regret_reduction": "percentage points",
    "amplitude": "standardised marginal mean"
  },
  "rules": {
    "dunnett_tamhane": {
      "label": "Frozen DT",
      "family": "rectangle",
      "cutoffs": [
        2.2055256026433008,
        2.2055256026433008
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky or (x > c and y > c)",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.07185258249879004,
      "saved_branch_regrets": [
        0.0583564066905412,
        0.07185258249879004
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.02500000000002029,
      "recomputed_null_size": 0.025000000000020298
    },
    "max_z": {
      "label": "Symmetric closed max-Z",
      "family": "union",
      "cutoffs": [
        2.1904838585083404,
        2.1904838585083404
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.06760389984487858,
      "saved_branch_regrets": [
        0.05684295775455622,
        0.06760389984487858
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.02499999999999994,
      "recomputed_null_size": 0.02499999999999994
    },
    "equalised_rectangle": {
      "label": "Retuned rectangle",
      "family": "rectangle",
      "cutoffs": [
        2.229681032717732,
        2.182776166088311
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky or (x > c and y > c)",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.06466377691040538,
      "saved_branch_regrets": [
        0.06466377691040538,
        0.06466377691039937
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.024999999999999717,
      "recomputed_null_size": 0.02499999999999972
    },
    "retuned_max_z": {
      "label": "Retuned closed max-Z",
      "family": "union",
      "cutoffs": [
        2.2096357615734634,
        2.1723080289884487
      ],
      "marginal_gate": 1.959963984540054,
      "intersection_rule": "x > kx or y > ky",
      "final_claim_rule": "intersection rejection and target statistic > c",
      "saved_worst_regret": 0.06187794595589914,
      "saved_branch_regrets": [
        0.06187794595589914,
        0.0618779459549318
      ],
      "saved_active_amplitudes": [
        3.002295249205286,
        2.8508567047855333
      ],
      "saved_null_size": 0.02499999999800001,
      "recomputed_null_size": 0.024999999997999997
    }
  },
  "branches": {
    "E": {
      "target_claim": "S",
      "amplitude_name": "a",
      "amplitude_interval": [
        3.002295249205286,
        6.69742786361179
      ],
      "adverse_radius": 0.5427869455244367,
      "mean_formula": "(a, rho*a - sqrt(1-rho^2)*e_E)",
      "amplitude": [
        3.002295249205286,
        3.0207709122773183,
        3.0392465753493507,
        3.0577222384213836,
        3.076197901493416,
        3.0946735645654484,
        3.1131492276374813,
        3.1316248907095137,
        3.150100553781546,
        3.1685762168535785,
        3.187051879925611,
        3.2055275429976438,
        3.224003206069676,
        3.2424788691417086,
        3.2609545322137414,
        3.279430195285774,
        3.2979058583578063,
        3.3163815214298387,
        3.334857184501871,
        3.353332847573904,
        3.3718085106459363,
        3.3902841737179688,
        3.4087598367900016,
        3.427235499862034,
        3.4457111629340664,
        3.464186826006099,
        3.4826624890781313,
        3.501138152150164,
        3.5196138152221965,
        3.538089478294229,
        3.556565141366262,
        3.575040804438294,
        3.5935164675103266,
        3.611992130582359,
        3.6304677936543914,
        3.6489434567264243,
        3.6674191197984567,
        3.685894782870489,
        3.704370445942522,
        3.7228461090145544,
        3.741321772086587,
        3.759797435158619,
        3.7782730982306516,
        3.7967487613026845,
        3.815224424374717,
        3.8337000874467493,
        3.852175750518782,
        3.8706514135908145,
        3.889127076662847,
        3.9076027397348794,
        3.926078402806912,
        3.9445540658789446,
        3.963029728950977,
        3.9815053920230095,
        3.9999810550950423,
        4.018456718167075,
        4.036932381239107,
        4.0554080443111395,
        4.073883707383172,
        4.092359370455204,
        4.110835033527238,
        4.129310696599269,
        4.1477863596713025,
        4.166262022743335,
        4.184737685815367,
        4.2032133488874,
        4.221689011959432,
        4.240164675031465,
        4.258640338103497,
        4.27711600117553,
        4.295591664247563,
        4.314067327319595,
        4.3325429903916275,
        4.35101865346366,
        4.369494316535692,
        4.387969979607725,
        4.406445642679758,
        4.4249213057517895,
        4.443396968823823,
        4.461872631895855,
        4.480348294967888,
        4.49882395803992,
        4.5172996211119525,
        4.535775284183986,
        4.554250947256017,
        4.572726610328051,
        4.591202273400083,
        4.609677936472115,
        4.628153599544148,
        4.64662926261618,
        4.665104925688213,
        4.683580588760245,
        4.702056251832278,
        4.72053191490431,
        4.739007577976343,
        4.757483241048376,
        4.775958904120408,
        4.79443456719244,
        4.812910230264473,
        4.831385893336506,
        4.849861556408538,
        4.868337219480571,
        4.886812882552603,
        4.905288545624636,
        4.923764208696668,
        4.942239871768701,
        4.960715534840733,
        4.979191197912765,
        4.997666860984799,
        5.01614252405683,
        5.0346181871288636,
        5.053093850200896,
        5.071569513272928,
        5.090045176344961,
        5.108520839416993,
        5.1269965024890265,
        5.145472165561058,
        5.163947828633091,
        5.182423491705124,
        5.200899154777156,
        5.2193748178491886,
        5.237850480921221,
        5.256326143993253,
        5.274801807065286,
        5.293277470137319,
        5.311753133209351,
        5.330228796281384,
        5.348704459353416,
        5.367180122425449,
        5.385655785497481,
        5.4041314485695136,
        5.422607111641547,
        5.441082774713578,
        5.459558437785612,
        5.478034100857644,
        5.4965097639296765,
        5.514985427001709,
        5.533461090073741,
        5.551936753145774,
        5.570412416217806,
        5.588888079289839,
        5.607363742361871,
        5.625839405433904,
        5.644315068505937,
        5.662790731577969,
        5.6812663946500015,
        5.699742057722034,
        5.718217720794067,
        5.736693383866099,
        5.755169046938132,
        5.773644710010164,
        5.792120373082197,
        5.810596036154229,
        5.829071699226262,
        5.847547362298294,
        5.8660230253703265,
        5.88449868844236,
        5.902974351514391,
        5.921450014586425,
        5.939925677658457,
        5.958401340730489,
        5.976877003802522,
        5.995352666874554,
        6.013828329946588,
        6.032303993018619,
        6.050779656090652,
        6.069255319162685,
        6.087730982234717,
        6.10620664530675,
        6.124682308378782,
        6.143157971450814,
        6.161633634522847,
        6.18010929759488,
        6.198584960666912,
        6.217060623738945,
        6.235536286810977,
        6.25401194988301,
        6.272487612955042,
        6.290963276027075,
        6.309438939099108,
        6.327914602171139,
        6.346390265243173,
        6.364865928315205,
        6.383341591387238,
        6.40181725445927,
        6.420292917531302,
        6.438768580603335,
        6.457244243675367,
        6.4757199067474005,
        6.494195569819432,
        6.512671232891465,
        6.531146895963498,
        6.54962255903553,
        6.568098222107563,
        6.586573885179595,
        6.605049548251628,
        6.62352521132366,
        6.642000874395693,
        6.6604765374677255,
        6.678952200539758,
        6.69742786361179
      ],
      "oracle_power": [
        0.8513709390155888,
        0.8556111733945695,
        0.8597691143616328,
        0.8638449675559068,
        0.8678389900338073,
        0.8717514889848729,
        0.8755828204056337,
        0.8793333877346066,
        0.883003640451519,
        0.8865940726438781,
        0.8901052215439929,
        0.8935376660395613,
        0.8968920251609107,
        0.9001689565479678,
        0.9033691548999955,
        0.9064933504111128,
        0.9095423071945608,
        0.912516821698641,
        0.915417721117192,
        0.9182458617974181,
        0.9210021276478177,
        0.9236874285488901,
        0.9263026987692284,
        0.9288488953895302,
        0.9313269967369713,
        0.93373800083231,
        0.9360829238519953,
        0.938362798607466,
        0.9405786730437284,
        0.9427316087592114,
        0.9448226795487911,
        0.9468529699717846,
        0.948823573946606,
        0.950735593373678,
        0.9525901367880877,
        0.9543883180433724,
        0.9561312550277169,
        0.9578200684137399,
        0.9594558804429426,
        0.9610398137457927,
        0.9625729901983113,
        0.9640565298159318,
        0.9654915496852996,
        0.9668791629345844,
        0.9682204777427792,
        0.9695165963883672,
        0.9707686143376465,
        0.971977619372912,
        0.9731446907606063,
        0.9742708984594692,
        0.9753573023686332,
        0.9764049516155318,
        0.9774148838834154,
        0.9783881247781949,
        0.979325687234264,
        0.9802285709588866,
        0.9810977619146735,
        0.9819342318396101,
        0.9827389378040476,
        0.9835128218040092,
        0.984256810390124,
        0.9849718143314475,
        0.9856587283133917,
        0.9863184306689443,
        0.9869517831423278,
        0.9875596306842117,
        0.988142801277566,
        0.9887021057932182,
        0.9892383378741548,
        0.9897522738475895,
        0.9902446726638018,
        0.9907162758607443,
        0.9911678075533968,
        0.9915999744468491,
        0.9920134658720804,
        0.9924089538434098,
        0.9927870931365862,
        0.9931485213864941,
        0.9934938592034545,
        0.9938237103071068,
        0.9941386616768723,
        0.9944392837180028,
        0.994726130442241,
        0.9949997396621242,
        0.9952606331979887,
        0.9955093170967445,
        0.995746281861509,
        0.9959720026912137,
        0.9961869397293142,
        0.9963915383207603,
        0.9965862292764042,
        0.9967714291440499,
        0.9969475404853737,
        0.9971149521579667,
        0.997274039601784,
        0.9974251651293007,
        0.997568678218716,
        0.9977049158095584,
        0.9978342026000849,
        0.9979568513458869,
        0.998073163159145,
        0.9981834278080034,
        0.9982879240155587,
        0.9983869197579872,
        0.9984806725613601,
        0.9985694297967223,
        0.9986534289730367,
        0.9987328980276211,
        0.9988080556137287,
        0.9988791113849489,
        0.9989462662761296,
        0.9990097127805412,
        0.9990696352230313,
        0.9991262100289356,
        0.9991796059885356,
        0.9992299845168704,
        0.9992774999087346,
        0.9993222995887094,
        0.9993645243560946,
        0.9994043086246245,
        0.9994417806568728,
        0.999477062793261,
        0.9995102716756048,
        0.999541518465148,
        0.9995709090550441,
        0.9995985442772608,
        0.9996245201038976,
        0.9996489278429139,
        0.9996718543282784,
        0.9996933821045635,
        0.999713589606012,
        0.9997325513301196,
        0.9997503380057794,
        0.9997670167560457,
        0.9997826512555807,
        0.9997973018828532,
        0.999811025867167,
        0.9998238774305994,
        0.9998359079249375,
        0.9998471659637009,
        0.9998576975493503,
        0.9998675461957752,
        0.9998767530461661,
        0.9998853569863735,
        0.9998933947538605,
        0.9999009010423565,
        0.9999079086023224,
        0.9999144483373373,
        0.999920549396518,
        0.999926239263083,
        0.9999315438391743,
        0.999936487527046,
        0.9999410933067351,
        0.9999453828103214,
        0.9999493763928897,
        0.9999530932003012,
        0.9999565512338845,
        0.9999597674121495,
        0.9999627576296323,
        0.9999655368129726,
        0.9999681189743265,
        0.9999705172622128,
        0.9999727440098927,
        0.9999748107813771,
        0.9999767284151555,
        0.9999785070657378,
        0.9999801562430991,
        0.9999816848501125,
        0.9999831012180562,
        0.9999844131402762,
        0.9999856279040843,
        0.9999867523209692,
        0.9999877927551963,
        0.9999887551508665,
        0.9999896450575081,
        0.9999904676542655,
        0.9999912277727544,
        0.9999919299186426,
        0.999992578292022,
        0.9999931768066259,
        0.9999937291079516,
        0.9999942385903416,
        0.9999947084130746,
        0.999995141515518,
        0.99999554063139,
        0.9999959083021743,
        0.9999962468897376,
        0.9999965585881858,
        0.9999968454350034,
        0.9999971093215135,
        0.9999973520026952,
        0.9999975751063939,
        0.9999977801419577,
        0.9999979685083333,
        0.9999981415016495,
        0.9999983003223195,
        0.9999984460816892,
        0.9999985798082567,
        0.9999987024534891,
        0.99999881489726,
        0.9999989179529297
      ],
      "power": {
        "dunnett_tamhane": [
          0.7930145323250476,
          0.7982434904124153,
          0.8033925543991636,
          0.8084612211555141,
          0.8134490496239933,
          0.8183556602874562,
          0.8231807345625817,
          0.8279240141210636,
          0.8325853001408268,
          0.8371644524897023,
          0.841661388844089,
          0.8460760837452213,
          0.8504085675957351,
          0.85465892559931,
          0.858827296646209,
          0.8629138721476182,
          0.866918894821717,
          0.8708426574344652,
          0.8746855014981139,
          0.8784478159304845,
          0.8821300356780692,
          0.8857326403060188,
          0.8892561525580878,
          0.8927011368896022,
          0.8960681979765011,
          0.8993579792034863,
          0.9025711611342897,
          0.905708459967036,
          0.9087706259776359,
          0.9117584419541094,
          0.9146727216246797,
          0.9175143080824297,
          0.9202840722092472,
          0.9229829111017245,
          0.9256117465016023,
          0.9281715232332778,
          0.9306632076508166,
          0.9330877860968245,
          0.9354462633754512,
          0.9377396612417096,
          0.9399690169092005,
          0.9421353815782416,
          0.9442398189862997,
          0.9462834039825335,
          0.9482672211281459,
          0.9501923633241536,
          0.9520599304680746,
          0.953871028140933,
          0.9556267663258802,
          0.9573282581596266,
          0.9589766187177802,
          0.9605729638350805,
          0.962118408961422,
          0.9636140680544583,
          0.9650610525094789,
          0.9664604701271573,
          0.9678134241196708,
          0.9691210121555991,
          0.9703843254439205,
          0.9716044478573314,
          0.9727824550950328,
          0.9739194138850392,
          0.975016381225989,
          0.9760744036683492,
          0.977094516634844,
          0.9780777437798518,
          0.9790250963874536,
          0.9799375728077484,
          0.9808161579309869,
          0.9816618226990164,
          0.9824755236534735,
          0.9832582025201105,
          0.984010785828587,
          0.9847341845670182,
          0.9854292938705264,
          0.9860969927430012,
          0.9867381438112421,
          0.9873535931106217,
          0.9879441699013795,
          0.9885106865146317,
          0.9890539382271575,
          0.9895747031640034,
          0.9900737422279328,
          0.9905517990547297,
          0.9910095999933604,
          0.9914478541099835,
          0.9918672532147972,
          0.9922684719107082,
          0.9926521676628074,
          0.9930189808876374,
          0.9933695350612448,
          0.9937044368450141,
          0.9940242762282884,
          0.994329626686795,
          0.9946210453559058,
          0.9948990732177703,
          0.9951642353013886,
          0.9954170408946924,
          0.9956579837677315,
          0.9958875424060816,
          0.9961061802536044,
          0.9963143459637206,
          0.9965124736583725,
          0.996700983193883,
          0.9968802804329342,
          0.9970507575219235,
          0.9972127931729716,
          0.9973667529498886,
          0.9975129895574285,
          0.9976518431331888,
          0.9977836415415408,
          0.9979087006689986,
          0.9980273247204674,
          0.9981398065158334,
          0.9982464277863882,
          0.998347459470603,
          0.9984431620087995,
          0.9985337856362844,
          0.9986195706745454,
          0.9987007478201273,
          0.9987775384308344,
          0.9988501548089292,
          0.9989188004810196,
          0.9989836704743514,
          0.9990449515892462,
          0.9991028226674427,
          0.9991574548561266,
          0.9992090118674507,
          0.9992576502333653,
          0.9993035195556061,
          0.9993467627506951,
          0.9993875162898338,
          0.9994259104335861,
          0.9994620694612598,
          0.9994961118949147,
          0.9995281507179397,
          0.9995582935881537,
          0.9995866430454029,
          0.9996132967136314,
          0.999638347497425,
          0.9996618837730298,
          0.9996839895738633,
          0.9997047447705437,
          0.9997242252454729,
          0.9997425030620165,
          0.9997596466283329,
          0.9997757208559123,
          0.9997907873128893,
          0.9998049043722026,
          0.9998181273546811,
          0.9998305086671367,
          0.9998420979355545,
          0.9998529421334703,
          0.9998630857056326,
          0.9998725706870459,
          0.9998814368174982,
          0.9998897216516778,
          0.9998974606649821,
          0.9999046873551283,
          0.9999114333396746,
          0.9999177284495603,
          0.9999236008187762,
          0.9999290769702751,
          0.9999341818982335,
          0.9999389391467746,
          0.9999433708852616,
          0.999947497980274,
          0.9999513400643684,
          0.9999549156017392,
          0.9999582419508789,
          0.9999613354243457,
          0.99996421134574,
          0.9999668841039923,
          0.9999693672050606,
          0.9999716733211377,
          0.9999738143374587,
          0.9999758013968099,
          0.9999776449418218,
          0.9999793547551453,
          0.9999809399975873,
          0.9999824092442999,
          0.9999837705191006,
          0.9999850313270032,
          0.9999861986850418,
          0.9999872791514567,
          0.9999882788533206,
          0.9999892035126744,
          0.9999900584712385,
          0.9999908487137695,
          0.9999915788901236,
          0.9999922533360884,
          0.9999928760930433,
          0.9999934509265049,
          0.999993981343613,
          0.9999944706096076,
          0.9999949217633524,
          0.9999953376319477,
          0.999995720844484,
          0.9999960738449776,
          0.9999963989045343,
          0.999996698132779
        ],
        "max_z": [
          0.7945279812610326,
          0.7997392291823293,
          0.8048702567046451,
          0.8099205778443574,
          0.8148897687992275,
          0.8197774673902533,
          0.8245833724292075,
          0.8293072430141385,
          0.8339488977552113,
          0.8385082139333765,
          0.8429851265944382,
          0.847379627581189,
          0.8516917645063474,
          0.8559216396691166,
          0.86006940891823,
          0.8641352804644185,
          0.8681195136452695,
          0.8720224176454971,
          0.8758443501756596,
          0.8795857161124002,
          0.8832469661032878,
          0.8868285951393504,
          0.8903311410983912,
          0.8937551832621711,
          0.8971013408105273,
          0.9003702712954752,
          0.903562669098315,
          0.9066792638727288,
          0.9097208189768143,
          0.9126881298969531,
          0.9155820226663618,
          0.918403352281113,
          0.9211530011163551,
          0.9238318773453867,
          0.9264409133641723,
          0.9289810642238101,
          0.9314533060733778,
          0.933858634615506,
          0.9361980635769287,
          0.9384726231961861,
          0.940683358730547,
          0.9428313289841311,
          0.9449176048591121,
          0.9469432679317812,
          0.948909409055154,
          0.950817126989697,
          0.9526675270636531,
          0.9544617198643374,
          0.9562008199616745,
          0.9578859446651453,
          0.959518212815207,
          0.9610987436101502,
          0.962628655469254,
          0.964109064933,
          0.9655410856010098,
          0.9669258271082701,
          0.9682643941401187,
          0.9695578854863637,
          0.9708073931348288,
          0.9720140014045162,
          0.9731787861185023,
          0.9743028138165915,
          0.9753871410076769,
          0.9764328134616747,
          0.9774408655408281,
          0.9784123195701034,
          0.9793481852463296,
          0.9802494590856723,
          0.981117123908968,
          0.9819521483643867,
          0.9827554864868333,
          0.9835280772934533,
          0.98427084441455,
          0.9849846957591857,
          0.9856705232146888,
          0.9863292023792586,
          0.9869615923268172,
          0.9875685354032345,
          0.9881508570530175,
          0.988709365675532,
          0.9892448525098078,
          0.9897580915469522,
          0.9902498394691864,
          0.9907208356145065,
          0.9911718019659562,
          0.9916034431645003,
          0.9920164465444727,
          0.9924114821905805,
          0.9927892030154409,
          0.9931502448566322,
          0.9934952265922454,
          0.9938247502739318,
          0.9941394012764473,
          0.9944397484627109,
          0.9947263443634051,
          0.9949997253701575,
          0.9952604119413678,
          0.995508908819754,
          0.9957457052607125,
          0.9959712752706138,
          0.9961860778541656,
          0.996390557270007,
          0.9965851432937183,
          0.9967702514874509,
          0.9969462834754135,
          0.9971136272244705,
          0.9972726573291378,
          0.9974237353002863,
          0.9975672098568884,
          0.9977034172201753,
          0.9978326814095916,
          0.9979553145399672,
          0.9980716171193527,
          0.9981818783469868,
          0.9982863764108986,
          0.9983853787846667,
          0.9984791425228878,
          0.9985679145549343,
          0.9986519319766013,
          0.9987314223392724,
          0.9988066039362595,
          0.9988776860859908,
          0.9989448694117489,
          0.9990083461176855,
          0.9990683002608552,
          0.9991249080190399,
          0.9991783379541511,
          0.9992287512710223,
          0.9992763020714174,
          0.9993211376031094,
          0.9993633985038898,
          0.9994032190403995,
          0.9994407273416788,
          0.9994760456273547,
          0.9995092904304013,
          0.9995405728144161,
          0.9995699985853795,
          0.9995976684978672,
          0.9996236784557065,
          0.9996481197070728,
          0.9996710790340395,
          0.9996926389365991,
          0.999712877811186,
          0.9997318701237438,
          0.9997496865773791,
          0.9997663942746622,
          0.9997820568746354,
          0.9997967347445982,
          0.9998104851067448,
          0.999823362179735,
          0.9998354173152849,
          0.9998466991298652,
          0.9998572536316053,
          0.9998671243424957,
          0.9998763524159952,
          0.9998849767501397,
          0.9998930340962648,
          0.9999005591634444,
          0.9999075847187552,
          0.9999141416834797,
          0.999920259225354,
          0.9999259648469753,
          0.9999312844704775,
          0.9999362425185885,
          0.9999408619921772,
          0.9999451645444041,
          0.9999491705515815,
          0.9999528991808538,
          0.9999563684548052,
          0.9999595953130994,
          0.9999625956712581,
          0.9999653844766785,
          0.9999679757619933,
          0.9999703826958709,
          0.9999726176313553,
          0.9999746921518365,
          0.9999766171147517,
          0.9999784026930993,
          0.9999800584148649,
          0.9999815932004351,
          0.999983015398092,
          0.9999843328176654,
          0.9999855527624235,
          0.9999866820592801,
          0.9999877270873911,
          0.9999886938052149,
          0.9999895877761054,
          0.9999904141925057,
          0.999991177898808,
          0.9999918834129421,
          0.9999925349467553,
          0.9999931364252391,
          0.9999936915046624,
          0.9999942035896635,
          0.9999946758493526,
          0.9999951112324776,
          0.9999955124816972,
          0.999995882147011,
          0.9999962225983884,
          0.9999965360376395,
          0.9999968245095677
        ],
        "equalised_rectangle": [
          0.7867071621051834,
          0.7920279604096848,
          0.7972696176688884,
          0.8024315568058419,
          0.8075132632398137,
          0.8125142844474509,
          0.8174342294471004,
          0.8222727682083675,
          0.8270296309891002,
          0.8317046076021032,
          0.8362975466139844,
          0.8408083544786386,
          0.8452369946079566,
          0.8495834863824393,
          0.8538479041044525,
          0.8580303758969466,
          0.8621310825505024,
          0.8661502563216306,
          0.8700881796852826,
          0.8739451840445756,
          0.8777216484007533,
          0.8814179979864271,
          0.8850347028651541,
          0.8885722765004116,
          0.8920312742970244,
          0.8954122921180929,
          0.898715964780449,
          0.9019429645316499,
          0.9050939995114807,
          0.908169812200908,
          0.9111711778613774,
          0.9140989029673056,
          0.9169538236345574,
          0.9197368040476438,
          0.9224487348883086,
          0.9250905317681067,
          0.9276631336674984,
          0.9301675013839119,
          0.9326046159911406,
          0.93497547731236,
          0.9372811024089588,
          0.939522524087292,
          0.9417007894253647,
          0.9438169583213663,
          0.9458721020658722,
          0.9478673019394376,
          0.949803647837199,
          0.9516822369220093,
          0.9535041723075193,
          0.9552705617725274,
          0.9569825165078077,
          0.9586411498965328,
          0.9602475763292998,
          0.9618029100546736,
          0.9633082640660557,
          0.9647647490255948,
          0.9661734722257527,
          0.9675355365890466,
          0.968852039706398,
          0.9701240729144202,
          0.9713527204118938,
          0.9725390584155899,
          0.9736841543555166,
          0.9747890661095817,
          0.9758548412775901,
          0.9768825164944135,
          0.977873116782098,
          0.9788276549406105,
          0.9797471309768505,
          0.9806325315714978,
          0.9814848295831993,
          0.9823049835895519,
          0.9830939374642715,
          0.9838526199899017,
          0.9845819445053589,
          0.9852828085875746,
          0.9859560937664513,
          0.986602665272314,
          0.9872233718150074,
          0.9878190453937546,
          0.9883905011368741,
          0.9889385371704187,
          0.9894639345147912,
          0.9899674570083613,
          0.9904498512571076,
          0.9909118466092861,
          0.9913541551541234,
          0.9917774717435264,
          0.9921824740357968,
          0.9925698225603355,
          0.9929401608023276,
          0.9932941153063992,
          0.9936322957982459,
          0.9939552953232365,
          0.9942636904010144,
          0.9945580411951175,
          0.9948388916966663,
          0.995106769921172,
          0.9953621881175414,
          0.9956056429883718,
          0.9958376159206437,
          0.9960585732259477,
          0.9962689663893974,
          0.9964692323264048,
          0.9966597936465178,
          0.9968410589235448,
          0.9970134229712148,
          0.9971772671236462,
          0.9973329595199257,
          0.9974808553921221,
          0.9976212973560888,
          0.9977546157044332,
          0.9978811287010593,
          0.9980011428767159,
          0.9981149533250122,
          0.9982228439983816,
          0.9983250880035122,
          0.9984219478957794,
          0.9985136759722467,
          0.9986005145628228,
          0.9986826963191948,
          0.9987604445011735,
          0.9988339732601177,
          0.9989034879191261,
          0.9989691852497071,
          0.9990312537446613,
          0.999089873886933,
          0.9991452184142098,
          0.9991974525790632,
          0.9992467344044578,
          0.9992932149344564,
          0.9993370384799853,
          0.9993783428595294,
          0.9994172596346514,
          0.9994539143402398,
          0.9994884267094123,
          0.9995209108930116,
          0.9995514756736471,
          0.999580224674247,
          0.9996072565611033,
          0.9996326652413985,
          0.999656540055218,
          0.9996789659620601,
          0.9997000237218701,
          0.9997197900706288,
          0.999738337890538,
          0.9997557363748539,
          0.9997720511874242,
          0.9997873446169945,
          0.999801675726354,
          0.9998151004963977,
          0.9998276719651854,
          0.9998394403620866,
          0.9998504532370991,
          0.9998607555854374,
          0.9998703899674886,
          0.9998793966242371,
          0.9998878135882588,
          0.9998956767903929,
          0.9999030201621968,
          0.9999098757342916,
          0.9999162737307091,
          0.9999222426593486,
          0.9999278093986549,
          0.9999329992806267,
          0.9999378361702663,
          0.9999423425415809,
          0.9999465395502427,
          0.9999504471030186,
          0.9999540839240749,
          0.9999574676182633,
          0.9999606147314939,
          0.9999635408082976,
          0.9999662604466792,
          0.9999687873503619,
          0.9999711343785197,
          0.9999733135930958,
          0.9999753363037979,
          0.9999772131108654,
          0.9999789539456957,
          0.9999805681094175,
          0.9999820643094984,
          0.9999834506944651,
          0.9999847348868216,
          0.9999859240142408,
          0.9999870247391048,
          0.9999880432864706,
          0.9999889854705277,
          0.9999898567196215,
          0.9999906620999043,
          0.9999914063376817,
          0.9999920938405138,
          0.9999927287171335,
          0.9999933147962359,
          0.9999938556441975,
          0.9999943545817773,
          0.999994814699849,
          0.9999952388742164,
          0.9999956297795574,
          0.9999959899025413,
          0.9999963215541644
        ],
        "retuned_max_z": [
          0.7894929930596897,
          0.7947788517674537,
          0.7999850531384204,
          0.8051110517039874,
          0.8101563645766148,
          0.8151205709655555,
          0.8200033116163126,
          0.8248042881759843,
          0.8295232624867678,
          0.8341600558100053,
          0.8387145479832518,
          0.8431866765129442,
          0.8475764356053276,
          0.8518838751383853,
          0.8561090995775733,
          0.860252266838237,
          0.8643135870976305,
          0.8682933215595148,
          0.8721917811743387,
          0.8760093253180479,
          0.8797463604325827,
          0.8834033386311413,
          0.8869807562712959,
          0.8904791524990462,
          0.8938991077668867,
          0.8972412423289543,
          0.9005062147162955,
          0.9036947201952706,
          0.906807489212071,
          0.9098452858262931,
          0.9128089061364579,
          0.9156991767003184,
          0.918516952952736,
          0.9212631176238475,
          0.923938579160171,
          0.9265442701512329,
          0.9290811457642173,
          0.931550182189061,
          0.9339523750963302,
          0.9362887381101311,
          0.9385603012982153,
          0.940768109681344,
          0.9429132217638859,
          0.9449967080875228,
          0.9470196498098343,
          0.9489831373094432,
          0.9508882688192879,
          0.9527361490894984,
          0.9545278880812395,
          0.9562645996927904,
          0.9579474005190209,
          0.9595774086453245,
          0.9611557424769664,
          0.9626835196047063,
          0.964161855707448,
          0.96559186349258,
          0.9669746516745685,
          0.9683113239922654,
          0.9696029782653126,
          0.970850705489919,
          0.9720555889742103,
          0.9732187035132565,
          0.9743411146038049,
          0.9754238776986615,
          0.9764680375005891,
          0.9774746272955149,
          0.9784446683247672,
          0.9793791691959932,
          0.9802791253323492,
          0.9811455184594837,
          0.9819793161297834,
          0.9827814712832955,
          0.983552921844683,
          0.9842945903555301,
          0.9850073836412608,
          0.9856921925119011,
          0.9863498914958694,
          0.9869813386059522,
          0.9875873751365857,
          0.988168825491538,
          0.9887264970410615,
          0.9892611800075664,
          0.98977364737884,
          0.9902646548478311,
          0.9907349407779975,
          0.9911852261932121,
          0.9916162147912091,
          0.9920285929795528,
          0.9924230299331102,
          0.9928001776720029,
          0.9931606711590251,
          0.9935051284155133,
          0.9938341506546662,
          0.9941483224313159,
          0.9944482118071726,
          0.9947343705305657,
          0.9950073342297329,
          0.9952676226187118,
          0.9955157397149171,
          0.9957521740674996,
          0.9959773989956042,
          0.9961918728356691,
          0.9963960391969253,
          0.9965903272242846,
          0.9967751518678231,
          0.9969509141580969,
          0.9971180014865482,
          0.9972767878902878,
          0.9974276343405668,
          0.9975708890342742,
          0.9977068876878281,
          0.9978359538328511,
          0.9979583991130488,
          0.9980745235817408,
          0.9981846159995122,
          0.998288954131492,
          0.9983878050437779,
          0.998481425398567,
          0.9985700617475667,
          0.998653950823291,
          0.9987333198278733,
          0.9988083867190475,
          0.9988793604929771,
          0.9989464414636341,
          0.9990098215384519,
          0.9990696844899989,
          0.9991262062234441,
          0.9991795550396021,
          0.9992298918933697,
          0.9992773706473839,
          0.9993221383207497,
          0.9993643353327075,
          0.999404095741122,
          0.9994415474756978,
          0.9994768125658371,
          0.9995100073630744,
          0.9995412427580356,
          0.9995706243918842,
          0.9995982528622281,
          0.999624223923476,
          0.9996486286816422,
          0.9996715537836097,
          0.9996930816008726,
          0.9997132904077887,
          0.9997322545543809,
          0.9997500446337346,
          0.999766727644049,
          0.9997823671454025,
          0.9997970234113028,
          0.9998107535750971,
          0.9998236117713222,
          0.9998356492720815,
          0.9998469146185383,
          0.9998574537476193,
          0.9998673101140267,
          0.9998765248076579,
          0.9998851366665383,
          0.999893182385371,
          0.999900696619809,
          0.9999077120865634,
          0.9999142596594516,
          0.9999203684615,
          0.9999260659532103,
          0.9999313780171011,
          0.9999363290386354,
          0.9999409419836447,
          0.9999452384723618,
          0.9999492388501676,
          0.9999529622551637,
          0.9999564266826774,
          0.9999596490468031,
          0.999962645239087,
          0.9999654301844554,
          0.9999680178944902,
          0.9999704215181484,
          0.9999726533900235,
          0.9999747250762455,
          0.9999766474181099,
          0.9999784305735286,
          0.9999800840563908,
          0.9999816167739195,
          0.9999830370621089,
          0.9999843527193236,
          0.9999855710381391,
          0.9999866988355013,
          0.9999877424812779,
          0.9999887079252764,
          0.9999896007227971,
          0.9999904260587885,
          0.9999911887706718,
          0.9999918933698958,
          0.9999925440622842,
          0.9999931447672336,
          0.9999936991358179,
          0.9999942105678535,
          0.999994682227978,
          0.9999951170607915,
          0.9999955178051081,
          0.999995887007366,
          0.9999962270342359,
          0.9999965400844748
        ]
      },
      "regret": {
        "dunnett_tamhane": [
          0.0583564066905412,
          0.05736768298215426,
          0.056376559962469285,
          0.05538374640039268,
          0.05438994040981393,
          0.05339582869741666,
          0.05240208584305207,
          0.051409373613542954,
          0.05041834031069222,
          0.0494296201541758,
          0.04844383269990382,
          0.047461582294340096,
          0.0464834575651756,
          0.04551003094865779,
          0.04454185825378647,
          0.04357947826349462,
          0.04262341237284371,
          0.04167416426417577,
          0.040732219619078115,
          0.03979804586693358,
          0.038872091969748473,
          0.037954788242871296,
          0.03704654621114068,
          0.03614775849992797,
          0.03525879876047018,
          0.034380021628823726,
          0.033511762717705576,
          0.03265433864042994,
          0.03180804706609252,
          0.030973166805102034,
          0.030149957924111365,
          0.02933866188935491,
          0.02853950173735879,
          0.0277526822719535,
          0.026978390286485455,
          0.026216794810094597,
          0.02546804737690029,
          0.02473228231691536,
          0.02400961706749134,
          0.023300152504083113,
          0.022603973289110787,
          0.021921148237690254,
          0.021251730698999827,
          0.02059575895205087,
          0.019953256614633322,
          0.01932423306421357,
          0.018708683869571904,
          0.018106591231978983,
          0.01751792443472615,
          0.016942640299842642,
          0.016380683650853014,
          0.015831987780451272,
          0.015296474921993347,
          0.014774056723736629,
          0.01426463472478513,
          0.013768100831729328,
          0.01328433779500266,
          0.012813219684011045,
          0.012354612360127151,
          0.011908373946677864,
          0.011474355295091275,
          0.011052400446408287,
          0.010642347087402724,
          0.01024402700059509,
          0.009857266507483758,
          0.00948188690435994,
          0.009117704890112438,
          0.008764532985469753,
          0.008422179943167971,
          0.008090451148573152,
          0.007769149010328319,
          0.007458073340633709,
          0.007157021724809855,
          0.006865789879830874,
          0.006584172001554003,
          0.006311961100408561,
          0.006048949325344027,
          0.005794928275872506,
          0.005549689302074993,
          0.005313023792475064,
          0.005084723449714729,
          0.00486458055399943,
          0.004652388214308265,
          0.004447940607394453,
          0.00425103320462835,
          0.004061462986761057,
          0.0038790286467118916,
          0.0037035307805054537,
          0.003534772066506764,
          0.0033725574331229463,
          0.0032166942151593643,
          0.003066992299035882,
          0.0029232642570853574,
          0.002785325471171675,
          0.0026529942458782016,
          0.002526091911530454,
          0.002404442917327361,
          0.0022878749148660554,
          0.002176218832353405,
          0.0020693089398052334,
          0.001966982905540495,
          0.0018690818442828024,
          0.0017754503571861344,
          0.0016859365641042569,
          0.0016003921284259142,
          0.0015186722747987172,
          0.0014406358000650208,
          0.0013661450777324358,
          0.0012950660563001571,
          0.0012272682517601033,
          0.0011626247345888085,
          0.001101012111542579,
          0.0010423105025638593,
          0.0009864035131021734,
          0.0009331782021474043,
          0.0008825250462673513,
          0.000834337899935125,
          0.0007885139524251034,
          0.000744953681549161,
          0.0007035608044971986,
          0.0006642422260384325,
          0.0006269079843317474,
          0.0005914711945852396,
          0.0005578479907966604,
          0.0005259574657979137,
          0.0004957216098181091,
          0.00046706524777090667,
          0.0004399159754631867,
          0.00041420409491314987,
          0.00038986254895729763,
          0.0003668268553168913,
          0.0003450350402858353,
          0.00032442757219331195,
          0.00030494729478595164,
          0.0002865393606659983,
          0.00026915116491358065,
          0.00025273227901319805,
          0.00023723438519653674,
          0.0002226112113060164,
          0.00020881846627591213,
          0.00019581377632054878,
          0.000183556621911946,
          0.00017200827562236228,
          0.00016113174090055013,
          0.00015089169184403744,
          0.0001412544140235988,
          0.00013218774641008353,
          0.00012366102444806874,
          0.00011564502431533187,
          0.0001081119084019066,
          0.00010103517203753074,
          9.438959149153134e-05,
          8.815117326473634e-05,
          8.229710468873315e-05,
          7.68057058437951e-05,
          7.165638280301852e-05,
          6.682958220666713e-05,
          6.230674716740215e-05,
          5.807027450396782e-05,
          5.410347329802996e-05,
          5.039052476616625e-05,
          4.691644343654993e-05,
          4.366703961757519e-05,
          4.0628883143586464e-05,
          3.77892683809645e-05,
          3.513618047608448e-05,
          3.2658262825105346e-05,
          3.0344785744132837e-05,
          2.8185616317062122e-05,
          2.617118939729477e-05,
          2.4292479738566584e-05,
          2.2540975229292525e-05,
          2.090865120413165e-05,
          1.938794580589162e-05,
          1.797173637041786e-05,
          1.6653316806751444e-05,
          1.5426375944565152e-05,
          1.428497682071967e-05,
          1.3223536876688882e-05,
          1.2236809038597434e-05,
          1.1319863651680162e-05,
          1.0468071241107034e-05,
          9.67708607131884e-06,
          8.942830476271273e-06,
          8.261479933298718e-06,
          7.629448853663728e-06,
          7.043377063260357e-06,
          6.500116947378869e-06,
          5.996721233913798e-06,
          5.530431389902477e-06,
          5.098666606812218e-06,
          4.699013350550736e-06,
          4.329215452746912e-06,
          3.9871647204422415e-06,
          3.670892041936553e-06,
          3.378558967147455e-06,
          3.108449741466376e-06,
          2.858963772722416e-06,
          2.6286085114983935e-06,
          2.4159927256755134e-06,
          2.2198201507168473e-06
        ],
        "max_z": [
          0.05684295775455622,
          0.05587194421224022,
          0.05489885765698776,
          0.053924389711549364,
          0.052949221234579756,
          0.05197402159461964,
          0.05099944797642622,
          0.05002614472046812,
          0.04905474269630777,
          0.04808585871050163,
          0.04712009494955458,
          0.046158038458372255,
          0.04520026065456333,
          0.04424731687885119,
          0.043299745981765454,
          0.04235806994669437,
          0.04142279354929118,
          0.040494404053143834,
          0.0395733709415323,
          0.03866014568501785,
          0.0377551615445299,
          0.036858833409539674,
          0.035971557670837304,
          0.03509371212735916,
          0.03422565592644399,
          0.033367729536834735,
          0.03252025475368036,
          0.03168353473473715,
          0.030857854066914103,
          0.030043478862258215,
          0.029240656882429293,
          0.028449617690671586,
          0.02767057283025084,
          0.026903716028291266,
          0.02614922342391531,
          0.025407253819562336,
          0.024677948954339002,
          0.02396143379823391,
          0.02325781686601395,
          0.022567190549606667,
          0.021889631467764386,
          0.021225200831800652,
          0.02057394482618749,
          0.01993589500280319,
          0.01931106868762525,
          0.018699469398670215,
          0.01810108727399342,
          0.017515899508574635,
          0.016943870798931754,
          0.01638495379432394,
          0.01583908955342622,
          0.015306208005381478,
          0.014786228414161353,
          0.01427905984519494,
          0.013784601633254281,
          0.013302743850616442,
          0.012833367774554764,
          0.01237634635324647,
          0.011931544669218851,
          0.011498820399493018,
          0.011078024271621719,
          0.010669000514856109,
          0.010271587305714851,
          0.009885617207269685,
          0.009510917601499663,
          0.009147311114108235,
          0.008794616031236392,
          0.008452646707545903,
          0.008121213965186808,
          0.007800125483202767,
          0.007489186176968479,
          0.007188198567291008,
          0.006896963138846832,
          0.006615278687663391,
          0.006342942657391494,
          0.006079751464151163,
          0.005825500809768974,
          0.005579985983259552,
          0.005343002150436952,
          0.0051143446315748305,
          0.004893809167064451,
          0.0046811921710507185,
          0.0044762909730545345,
          0.004278904047617638,
          0.004088831232032466,
          0.003905873932244174,
          0.003729835317036332,
          0.003560520500633185,
          0.003397736713873265,
          0.0032412934641281492,
          0.0030910026841587156,
          0.002946678870118135,
          0.002808139208926437,
          0.0026752036952558374,
          0.0025476952383788405,
          0.0024254397591432528,
          0.0023082662773481265,
          0.0021960069898045026,
          0.0020884973393724506,
          0.0019855760752730167,
          0.0018870853049794132,
          0.0017928705379963556,
          0.0017027807218404029,
          0.0016166682705363172,
          0.0015343890859465942,
          0.0014558025722517262,
          0.001380771643898783,
          0.0013091627273348681,
          0.0012408457568402666,
          0.0011756941647736016,
          0.001113584866538048,
          0.0010543982405739707,
          0.0009980181036786388,
          0.0009443316819489005,
          0.0008932295776369897,
          0.0008446057322037011,
          0.0007983573858467294,
          0.0007543850337750641,
          0.0007125923794933095,
          0.0006728862853521047,
          0.000635176720613272,
          0.0005993767072702022,
          0.0005654022638558779,
          0.0005331723474625793,
          0.0005026087941888673,
          0.00047363625822089924,
          0.0004461821497464729,
          0.00042017657189164886,
          0.00039555225686101474,
          0.00037224450145415693,
          0.0003501911021222312,
          0.00032933228972004727,
          0.00030961066410065054,
          0.0002909711286910391,
          0.000273360825179524,
          0.00025672906843710464,
          0.00024102728178743195,
          0.00022620893273215222,
          0.00021222946923092856,
          0.00019904625662808839,
          0.00018661851531072583,
          0.00017490725917617377,
          0.00016387523498005685,
          0.0001534868626297093,
          0.0001437081764814591,
          0.00013450676769433974,
          0.00012585172768700227,
          0.00011771359273910334,
          0.00011006428977317634,
          0.0001028770833479542,
          9.612652388935213e-05,
          8.978839718074096e-05,
          8.383967512986852e-05,
          7.825846782569424e-05,
          7.302397689457348e-05,
          6.811645016161638e-05,
          6.351713761965858e-05,
          5.920824870511753e-05,
          5.517291087704653e-05,
          5.1395129492967806e-05,
          4.7859748972503636e-05,
          4.4552415237495284e-05,
          4.145953941513009e-05,
          3.8568262788627726e-05,
          3.5866422978238005e-05,
          3.3342521333670177e-05,
          3.0985691517615985e-05,
          2.8785669258705993e-05,
          2.6732763251088218e-05,
          2.481782717679002e-05,
          2.3032232826141364e-05,
          2.1367844290778407e-05,
          1.9816993203109164e-05,
          1.837245499559972e-05,
          1.702742615282167e-05,
          1.5775502428890658e-05,
          1.4610658002698907e-05,
          1.3527225543218641e-05,
          1.251987715709887e-05,
          1.1583606190806226e-05,
          1.071370985965729e-05,
          9.905772676250657e-06,
          9.155650651031666e-06,
          8.459456237995423e-06,
          7.813543998863896e-06,
          7.214496959441886e-06,
          6.659113632269729e-06,
          6.1443956801388825e-06,
          5.667536195516973e-06,
          5.225908571438087e-06,
          4.8170559399470705e-06,
          4.438681154742704e-06,
          4.0886372952355476e-06,
          3.764918669825575e-06,
          3.4656522968031743e-06,
          3.189089841886325e-06,
          2.933599992022416e-06,
          2.6976612457027476e-06,
          2.4798551006608428e-06,
          2.2788596204470047e-06,
          2.0934433619935982e-06
        ],
        "equalised_rectangle": [
          0.06466377691040538,
          0.06358321298488469,
          0.0624994966927445,
          0.06141341075006491,
          0.06032572679399358,
          0.059237204537422,
          0.05814859095853329,
          0.05706061952623904,
          0.05597400946241886,
          0.05488946504177495,
          0.053807674930008494,
          0.052729311560922774,
          0.05165503055295406,
          0.050585470165528494,
          0.04952125079554295,
          0.04846297451416618,
          0.04741122464405836,
          0.046366565377010456,
          0.045329541431909405,
          0.044300677752842466,
          0.04328047924706442,
          0.04226943056246298,
          0.04126799590407436,
          0.04027661888911862,
          0.03929572243994678,
          0.038325708714217026,
          0.03736695907154633,
          0.03641983407581609,
          0.03548467353224767,
          0.034561796558303416,
          0.03365150168741371,
          0.032754067004479026,
          0.031869750312048584,
          0.030998789326034223,
          0.03014140189977904,
          0.02929778627526565,
          0.028468121360218514,
          0.027652567029827952,
          0.02685126445180192,
          0.026064336433432797,
          0.02529188778935259,
          0.024534005728639802,
          0.02379076025993485,
          0.023062204613218222,
          0.022348375676906992,
          0.02164929444892963,
          0.020964966500447494,
          0.020295382450902816,
          0.01964051845308701,
          0.01900033668694184,
          0.018374785860825416,
          0.017763801718998908,
          0.017167307554115566,
          0.01658521472352141,
          0.016017423168208283,
          0.01546382193329172,
          0.014924289688920794,
          0.014398695250563642,
          0.013886898097649703,
          0.013388748889589124,
          0.01290408997823024,
          0.012432755915857635,
          0.01197457395787511,
          0.011529364559362595,
          0.01109694186473759,
          0.010677114189798236,
          0.010269684495468024,
          0.009874450852607682,
          0.009491206897304275,
          0.00911974227609174,
          0.008759843080602545,
          0.008411292271192436,
          0.008073870089125348,
          0.007747354456947421,
          0.00743152136672153,
          0.007126145255835179,
          0.006830999370134913,
          0.006545856114180124,
          0.006270487388447071,
          0.006004664913352134,
          0.005748160539998194,
          0.005500746547584097,
          0.005262195927449859,
          0.005032282653762872,
          0.004810781940881093,
          0.004597470487458383,
          0.0043921267073856836,
          0.004194530947687285,
          0.004004465693517359,
          0.003821715760424784,
          0.0036460684740765724,
          0.0034773138376506664,
          0.0033152446871278765,
          0.00315965683473032,
          0.003010349200769619,
          0.0028671239341832187,
          0.0027297865220496996,
          0.0025981458883865063,
          0.0024720144825434933,
          0.0023512083575150337,
          0.0022355472385012904,
          0.0021248545820556617,
          0.002018957626161184,
          0.001917687431582331,
          0.0018208789148422932,
          0.0017283708731774545,
          0.0016400060018219194,
          0.0015556309039749159,
          0.0014750960938029474,
          0.0013982559928268007,
          0.0013249689200407234,
          0.001255097076107927,
          0.0011885065219720446,
          0.0011250671522196683,
          0.0010646526635233904,
          0.0010071405184888182,
          0.0009524119052224243,
          0.0009003516929299675,
          0.0008508483838478475,
          0.0008037940618016365,
          0.0007590843376780016,
          0.0007166182920875178,
          0.0006762984154871331,
          0.0006380305460219776,
          0.0006017238053369984,
          0.0005672905325995466,
          0.0005346462169645134,
          0.0005037094287041819,
          0.00047440174921520404,
          0.0004466477001056726,
          0.00042037467155556094,
          0.00039551285013431786,
          0.00037199514624992685,
          0.00034975712139433834,
          0.00032873691534099727,
          0.0003088751734409656,
          0.00029011497415528135,
          0.00027240175695233466,
          0.00025568325069047444,
          0.00023990940259765455,
          0.0002250323079517467,
          0.0002110061405572011,
          0.00019778708410599568,
          0.0001853332645033879,
          0.00017360468323169878,
          0.00016256315181845755,
          0.0001521722274684904,
          0.0001423971499131212,
          0.00013320477952348002,
          0.00012456353672900337,
          0.00011644334277660801,
          0.00010881556186061735,
          0.0001016529446484633,
          9.492957322232983e-05,
          8.862080745234758e-05,
          8.270323281263547e-05,
          7.715460964742854e-05,
          7.195382389072731e-05,
          6.708083923933196e-05,
          6.251665077581631e-05,
          5.8243240034881224e-05,
          5.4243531503680974e-05,
          5.0501350544053586e-05,
          4.70013827221551e-05,
          4.372913452876539e-05,
          4.067089547149315e-05,
          3.781370151827228e-05,
          3.514529986986344e-05,
          3.2654115037599024e-05,
          3.0329216201276643e-05,
          2.816028582094609e-05,
          2.6137589475318984e-05,
          2.4251946898660564e-05,
          2.2494704187287354e-05,
          2.085770714618611e-05,
          1.9333275745787396e-05,
          1.7914179658546888e-05,
          1.6593614844728585e-05,
          1.5365181156610826e-05,
          1.4222860930264917e-05,
          1.3160998534065943e-05,
          1.2174280843186255e-05,
          1.1257718609489266e-05,
          1.0406628696469102e-05,
          9.61661714918065e-06,
          8.883563069451455e-06,
          8.203603267070832e-06,
          7.57311765809821e-06,
          6.9887153819226775e-06,
          6.44722160923112e-06,
          5.945665013600238e-06,
          5.481265880015722e-06,
          5.0514248242303784e-06,
          4.653712097506914e-06,
          4.285857451938156e-06,
          3.945740542201186e-06,
          3.6313818402751814e-06,
          3.3409340403344665e-06,
          3.0726739317163152e-06,
          2.824994718552069e-06,
          2.596398765342668e-06
        ],
        "retuned_max_z": [
          0.06187794595589914,
          0.06083232162711577,
          0.05978406122321247,
          0.05873391585191939,
          0.0576826254571925,
          0.056630918019317446,
          0.05557950878932119,
          0.054529099558622236,
          0.0534803779647512,
          0.052434016833872804,
          0.051390673560740986,
          0.05035098952661707,
          0.04931558955558316,
          0.04828508140958252,
          0.04726005532242218,
          0.04624108357287586,
          0.045228720096930276,
          0.04422350013912621,
          0.04322593994285333,
          0.0422365364793702,
          0.0412557672152351,
          0.04028408991774883,
          0.039321942497932486,
          0.03836974289048399,
          0.03742788897008459,
          0.0364967585033557,
          0.03557670913569979,
          0.03466807841219537,
          0.033771183831657406,
          0.032886322932918245,
          0.03201377341233311,
          0.031153793271466217,
          0.030306620993869975,
          0.02947247574983047,
          0.02865155762791669,
          0.02784404789213954,
          0.027050109263499607,
          0.026269886224678816,
          0.025503505346612394,
          0.02475107563566156,
          0.02401268890009605,
          0.02328842013458789,
          0.022578327921413625,
          0.02188245484706169,
          0.021200827932944893,
          0.02053345907892399,
          0.01988034551835855,
          0.01924147028341365,
          0.018616802679366815,
          0.01800629876667876,
          0.017409901849612188,
          0.01682754297020729,
          0.01625914140644891,
          0.015704605173488623,
          0.015163831526816118,
          0.014636707466306575,
          0.01412311024010496,
          0.013622907847344715,
          0.013135959538735049,
          0.012662116314090227,
          0.012201221415913689,
          0.011753110818191066,
          0.01131761370958679,
          0.010894552970282845,
          0.010483745641738729,
          0.010085003388696761,
          0.009698132952798894,
          0.00932293659722496,
          0.0089592125418056,
          0.00860675538810576,
          0.00826535653401838,
          0.007934804577448822,
          0.007614885708713839,
          0.007305384091319011,
          0.007006082230819549,
          0.006716761331508705,
          0.006437201640716859,
          0.006167182780542011,
          0.005906484066868734,
          0.00565488481556891,
          0.005412164635810705,
          0.005178103710436435,
          0.004952483063400978,
          0.004735084814293101,
          0.0045256924199912115,
          0.004324090903532313,
          0.004130067070299975,
          0.003943409711660883,
          0.0037639097962039784,
          0.0035913606487573777,
          0.003425558117379099,
          0.003266300728536572,
          0.0031133898307074944,
          0.002966629726650839,
          0.002825827794611381,
          0.002690794598734966,
          0.0025613439889830697,
          0.002437293190846594,
          0.002318462885167754,
          0.0022046772783872372,
          0.002095764163540705,
          0.0019915549723342548,
          0.00189188481863334,
          0.0017965925337026113,
          0.0017055206935369888,
          0.0016185156386253152,
          0.0015354274864884706,
          0.0014561101373332388,
          0.0013804212731618345,
          0.0013082223506747474,
          0.0012393785883014726,
          0.0011737589476901527,
          0.0011112361099824086,
          0.0010516864471949085,
          0.000994989989023344,
          0.000941030385378416,
          0.0008896948649567492,
          0.0008408741901424796,
          0.0007944626085279009,
          0.0007503578013334743,
          0.0007084608289995483,
          0.0006686760742135436,
          0.0006309111826277413,
          0.0005950770015139405,
          0.0005610875165922179,
          0.0005288597872618973,
          0.0004983138804535636,
          0.000469372803311777,
          0.00044196243490868926,
          0.0004160114571796177,
          0.0003914512852622636,
          0.0003682159974121053,
          0.00034624226465736636,
          0.00032546928034791475,
          0.00030583868974362306,
          0.0002872945197788774,
          0.00026978310913142883,
          0.00025325303871531285,
          0.0002376550627093699,
          0.0002229420402248866,
          0.0002090688677080725,
          0.00019599241216553144,
          0.00018367144529352435,
          0.00017206657858476952,
          0.00016114019947961937,
          0.00015085640862191646,
          0.00014118095827345142,
          0.00013208119193488428,
          0.00012352598521516683,
          0.00011548568798593532,
          0.00010793206785206751,
          0.00010083825496452314,
          9.417868819684221e-05,
          8.792906270212247e-05,
          8.206627886303544e-05,
          7.656839264341004e-05,
          7.141456734612902e-05,
          6.658502677854157e-05,
          6.20610098232758e-05,
          5.782472640926618e-05,
          5.385931487492574e-05,
          5.0148800712766296e-05,
          4.6678056682314207e-05,
          4.3432764275936375e-05,
          4.0399376520145436e-05,
          3.756508209308882e-05,
          3.491777073725708e-05,
          3.244599994492434e-05,
          3.013896289250326e-05,
          2.7986457598800966e-05,
          2.5978857281127364e-05,
          2.410708188231056e-05,
          2.2362570740911252e-05,
          2.0737256376293725e-05,
          1.9223539359692704e-05,
          1.781426424201792e-05,
          1.6502696508833375e-05,
          1.5282500532757355e-05,
          1.4147718493418131e-05,
          1.309275023508249e-05,
          1.2112334032133175e-05,
          1.1201528232703242e-05,
          1.0355693750978905e-05,
          9.57047737894097e-06,
          8.841795888638733e-06,
          8.165820896458237e-06,
          7.538964461265708e-06,
          6.957865388765758e-06,
          6.419376214910698e-06,
          5.92055084172683e-06,
          5.458632799481325e-06,
          5.031044109698243e-06,
          4.63537472413476e-06,
          4.2693725154536265e-06,
          3.930933795963679e-06,
          3.618094341450261e-06,
          3.32902089777503e-06,
          3.062003148588763e-06,
          2.8154461231695416e-06,
          2.587863024067089e-06,
          2.377868454904351e-06
        ]
      },
      "power_difference_vs_symmetric_max_z_pp": {
        "dunnett_tamhane": [
          -0.151344893598504,
          -0.14957387699140456,
          -0.14777023054814986,
          -0.14593566888433385,
          -0.14407191752341397,
          -0.14218071027970458,
          -0.14026378666258665,
          -0.13832288930748504,
          -0.13635976143845374,
          -0.13437614436742074,
          -0.13237377503492187,
          -0.13035438359677576,
          -0.12831969106122942,
          -0.1262714069806603,
          -0.12421122720209787,
          -0.12214083168002876,
          -0.12006188235524906,
          -0.11797602110319438,
          -0.11588486775457874,
          -0.11379001819157297,
          -0.1116930425218543,
          -0.10959548333315805,
          -0.1074988540303412,
          -0.10540463725688953,
          -0.10331428340262239,
          -0.10122920919889422,
          -0.09915079640252511,
          -0.09708039056928186,
          -0.0950192999178423,
          -0.09296879428437599,
          -0.09093010416820757,
          -0.08890441986832975,
          -0.08689289071078798,
          -0.08489662436622636,
          -0.08291668625700632,
          -0.08095409905323203,
          -0.07900984225612806,
          -0.07708485186814773,
          -0.07518002014774705,
          -0.07329619544764743,
          -0.07143418213464425,
          -0.06959474058895188,
          -0.06777858728124198,
          -0.06598639492476632,
          -0.06421879270080977,
          -0.06247636655434263,
          -0.0607596595578519,
          -0.0590691723404313,
          -0.05740536357943249,
          -0.055768650551868415,
          -0.054159409742682296,
          -0.05257797750697346,
          -0.05102465078320462,
          -0.049499687854170915,
          -0.04800330915308848,
          -0.046535698111283,
          -0.04509700204479161,
          -0.04368733307645867,
          -0.04230676909082742,
          -0.04095535471848599,
          -0.03963310234694761,
          -0.03833999315522307,
          -0.03707597816878794,
          -0.035840979332546485,
          -0.03463489059840619,
          -0.03345757902516455,
          -0.032308885887599725,
          -0.031188627792388957,
          -0.03009659779811269,
          -0.02903256653703501,
          -0.027996283335984806,
          -0.026987477334272647,
          -0.02600585859630078,
          -0.025051119216745743,
          -0.024122934416248576,
          -0.023220963625736335,
          -0.02234485155750976,
          -0.021494229261287412,
          -0.020668715163807416,
          -0.0198679160900328,
          -0.019091428265027854,
          -0.018338838294873483,
          -0.017609724125366988,
          -0.01690365597768473,
          -0.016220197259586566,
          -0.015558905451684701,
          -0.014919332967555654,
          -0.014301027987229098,
          -0.013703535263354105,
          -0.013126396899476589,
          -0.01256915310006157,
          -0.012031342891771768,
          -0.0115125048158915,
          -0.011012177591585015,
          -0.010529900749933763,
          -0.010065215238719283,
          -0.009617663997918413,
          -0.009186792506155061,
          -0.008772149298097442,
          -0.008373286453222661,
          -0.00798976005611518,
          -0.007621130628643336,
          -0.007266963534580118,
          -0.006926829356790343,
          -0.006600304247927902,
          -0.006286970254698598,
          -0.005986415616621166,
          -0.005698235039763855,
          -0.005422029945989504,
          -0.005157408698652777,
          -0.0049039868050826385,
          -0.00466138709686037,
          -0.004429239888525949,
          -0.004207183115334523,
          -0.003994862451039971,
          -0.0037919314063716847,
          -0.0035980514088373994,
          -0.003412891864995604,
          -0.0032361302055861074,
          -0.003067451914506858,
          -0.002906550542514097,
          -0.002753127706156544,
          -0.0026068930729317152,
          -0.002467564333408223,
          -0.0023348671609024763,
          -0.002208535159720082,
          -0.00208830980245045,
          -0.001973940357158366,
          -0.0018651838052052838,
          -0.0017618047503220602,
          -0.0016635753194660374,
          -0.0015702750565727008,
          -0.001481690809268521,
          -0.0013976166094886722,
          -0.0013178535486546572,
          -0.0012422096476449873,
          -0.0011704997225803204,
          -0.0011025452464341612,
          -0.001038174207512732,
          -0.0009772209647818109,
          -0.0009195261009731226,
          -0.0008649362735813071,
          -0.0008133040642288591,
          -0.000764487827087379,
          -0.0007183515362552129,
          -0.0006747646329241519,
          -0.0006336018723129833,
          -0.0005947431708897,
          -0.0005580734542154353,
          -0.0005234825053879177,
          -0.0004908648148171935,
          -0.00046011943107826525,
          -0.00043114981349567927,
          -0.00040386368630462854,
          -0.0003781728949214802,
          -0.0003539932641460908,
          -0.00033124445870669206,
          -0.0003098498462361654,
          -0.0002897363626908067,
          -0.00027083438051134223,
          -0.00025307757937076403,
          -0.0002364028199086654,
          -0.00022075002024113388,
          -0.000206062035501553,
          -0.00019228454026798403,
          -0.00017936591424350112,
          -0.00016725713074539073,
          -0.0001559116485472245,
          -0.00014528530659640992,
          -0.00013533622205130769,
          -0.00012602469123823568,
          -0.00011731309385032418,
          -0.00010916580009956434,
          -0.0001015490810329922,
          -9.443102175765716e-05,
          -8.7781437785317e-05,
          -8.157179418599725e-05,
          -7.577512775025497e-05,
          -7.03659719603067e-05,
          -6.532028478112295e-05,
          -6.061537920487581e-05,
          -5.6229856482126195e-05,
          -5.214354202864868e-05,
          -4.8337423830258075e-05,
          -4.479359344555789e-05,
          -4.149518942897501e-05,
          -3.8426343096364945e-05,
          -3.557212672200549e-05,
          -3.291850384501416e-05,
          -3.0452281851722773e-05,
          -2.8161066689680325e-05,
          -2.603321958005722e-05,
          -2.4057815750655465e-05,
          -2.2224605056297975e-05,
          -2.05239745088015e-05,
          -1.8946912527795234e-05,
          -1.748497494569179e-05,
          -1.613025270019719e-05,
          -1.4875341081133087e-05,
          -1.371331052046898e-05,
          -1.2637678870053293e-05
        ],
        "max_z": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "equalised_rectangle": [
          -0.7820819155849201,
          -0.7711268772644497,
          -0.7600639035756696,
          -0.7489021038515564,
          -0.7376505559413826,
          -0.7263182942802371,
          -0.7149142982107115,
          -0.7034474805771018,
          -0.6919266766111098,
          -0.6803606331273304,
          -0.6687579980453884,
          -0.6571273102550457,
          -0.6454769898390778,
          -0.6338153286677306,
          -0.6221504813777479,
          -0.6104904567471814,
          -0.5988431094767099,
          -0.5872161323866587,
          -0.5756170490377022,
          -0.5640532067824666,
          -0.5525317702534505,
          -0.5410597152923358,
          -0.5296438233237111,
          -0.5182906761759476,
          -0.5070066513502836,
          -0.4957979177382277,
          -0.4846704317865935,
          -0.4736299341078887,
          -0.4626819465333609,
          -0.451831769604516,
          -0.44108448049844373,
          -0.4304449313807468,
          -0.4199177481797767,
          -0.4095073297742946,
          -0.399217847586375,
          -0.3890532455703366,
          -0.3790172405879422,
          -0.36911332315940903,
          -0.35934475857880566,
          -0.34971458838261027,
          -0.3402256321588193,
          -0.3308804896839157,
          -0.3216815433747411,
          -0.31263096104149346,
          -0.30373069892817295,
          -0.2949825050259425,
          -0.2863879226454147,
          -0.2779482942328104,
          -0.26966476541552264,
          -0.2615382892617868,
          -0.2535696307399249,
          -0.2457593713617423,
          -0.2381079139954223,
          -0.23061548783264163,
          -0.2232821534954077,
          -0.2161078082675294,
          -0.20909219143659952,
          -0.20223488973171166,
          -0.19553534284307839,
          -0.188992849009606,
          -0.18260657066084818,
          -0.17637554010015988,
          -0.17029866521602877,
          -0.1643747352092939,
          -0.15860242632379506,
          -0.15298030756899506,
          -0.14750684642316214,
          -0.1421804145061767,
          -0.13699929321174809,
          -0.13196167928889446,
          -0.12706569036340376,
          -0.122309370390139,
          -0.11769069502785001,
          -0.113207576928398,
          -0.10885787093299903,
          -0.10463937916840305,
          -0.10054985603659139,
          -0.0965870130920532,
          -0.09274852380101173,
          -0.08903202817773792,
          -0.08543513729336594,
          -0.08195543765334712,
          -0.07859049543952334,
          -0.07533786061452163,
          -0.07219507088486177,
          -0.06915965552142245,
          -0.06622913903493455,
          -0.06340104470541341,
          -0.06067289796440889,
          -0.05804222962966232,
          -0.05550657899178191,
          -0.05306349675325839,
          -0.05071054782014306,
          -0.04844531394744278,
          -0.04626539623907577,
          -0.044168417503998025,
          -0.04215202447015454,
          -0.04021388985819829,
          -0.0383517143171086,
          -0.036563228224195665,
          -0.0348461933521893,
          -0.033198404405931914,
          -0.03161769043208418,
          -0.030101916104607884,
          -0.02864898288956752,
          -0.027256830092570183,
          -0.025923435792307714,
          -0.024646817664009113,
          -0.02342503369626714,
          -0.02225618280532471,
          -0.021138405350273892,
          -0.02006988355339745,
          -0.01904884182933886,
          -0.018073547027086523,
          -0.017142308588635746,
          -0.016253478628514006,
          -0.015405451937566816,
          -0.01459666591548947,
          -0.013825600435457552,
          -0.013090777644952922,
          -0.012390761706471132,
          -0.011724158481729585,
          -0.011089615163117905,
          -0.010485819855943213,
          -0.009911501114812094,
          -0.009365427437857399,
          -0.008846406721807476,
          -0.00835328568125071,
          -0.00788494923541494,
          -0.007440319865159584,
          -0.007018356943333526,
          -0.00661805604141863,
          -0.006238448214934689,
          -0.005878599270325857,
          -0.005537609016148526,
          -0.005214610500381411,
          -0.004908769236788846,
          -0.004619282422013704,
          -0.004345378145953482,
          -0.004086314596951635,
          -0.003841379264102329,
          -0.0036098881381119163,
          -0.0033911849125933813,
          -0.0031846401873703023,
          -0.0029896506750226592,
          -0.0028056384124175437,
          -0.002632049978146256,
          -0.002468355717399895,
          -0.002314048975027294,
          -0.0021686453380964643,
          -0.0020316818887256005,
          -0.0019027164679830122,
          -0.00178132695186628,
          -0.0016671105396603991,
          -0.0015596830557740304,
          -0.00145867826510937,
          -0.0013637472027761,
          -0.0012745575185602043,
          -0.0011907928362253628,
          -0.0011121521282908553,
          -0.001038349106241565,
          -0.0009691116266141719,
          -0.0009041811128929211,
          -0.000843311993359297,
          -0.0007862711550510326,
          -0.0007328374137749449,
          -0.0006828010000625717,
          -0.0006359630611130207,
          -0.0005921351786564166,
          -0.0005511389024492885,
          -0.0005128052994796128,
          -0.00047697451845962746,
          -0.0004434953695620081,
          -0.0004122249191662597,
          -0.0003830280993377677,
          -0.0003557773316842372,
          -0.0003303521655895203,
          -0.0003066389301475958,
          -0.00028453039995213203,
          -0.0002639254739422725,
          -0.0002447288674489734,
          -0.0002268508166980432,
          -0.00021020679583649837,
          -0.0001947172458494073,
          -0.0001803073150341561,
          -0.00016690661100993154,
          -0.00015444896347416304,
          -0.00014287219779474114,
          -0.00013211791864975453,
          -0.00012213130378135872,
          -0.0001128609073641762,
          -0.00010425847253303644,
          -9.627875289242027e-05,
          -8.88793427633594e-05,
          -8.202051551275957e-05,
          -7.56650700317607e-05,
          -6.977818481912479e-05,
          -6.432727945870909e-05,
          -5.928188310244664e-05,
          -5.461350981450508e-05,
          -5.029554033253447e-05
        ],
        "retuned_max_z": [
          -0.503498820134296,
          -0.49603774148756496,
          -0.4885203566224683,
          -0.4809526140370002,
          -0.47334042226127027,
          -0.46568964246977984,
          -0.45800608128949705,
          -0.4502954838154216,
          -0.44256352684435285,
          -0.4348158123371193,
          -0.4270578611186404,
          -0.4192951068244799,
          -0.41153289010198435,
          -0.4037764530731347,
          -0.396030934065672,
          -0.3883013626181486,
          -0.3805926547639005,
          -0.3729096085982375,
          -0.3652569001320938,
          -0.35763907943523465,
          -0.35006056707050925,
          -0.3425256508209129,
          -0.3350384827095265,
          -0.3276030763124882,
          -0.32022330436405344,
          -0.3129028966520897,
          -0.30564543820194023,
          -0.29845436774581513,
          -0.2913329764743344,
          -0.28428440706600444,
          -0.2773116529903863,
          -0.270417558079461,
          -0.26360481636190647,
          -0.2568759721539249,
          -0.25023342040013663,
          -0.2436794072577242,
          -0.23721603091605425,
          -0.23084524264449513,
          -0.22456884805984734,
          -0.21838850860549375,
          -0.21230574323316542,
          -0.20632193027871892,
          -0.20043830952262143,
          -0.19465598442583998,
          -0.18897592453196443,
          -0.18339896802538336,
          -0.17792582443652005,
          -0.17255707748389248,
          -0.16729318804350468,
          -0.16213449723548878,
          -0.15708122961860527,
          -0.152133496482576,
          -0.14729129922875783,
          -0.14255453282936426,
          -0.1379229893561873,
          -0.1333963615690159,
          -0.12897424655501366,
          -0.12465614940982972,
          -0.12044148695161683,
          -0.11632959145971844,
          -0.11231971442919875,
          -0.10841103033349953,
          -0.10460264038719691,
          -0.10089357630131968,
          -0.09728280402390155,
          -0.09376922745885086,
          -0.09035169215624306,
          -0.08702898896790767,
          -0.08379985766188147,
          -0.0806629904902989,
          -0.07761703570499101,
          -0.07466060101577465,
          -0.07179225698670244,
          -0.06901054036555498,
          -0.06631395734280066,
          -0.06370098673574853,
          -0.06117008309478589,
          -0.05871967972823633,
          -0.056348191643185164,
          -0.0540540183994076,
          -0.05183554687462344,
          -0.04969115393858026,
          -0.047619209034643895,
          -0.04561807666754181,
          -0.043686118795871476,
          -0.04182169712881878,
          -0.04002317532636468,
          -0.03828892110276927,
          -0.03661730823307785,
          -0.03500671846292658,
          -0.03345554332203626,
          -0.03196218584184951,
          -0.030525062178110574,
          -0.029142603139498124,
          -0.02781325562325465,
          -0.02653548395917804,
          -0.025307771163496362,
          -0.02412862010421346,
          -0.0229965545795352,
          -0.021910120311419146,
          -0.020867885856135082,
          -0.01986844343379035,
          -0.018910409679295803,
          -0.017992426316626453,
          -0.017113160759041346,
          -0.016271306637360983,
          -0.015465584258966825,
          -0.014694740999843248,
          -0.013957551632159948,
          -0.013252818590114845,
          -0.012579372176346748,
          -0.01193607071161562,
          -0.011321800630381684,
          -0.010735476524603715,
          -0.01017604113863202,
          -0.009642465317472038,
          -0.009133747910994305,
          -0.00864891563673309,
          -0.00818702290346085,
          -0.007747151598136437,
          -0.007328410838625121,
          -0.006929936694333172,
          -0.006550891877177278,
          -0.0061904654051425645,
          -0.005847872240338781,
          -0.005522352904097083,
          -0.005213173070706123,
          -0.004919623142018992,
          -0.0046410178047628925,
          -0.004376695572549938,
          -0.00412601831401016,
          -0.0038883707692005665,
          -0.0036631600556780164,
          -0.0034498151656903175,
          -0.003247786456417323,
          -0.003056545134172417,
          -0.0028755827343962537,
          -0.0027044105983087263,
          -0.00254255934784009,
          -0.002389578359673905,
          -0.0022450352397340723,
          -0.002108515298937519,
          -0.001979621031344969,
          -0.0018579715955091558,
          -0.0017432022998198349,
          -0.001634964092755986,
          -0.0015329230586447196,
          -0.001436759919570818,
          -0.0013461695441918664,
          -0.001260860463792035,
          -0.0011805543962739584,
          -0.0011049857783773653,
          -0.0010339013067017788,
          -0.0009670594876443062,
          -0.0009042301968409383,
          -0.0008451942481779717,
          -0.0007897429726511085,
          -0.0007376778073497903,
          -0.0006888098946222776,
          -0.0006429596916324165,
          -0.0005999565902414794,
          -0.0005596385475259424,
          -0.0005218517267202571,
          -0.00048645014874004744,
          -0.000453295354185812,
          -0.0004222560759381544,
          -0.0003932079219670648,
          -0.00036603306862170726,
          -0.0003406199641453611,
          -0.00031686304220457373,
          -0.00029466244549913867,
          -0.0002739237591531385,
          -0.0002545577537871324,
          -0.00023648013807164858,
          -0.00021961132068426537,
          -0.00020387618130390806,
          -0.00018920385062015654,
          -0.00017552749894678144,
          -0.0001627841336282465,
          -0.00015091440442871473,
          -0.00013986241724772697,
          -0.00012957555565185075,
          -0.00012000430998915235,
          -0.0001111021140975943,
          -0.00010282518898563353,
          -9.513239370706472e-05,
          -8.798508289720175e-05,
          -8.134697085937503e-05,
          -7.518400194639341e-05,
          -6.946422702602817e-05,
          -6.415768595280369e-05,
          -5.923629549098308e-05,
          -5.467374288858906e-05,
          -5.044538455845071e-05,
          -4.65281499106851e-05,
          -4.290044995913789e-05,
          -3.9542090568556176e-05,
          -3.643419028698247e-05,
          -3.3559102241564887e-05,
          -3.0900340364237167e-05,
          -2.8442509292236906e-05
        ]
      },
      "checks_at_saved_active_amplitudes": {
        "dunnett_tamhane": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.0583564066905412,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7930145323250476
        },
        "max_z": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.05684295775455622,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7945279812610326
        },
        "equalised_rectangle": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.06466377691040538,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7867071621051834
        },
        "retuned_max_z": {
          "saved_active_amplitude": 3.002295249205286,
          "regret_at_saved_active_amplitude": 0.06187794595589914,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7894929930596897
        }
      },
      "sampled_difference_summary_pp": {
        "dunnett_tamhane": {
          "first": -0.151344893598504,
          "last": -1.2637678870053293e-05,
          "minimum": -0.151344893598504,
          "maximum": -1.2637678870053293e-05
        },
        "max_z": {
          "first": 0.0,
          "last": 0.0,
          "minimum": 0.0,
          "maximum": 0.0
        },
        "equalised_rectangle": {
          "first": -0.7820819155849201,
          "last": -5.029554033253447e-05,
          "minimum": -0.7820819155849201,
          "maximum": -5.029554033253447e-05
        },
        "retuned_max_z": {
          "first": -0.503498820134296,
          "last": -2.8442509292236906e-05,
          "minimum": -0.503498820134296,
          "maximum": -2.8442509292236906e-05
        }
      }
    },
    "B": {
      "target_claim": "F",
      "amplitude_name": "b",
      "amplitude_interval": [
        2.8508567047855333,
        6.770784673865641
      ],
      "adverse_radius": 1.4070645793698828,
      "mean_formula": "(rho*b - sqrt(1-rho^2)*e_B, b)",
      "amplitude": [
        2.8508567047855333,
        2.870456344630934,
        2.8900559844763345,
        2.909655624321735,
        2.9292552641671357,
        2.948854904012536,
        2.9684545438579364,
        2.988054183703337,
        3.0076538235487376,
        3.027253463394138,
        3.0468531032395387,
        3.0664527430849393,
        3.08605238293034,
        3.1056520227757405,
        3.125251662621141,
        3.1448513024665417,
        3.164450942311942,
        3.1840505821573424,
        3.203650222002743,
        3.2232498618481435,
        3.242849501693544,
        3.2624491415389447,
        3.2820487813843453,
        3.301648421229746,
        3.3212480610751465,
        3.3408477009205466,
        3.360447340765947,
        3.380046980611348,
        3.3996466204567484,
        3.419246260302149,
        3.4388459001475495,
        3.45844553999295,
        3.4780451798383507,
        3.4976448196837513,
        3.5172444595291514,
        3.5368440993745525,
        3.5564437392199526,
        3.576043379065353,
        3.5956430189107538,
        3.6152426587561544,
        3.634842298601555,
        3.6544419384469555,
        3.674041578292356,
        3.6936412181377567,
        3.7132408579831573,
        3.7328404978285574,
        3.752440137673958,
        3.7720397775193586,
        3.791639417364759,
        3.8112390572101598,
        3.8308386970555603,
        3.850438336900961,
        3.870037976746361,
        3.889637616591762,
        3.9092372564371622,
        3.9288368962825633,
        3.9484365361279634,
        3.968036175973364,
        3.9876358158187646,
        4.007235455664166,
        4.026835095509566,
        4.046434735354966,
        4.066034375200367,
        4.085634015045767,
        4.105233654891168,
        4.124833294736568,
        4.144432934581969,
        4.164032574427369,
        4.1836322142727695,
        4.203231854118171,
        4.222831493963572,
        4.242431133808972,
        4.262030773654372,
        4.281630413499773,
        4.301230053345173,
        4.320829693190574,
        4.340429333035974,
        4.360028972881375,
        4.379628612726775,
        4.3992282525721755,
        4.418827892417577,
        4.438427532262978,
        4.458027172108378,
        4.477626811953778,
        4.497226451799179,
        4.516826091644579,
        4.53642573148998,
        4.55602537133538,
        4.575625011180781,
        4.595224651026181,
        4.6148242908715815,
        4.6344239307169826,
        4.654023570562383,
        4.673623210407784,
        4.693222850253184,
        4.712822490098585,
        4.732422129943985,
        4.752021769789385,
        4.771621409634786,
        4.791221049480187,
        4.810820689325587,
        4.8304203291709875,
        4.8500199690163885,
        4.86961960886179,
        4.889219248707189,
        4.90881888855259,
        4.928418528397991,
        4.948018168243391,
        4.967617808088791,
        4.987217447934192,
        5.006817087779593,
        5.026416727624993,
        5.0460163674703935,
        5.0656160073157945,
        5.085215647161195,
        5.104815287006595,
        5.124414926851996,
        5.144014566697397,
        5.163614206542797,
        5.183213846388197,
        5.202813486233598,
        5.222413126078999,
        5.242012765924399,
        5.2616124057697995,
        5.2812120456152005,
        5.300811685460601,
        5.320411325306001,
        5.340010965151402,
        5.359610604996803,
        5.379210244842203,
        5.398809884687603,
        5.418409524533004,
        5.438009164378405,
        5.4576088042238045,
        5.4772084440692055,
        5.4968080839146065,
        5.516407723760007,
        5.536007363605407,
        5.555607003450808,
        5.575206643296209,
        5.594806283141609,
        5.614405922987009,
        5.63400556283241,
        5.65360520267781,
        5.6732048425232104,
        5.6928044823686115,
        5.7124041222140125,
        5.732003762059413,
        5.751603401904813,
        5.771203041750214,
        5.790802681595615,
        5.810402321441015,
        5.830001961286415,
        5.849601601131816,
        5.869201240977216,
        5.888800880822616,
        5.9084005206680175,
        5.9280001605134185,
        5.947599800358819,
        5.967199440204219,
        5.98679908004962,
        6.006398719895021,
        6.025998359740421,
        6.045597999585821,
        6.065197639431222,
        6.084797279276622,
        6.104396919122022,
        6.1239965589674235,
        6.1435961988128245,
        6.163195838658225,
        6.182795478503625,
        6.202395118349026,
        6.221994758194427,
        6.241594398039826,
        6.261194037885227,
        6.280793677730628,
        6.300393317576028,
        6.319992957421428,
        6.339592597266829,
        6.3591922371122305,
        6.378791876957631,
        6.398391516803031,
        6.417991156648432,
        6.437590796493832,
        6.457190436339232,
        6.476790076184633,
        6.496389716030034,
        6.515989355875434,
        6.535588995720834,
        6.555188635566235,
        6.5747882754116365,
        6.594387915257037,
        6.613987555102437,
        6.633587194947838,
        6.653186834793238,
        6.672786474638638,
        6.692386114484039,
        6.71198575432944,
        6.73158539417484,
        6.75118503402024,
        6.770784673865641
      ],
      "oracle_power": [
        0.8135066369547639,
        0.8187185454907853,
        0.8238382737296508,
        0.8288655205107245,
        0.8338000605086864,
        0.8386417431067242,
        0.8433904911768043,
        0.8480462997710712,
        0.8526092347285549,
        0.8570794312014759,
        0.8614570921055366,
        0.8657424864986765,
        0.8699359478928386,
        0.8740378725033517,
        0.8780487174405854,
        0.8819689988485531,
        0.8857992899951729,
        0.8895402193188913,
        0.8931924684363672,
        0.8967567701159056,
        0.9002339062212829,
        0.9036247056305791,
        0.9069300421345645,
        0.9101508323191356,
        0.9132880334362067,
        0.9163426412673934,
        0.9193156879847179,
        0.9222082400124677,
        0.9250213958942295,
        0.9277562841689979,
        0.9304140612601338,
        0.9329959093808141,
        0.9355030344594767,
        0.9379366640886188,
        0.9402980455001584,
        0.9425884435704178,
        0.9448091388576249,
        0.946961425674677,
        0.9490466101997426,
        0.951066008627113,
        0.9530209453605553,
        0.9549127512512453,
        0.9567427618821955,
        0.9585123159009269,
        0.9602227534019668,
        0.96187541436059,
        0.9634716371190583,
        0.9650127569264524,
        0.9665001045330329,
        0.9679350048399081,
        0.9693187756046397,
        0.9706527262032635,
        0.9719381564490625,
        0.973176355468285,
        0.9743686006328676,
        0.9755161565500909,
        0.9766202741089693,
        0.9776821895830562,
        0.9787031237892289,
        0.9796842813019091,
        0.9806268497220706,
        0.9815319990002838,
        0.9824008808129588,
        0.9832346279908569,
        0.9840343539988632,
        0.9848011524659347,
        0.9855360967640705,
        0.9862402396350866,
        0.9869146128639201,
        0.9875602269971366,
        0.9881780711052652,
        0.98876911258755,
        0.9893342970176653,
        0.9898745480289177,
        0.9903907672374289,
        0.9908838342017764,
        0.9913546064175516,
        0.9918039193452878,
        0.9922325864702021,
        0.9926413993921955,
        0.9930311279445568,
        0.9934025203398257,
        0.9937563033412762,
        0.9940931824585013,
        0.9944138421655919,
        0.9947189461404266,
        0.9950091375236121,
        0.995285039195639,
        0.9955472540708478,
        0.995796365406828,
        0.9960329371279127,
        0.996257514161456,
        0.9964706227856271,
        0.996672770987487,
        0.9968644488301543,
        0.9970461288279097,
        0.997218266328124,
        0.997381299898947,
        0.9975356517217239,
        0.9976817279871637,
        0.9978199192943151,
        0.9979506010514567,
        0.9980741338780493,
        0.9981908640069431,
        0.9983011236860725,
        0.9984052315789199,
        0.9985034931630661,
        0.9985962011261921,
        0.9986836357589349,
        0.9987660653440422,
        0.9988437465413098,
        0.9989169247678245,
        0.9989858345730734,
        0.9990507000085174,
        0.9991117349912597,
        0.9991691436614815,
        0.9992231207333405,
        0.9992738518390711,
        0.9993215138660463,
        0.9993662752865983,
        0.9994082964804193,
        0.9994477300493935,
        0.9994847211247353,
        0.9995194076663353,
        0.9995519207542388,
        0.9995823848722023,
        0.9996109181832966,
        0.9996376327975433,
        0.9996626350315914,
        0.999686025660456,
        0.99970790016136,
        0.9997283489497333,
        0.9997474576074357,
        0.9997653071032891,
        0.9997819740060093,
        0.9997975306896411,
        0.9998120455316131,
        0.9998255831035332,
        0.9998382043548563,
        0.9998499667895612,
        0.9998609246359822,
        0.9998711290099446,
        0.9998806280713571,
        0.9998894671744225,
        0.9998976890116243,
        0.9999053337516579,
        0.9999124391714691,
        0.99991904078257,
        0.9999251719517999,
        0.9999308640167018,
        0.9999361463956816,
        0.9999410466931208,
        0.9999455907996092,
        0.9999498029874652,
        0.9999537060017075,
        0.9999573211466424,
        0.9999606683682272,
        0.9999637663323683,
        0.9999666324993093,
        0.999969283194263,
        0.9999717336744366,
        0.9999739981925962,
        0.9999760900573154,
        0.9999780216900461,
        0.9999798046791499,
        0.9999814498310197,
        0.9999829672184235,
        0.9999843662261938,
        0.999985655594384,
        0.99998684345901,
        0.9999879373904902,
        0.9999889444298936,
        0.9999898711231028,
        0.9999907235529936,
        0.9999915073697299,
        0.9999922278192687,
        0.999992889770167,
        0.9999934977387772,
        0.9999940559129159,
        0.9999945681740868,
        0.9999950381183341,
        0.9999954690758015,
        0.9999958641290669,
        0.9999962261303206,
        0.9999965577174506,
        0.9999968613290993,
        0.9999971392187464,
        0.9999973934678776,
        0.9999976259982893,
        0.9999978385835825,
        0.9999980328598921,
        0.9999982103358983,
        0.9999983724021626,
        0.9999985203398307,
        0.9999986553287404,
        0.9999987784549706,
        0.9999988907178686,
        0.9999989930365862,
        0.9999990862561573,
        0.9999991711531457,
        0.9999992484408919
      ],
      "power": {
        "dunnett_tamhane": [
          0.7416540544559739,
          0.7479479773269583,
          0.7541600637545993,
          0.7602890244848362,
          0.7663336508929434,
          0.77229281527192,
          0.778165470993552,
          0.783950652543618,
          0.7896474754329704,
          0.7952551359864897,
          0.8007729110121492,
          0.8062001573526796,
          0.8115363113225389,
          0.8167808880331221,
          0.8219334806093495,
          0.8269937593009601,
          0.8319614704920352,
          0.8368364356124324,
          0.8416185499549758,
          0.8463077814023955,
          0.8509041690681323,
          0.8554078218552491,
          0.8598189169377914,
          0.8641376981690325,
          0.8683644744211099,
          0.872499617860635,
          0.8765435621648958,
          0.8804968006833154,
          0.8843598845488534,
          0.8881334207440466,
          0.8918180701263816,
          0.8954145454176801,
          0.8989236091621509,
          0.9023460716577224,
          0.905682788865222,
          0.9089346602999081,
          0.9121026269097844,
          0.9151876689450573,
          0.9181908038229907,
          0.9211130839923263,
          0.9239555948013227,
          0.9267194523733533,
          0.929405801493878,
          0.9320158135124753,
          0.9345506842634863,
          0.9370116320086757,
          0.9393998954051738,
          0.9417167315018093,
          0.9439634137667874,
          0.9461412301495093,
          0.9482514811791721,
          0.9502954781026164,
          0.9522745410637357,
          0.954189997326584,
          0.9560431795441614,
          0.9578354240746847,
          0.9595680693469889,
          0.961242454276538,
          0.9628599167333596,
          0.9644217920630608,
          0.9659294116619187,
          0.9673841016068867,
          0.9687871813412013,
          0.9701399624161274,
          0.9714437472892331,
          0.9726998281794419,
          0.9739094859789765,
          0.9750739892221707,
          0.9761945931110032,
          0.9772725385970814,
          0.9783090515196852,
          0.9793053417993735,
          0.9802626026865423,
          0.9811820100642298,
          0.9820647218043635,
          0.9829118771765606,
          0.9837245963084998,
          0.9845039796968212,
          0.9852511077674201,
          0.9859670404839526,
          0.986652817003297,
          0.9873094553766718,
          0.9879379522950531,
          0.9885392828774995,
          0.9891144005009493,
          0.9896642366700266,
          0.9901897009253626,
          0.9906916807889203,
          0.9911710417447924,
          0.9916286272539268,
          0.9920652588012353,
          0.9924817359735274,
          0.9928788365667205,
          0.9932573167207787,
          0.9936179110808436,
          0.9939613329830311,
          0.9942882746633858,
          0.9945994074885032,
          0.9948953822063525,
          0.9951768292158574,
          0.9954443588538198,
          0.9956985616978017,
          0.9959400088836123,
          0.9961692524360827,
          0.9963868256118426,
          0.9965932432528575,
          0.9967890021495157,
          0.9969745814121019,
          0.9971504428495288,
          0.9973170313542445,
          0.9974747752922749,
          0.9976240868974003,
          0.9977653626685141,
          0.9978989837692497,
          0.9980253164290095,
          0.9981447123445712,
          0.9982575090814894,
          0.9983640304745565,
          0.9984645870266268,
          0.9985594763051499,
          0.9986489833358024,
          0.9987333809926476,
          0.9988129303842905,
          0.9988878812355372,
          0.9989584722641048,
          0.9990249315519654,
          0.9990874769109418,
          0.9991463162422117,
          0.999201647889407,
          0.9992536609850292,
          0.9993025357899339,
          0.9993484440256665,
          0.9993915491994596,
          0.9994320069217346,
          0.9994699652159692,
          0.9995055648208245,
          0.9995389394844464,
          0.9995702162508774,
          0.9995995157385408,
          0.9996269524107734,
          0.9996526348384075,
          0.9996766659544177,
          0.999699143300665,
          0.9997201592667871,
          0.9997398013212974,
          0.9997581522349688,
          0.9997752902965918,
          0.9997912895212036,
          0.9998062198509001,
          0.9998201473483515,
          0.999833134383143,
          0.9998452398110828,
          0.999856519146612,
          0.9998670247284694,
          0.9998768058787587,
          0.9998859090555768,
          0.9998943779993646,
          0.9999022538731397,
          0.9999095753967793,
          0.9999163789755189,
          0.9999226988228359,
          0.9999285670778857,
          0.9999340139176596,
          0.9999390676640338,
          0.9999437548858776,
          0.9999481004963852,
          0.9999521278458002,
          0.9999558588096941,
          0.9999593138729597,
          0.9999625122096814,
          0.9999654717590369,
          0.999968209297384,
          0.9999707405066848,
          0.9999730800394148,
          0.9999752415801,
          0.9999772379036244,
          0.9999790809304455,
          0.9999807817788507,
          0.9999823508143849,
          0.9999837976965774,
          0.9999851314230888,
          0.9999863603713974,
          0.9999874923381419,
          0.999988534576228,
          0.9999894938298105,
          0.9999903763672521,
          0.9999911880121587,
          0.9999919341725895,
          0.9999926198685323,
          0.9999932497577341,
          0.9999938281599721,
          0.9999943590798478,
          0.999994846228181,
          0.9999952930420809,
          0.9999957027037656,
          0.9999960781581976,
          0.9999964221296026,
          0.9999967371369347,
          0.9999970255083446,
          0.9999972893947123,
          0.9999975307822953
        ],
        "max_z": [
          0.7459027371098853,
          0.7521429394584104,
          0.7583003903729887,
          0.7643738543144355,
          0.7703621766504878,
          0.7762642838578998,
          0.7820791835980235,
          0.787805964667523,
          0.7934437968261405,
          0.798991930503681,
          0.8044496963886246,
          0.8098165049010124,
          0.8150918455524708,
          0.8202752861964502,
          0.8253664721719607,
          0.8303651253442594,
          0.8352710430461384,
          0.8400840969236081,
          0.8448042316899276,
          0.8494314637920719,
          0.8539658799938392,
          0.8584076358799211,
          0.8627569542853436,
          0.8670141236547804,
          0.8711794963362919,
          0.8752534868141171,
          0.8792365698851686,
          0.883129278783922,
          0.8869322032603973,
          0.8906459876159388,
          0.8942713287014817,
          0.8978089738829784,
          0.9012597189786175,
          0.9046244061724248,
          0.9079039219087778,
          0.9110991947722983,
          0.9142111933575048,
          0.9172409241325294,
          0.9201894293010944,
          0.923057784666845,
          0.9258470975040238,
          0.9285585044383444,
          0.9311931693417965,
          0.9337522812449833,
          0.9362370522704488,
          0.938648715590304,
          0.9409885234113194,
          0.9432577449904882,
          0.9454576646839125,
          0.9475895800317018,
          0.9496547998814121,
          0.9516546425523854,
          0.9535904340431913,
          0.955463506284196,
          0.957275195437126,
          0.9590268402433233,
          0.9607197804222236,
          0.9623553551214277,
          0.9639349014195705,
          0.965459752883035,
          0.9669312381774001,
          0.9683506797343562,
          0.9697193924746731,
          0.9710386825876545,
          0.9723098463673759,
          0.9735341691058563,
          0.9747129240431857,
          0.975847371374498,
          0.9769387573135558,
          0.977988313212594,
          0.9789972547379523,
          0.9799667811009259,
          0.9808980743431521,
          0.9817922986757589,
          0.9826505998714101,
          0.9834741047082953,
          0.9842639204650324,
          0.9850211344653795,
          0.985746813671585,
          0.9864420043251396,
          0.9871077316336423,
          0.9877449995024405,
          0.9883547903096576,
          0.9889380647231862,
          0.9894957615581882,
          0.9900287976736158,
          0.9905380679062449,
          0.9910244450406913,
          0.9914887798138713,
          0.9919319009523537,
          0.9923546152410514,
          0.9927577076216959,
          0.9931419413195459,
          0.9935080579967852,
          0.9938567779310824,
          0.9941888002177913,
          0.994504802994299,
          0.9948054436850415,
          0.9950913592657379,
          0.9953631665454142,
          0.9956214624648251,
          0.9958668244099038,
          0.9960998105389148,
          0.9963209601220091,
          0.9965307938919258,
          0.9967298144046203,
          0.9969185064086361,
          0.9970973372220842,
          0.9972667571161282,
          0.997427199703923,
          0.9975790823339915,
          0.9977228064870718,
          0.9978587581755085,
          0.9979873083443054,
          0.9981088132730019,
          0.9982236149775786,
          0.9983320416116377,
          0.9984344078661527,
          0.9985310153671186,
          0.9986221530704785,
          0.9987080976537411,
          0.998789113903748,
          0.998865455100085,
          0.9989373633936702,
          0.999005070180095,
          0.99906879646732,
          0.9991287532373749,
          0.9991851418017363,
          0.999238154150097,
          0.9992879732922662,
          0.9993347735929776,
          0.9993787210994064,
          0.9994199738612233,
          0.9994586822430499,
          0.9994949892291929,
          0.9995290307205668,
          0.9995609358237374,
          0.9995908271320376,
          0.999618820998729,
          0.9996450278022018,
          0.9996695522032256,
          0.9996924933942772,
          0.9997139453409906,
          0.9997339970157875,
          0.9997527326237602,
          0.999770231820893,
          0.9997865699247168,
          0.9998018181175056,
          0.9998160436421288,
          0.9998293099906889,
          0.9998416770860711,
          0.9998532014565513,
          0.9998639364036027,
          0.9998739321630546,
          0.9998832360597592,
          0.9998918926559233,
          0.9998999438932712,
          0.9999074292291985,
          0.9999143857670886,
          0.9999208483809561,
          0.9999268498345886,
          0.9999324208953544,
          0.9999375904428452,
          0.9999423855725241,
          0.9999468316945429,
          0.9999509526278976,
          0.9999547706900862,
          0.9999583067824291,
          0.999961580471215,
          0.9999646100648274,
          0.9999674126870093,
          0.9999700043464149,
          0.9999724000026006,
          0.9999746136285972,
          0.99997665827021,
          0.9999785461021803,
          0.9999802884813487,
          0.9999818959969473,
          0.9999833785181513,
          0.9999847452390132,
          0.9999860047208983,
          0.9999871649325408,
          0.999988233287831,
          0.9999892166814416,
          0.9999901215224001,
          0.9999909537657081,
          0.9999917189421028,
          0.9999924221860571,
          0.9999930682621071,
          0.9999936615895939,
          0.9999942062659025,
          0.9999947060882777,
          0.9999951645742929,
          0.999995584981046,
          0.9999959703231507,
          0.9999963233895895,
          0.9999966467594952,
          0.9999969428169175,
          0.9999972137646355,
          0.9999974616370699,
          0.999997688312348
        ],
        "equalised_rectangle": [
          0.7488428600443645,
          0.7550434880979224,
          0.7611608007639147,
          0.7671936008529445,
          0.773140772144949,
          0.7790012795319546,
          0.7847741690351648,
          0.7904585676981515,
          0.7960536833581838,
          0.8015588042979729,
          0.8069732987803503,
          0.8122966144686263,
          0.8175282777355906,
          0.8226678928643227,
          0.8277151411441775,
          0.8326697798654841,
          0.837531641216674,
          0.8423006310877085,
          0.8469767277838085,
          0.8515599806536385,
          0.8560505086361913,
          0.8604484987307399,
          0.8647542043942992,
          0.868967943871126,
          0.873090098458837,
          0.8771211107157829,
          0.8810614826143437,
          0.8849117736448361,
          0.8886725988747316,
          0.8923446269678815,
          0.895928578168425,
          0.8994252222540323,
          0.9028353764630938,
          0.9061599034004129,
          0.9093997089258992,
          0.9125557400306903,
          0.9156289827050372,
          0.9186204598022114,
          0.9215312289025774,
          0.9243623801818722,
          0.9271150342876164,
          0.929790340227454,
          0.9323894732730892,
          0.9349136328833519,
          0.9373640406497794,
          0.9397419382679536,
          0.942048585537687,
          0.9442852583949838,
          0.9464532469785578,
          0.9485538537335135,
          0.950588391554644,
          0.9525581819716277,
          0.9544645533782435,
          0.9563088393075556,
          0.9580923767548536,
          0.9598165045499691,
          0.9614825617804224,
          0.9630918862666938,
          0.96464581309075,
          0.9661456731787964,
          0.9675927919390767,
          0.9689884879553792,
          0.9703340717367689,
          0.9716308445239109,
          0.9728800971522191,
          0.9740831089719173,
          0.9752411468249746,
          0.9763554640787496,
          0.977427299716051,
          0.978457877481212,
          0.9794484050816586,
          0.9804000734443523,
          0.9813140560263817,
          0.9821915081788883,
          0.9830335665634206,
          0.9838413486197282,
          0.9846159520839334,
          0.9853584545559436,
          0.986069913114906,
          0.9867513639814443,
          0.9874038222253663,
          0.9880282815174829,
          0.9886257139241342,
          0.9891970697429867,
          0.9897432773786302,
          0.9902652432564794,
          0.9907638517734622,
          0.9912399652839627,
          0.9916944241194746,
          0.9921280466404117,
          0.9925416293185256,
          0.9929359468483763,
          0.9933117522863091,
          0.993669777215404,
          0.9940107319348715,
          0.9943353056723914,
          0.9946441668179011,
          0.9949379631773791,
          0.9952173222451731,
          0.995482851493472,
          0.9957351386775334,
          0.9959747521553234,
          0.996202241220251,
          0.9964181364457234,
          0.9966229500402769,
          0.9968171762120877,
          0.9970012915416969,
          0.9971757553618332,
          0.9973410101432536,
          0.9974974818855665,
          0.9976455805120477,
          0.997785700267496,
          0.9979182201182283,
          0.9980435041533476,
          0.9981619019864706,
          0.9982737491571361,
          0.9983793675311655,
          0.9984790656992845,
          0.9985731393733598,
          0.9986618717796448,
          0.9987455340484687,
          0.9988243855998441,
          0.9988986745245078,
          0.9989686379599434,
          0.9990345024609789,
          0.9990964843645788,
          0.9991547901484945,
          0.9992096167834631,
          0.9992611520786822,
          0.9993095750203154,
          0.9993550561028179,
          0.9993977576528965,
          0.9994378341459463,
          0.9994754325148372,
          0.9995106924509408,
          0.999543746697319,
          0.9995747213340143,
          0.9996037360554032,
          0.9996309044395977,
          0.9996563342098926,
          0.9996801274882804,
          0.999702381041067,
          0.99972318651664,
          0.9997426306754553,
          0.9997607956123169,
          0.9997777589710438,
          0.9997935941516232,
          0.99980837050996,
          0.9998221535503466,
          0.9998350051107786,
          0.9998469835412513,
          0.9998581438751846,
          0.9998685379941175,
          0.9998782147858312,
          0.9998872202960538,
          0.9998955978739085,
          0.9999033883112697,
          0.9999106299761921,
          0.9999173589405775,
          0.9999236091022534,
          0.9999294123016252,
          0.9999347984330776,
          0.999939795551288,
          0.9999444299726247,
          0.9999487263717934,
          0.9999527078738982,
          0.9999563961420812,
          0.9999598114608997,
          0.9999629728156038,
          0.9999658979674663,
          0.9999686035253221,
          0.999971105013465,
          0.9999734169360497,
          0.9999755528381457,
          0.9999775253635789,
          0.999979346309702,
          0.999981026679225,
          0.9999825767292363,
          0.9999840060175399,
          0.9999853234464312,
          0.9999865373040294,
          0.9999876553032816,
          0.9999886846187491,
          0.9999896319212824,
          0.999990503410688,
          0.9999913048464883,
          0.9999920415768678,
          0.9999927185658984,
          0.9999933404191332,
          0.9999939114076531,
          0.9999944354906479,
          0.9999949163366086,
          0.9999953573432079,
          0.999995761655939,
          0.9999961321855814,
          0.999996471624558,
          0.9999967824622483,
          0.9999970669993142,
          0.9999973273610964,
          0.9999975655101355,
          0.9999977832578687
        ],
        "retuned_max_z": [
          0.7516286909998321,
          0.7577932203859706,
          0.7638738569015802,
          0.7698694391311028,
          0.7757788867655288,
          0.7816012006883267,
          0.7873354629363447,
          0.7929808365375725,
          0.798536565227915,
          0.8040019730493686,
          0.8093764638322234,
          0.8146595205641439,
          0.8198507046491871,
          0.8249496550600174,
          0.8299560873867761,
          0.8348697927862203,
          0.8396906368349303,
          0.8444185582905206,
          0.8490535677649294,
          0.8535957463139916,
          0.8580452439476007,
          0.8624022780648692,
          0.8666671318187739,
          0.8708401524148497,
          0.8749217493485392,
          0.8789123925858605,
          0.8828126106920756,
          0.8866229889130605,
          0.890344167214081,
          0.8939768382806723,
          0.8975217454862882,
          0.9009796808313664,
          0.9043514828583981,
          0.9076380345475429,
          0.9108402611972567,
          0.9139591282943283,
          0.9169956393776284,
          0.9199508338997827,
          0.9228257850908752,
          0.9256215978281699,
          0.9283394065157273,
          0.9309803729776578,
          0.9335456843686201,
          0.9360365511050381,
          0.9384542048203608,
          0.9407998963475364,
          0.9430748937317289,
          0.9452804802761343,
          0.9474179526236051,
          0.949488618876621,
          0.9514937967579832,
          0.9534348118144436,
          0.9553129956653126,
          0.9571296842979226,
          0.9588862164116598,
          0.9605839318121105,
          0.9622241698567013,
          0.9638082679530561,
          0.9653375601111271,
          0.9668133755500011,
          0.9682370373601298,
          0.9696098612215787,
          0.9709331541787432,
          0.972208213471835,
          0.9734363254253077,
          0.9746187643932473,
          0.9757567917616327,
          0.9768516550072377,
          0.9779045868128354,
          0.9789168042382419,
          0.9798895079466344,
          0.9808238814854745,
          0.9817210906212673,
          0.9825822827272968,
          0.983408586223394,
          0.9842011100667128,
          0.9849609432924125,
          0.9856891546030825,
          0.9863867920056786,
          0.9870548824946862,
          0.9876944317801715,
          0.9883064240593423,
          0.9888918218301953,
          0.9894515657457937,
          0.9899865745076939,
          0.9904977447970099,
          0.9909859512415918,
          0.9914520464177746,
          0.9918968608851512,
          0.9923212032528117,
          0.9927258602754971,
          0.9931115969781129,
          0.9934791568070618,
          0.9938292618068612,
          0.9941626128205288,
          0.9944798897122366,
          0.9947817516107528,
          0.9950688371722215,
          0.9953417648608468,
          0.9956011332460877,
          0.9958475213149928,
          0.9960814887983429,
          0.9963035765093019,
          0.9965143066933145,
          0.9967141833880271,
          0.9969036927920483,
          0.997083303641405,
          0.9972534675925949,
          0.9974146196111726,
          0.9975671783648555,
          0.9977115466201768,
          0.9978481116417536,
          0.9979772455932873,
          0.998099305939452,
          0.9982146358478736,
          0.9983235645904439,
          0.9984264079432564,
          0.9985234685844954,
          0.9986150364896479,
          0.9987013893234543,
          0.9987827928280459,
          0.998859501206767,
          0.9989317575032098,
          0.9989997939750302,
          0.999063832462153,
          0.9991240847490024,
          0.9991807529204375,
          0.9992340297110978,
          0.9992840988479,
          0.9993311353854567,
          0.999375306034218,
          0.9994167694811645,
          0.9994556767029056,
          0.9994921712710679,
          0.9995263896498771,
          0.9995584614858627,
          0.9995885098896377,
          0.9996166517097244,
          0.9996429977984181,
          0.9996676532696973,
          0.9996907177492081,
          0.9997122856163663,
          0.9997324462386319,
          0.9997512841980312,
          0.9997688795100065,
          0.999785307834692,
          0.9998006406807208,
          0.9998149456016782,
          0.9998282863853261,
          0.9998407232357331,
          0.9998523129484448,
          0.9998631090788437,
          0.9998731621038479,
          0.999882519577103,
          0.9998912262778272,
          0.9998993243534716,
          0.99990685345636,
          0.9999138508744754,
          0.9999203516565601,
          0.9999263887317006,
          0.999931993023563,
          0.9999371935594508,
          0.9999420175743526,
          0.9999464906101472,
          0.9999506366101315,
          0.9999544780090376,
          0.9999580358186997,
          0.9999613297095331,
          0.9999643780879811,
          0.9999671981700865,
          0.9999698060513399,
          0.9999722167729523,
          0.9999744443847002,
          0.9999765020044837,
          0.9999784018747389,
          0.9999801554158363,
          0.9999817732766023,
          0.9999832653820866,
          0.9999846409787028,
          0.9999859086768623,
          0.9999870764912179,
          0.9999881518786284,
          0.9999891417739575,
          0.9999900526238061,
          0.999990890418286,
          0.9999916607209273,
          0.9999923686968167,
          0.9999930191390569,
          0.999993616493632,
          0.9999941648827647,
          0.9999946681268432,
          0.9999951297649968,
          0.9999955530743896,
          0.9999959410883064,
          0.9999962966130961,
          0.9999966222440352,
          0.9999969203801742,
          0.9999971932382248,
          0.9999974428655415,
          0.9999976711522531,
          0.999997879842592
        ]
      },
      "regret": {
        "dunnett_tamhane": [
          0.07185258249879004,
          0.070770568163827,
          0.06967820997505149,
          0.06857649602588835,
          0.06746640961574298,
          0.06634892783480428,
          0.0652250201832523,
          0.0640956472274532,
          0.06296175929558442,
          0.06182429521498623,
          0.060684181093387315,
          0.05954232914599689,
          0.0583996365702997,
          0.05725698447022965,
          0.05611523683123603,
          0.05497523954759295,
          0.053837819503137666,
          0.052703783706458875,
          0.05157391848139152,
          0.0504489887135101,
          0.04932973715315062,
          0.04821688377532993,
          0.04711112519677303,
          0.04601313415010314,
          0.04492355901509683,
          0.04384302340675836,
          0.042772125819822,
          0.0417114393291523,
          0.04066151134537612,
          0.03962286342495131,
          0.0385959911337522,
          0.037581363963134,
          0.036579425297325836,
          0.0355905924308964,
          0.03461525663493634,
          0.03365378327050976,
          0.032706511947840446,
          0.031773756729619726,
          0.030855806376751855,
          0.029952924634786667,
          0.029065350559232577,
          0.028193298877891966,
          0.02733696038831754,
          0.026496502388451564,
          0.02567206913848049,
          0.024863782351914387,
          0.0240717417138845,
          0.023296025424643093,
          0.022536690766245586,
          0.021793774690398802,
          0.021067294425467637,
          0.020357248100647065,
          0.019663615385326787,
          0.018986358141700917,
          0.01832542108870621,
          0.017680732475406257,
          0.017052204761980425,
          0.016439735306518235,
          0.015843207055869238,
          0.015262489238848298,
          0.014697438060151844,
          0.01414789739339708,
          0.013613699471757472,
          0.013094665574729441,
          0.012590606709630092,
          0.012101324286492748,
          0.011626610785093937,
          0.011166250412915829,
          0.010720019752916879,
          0.010287688400055254,
          0.00986901958558004,
          0.009463770788176496,
          0.009071694331122994,
          0.008692537964687974,
          0.00832604543306532,
          0.007971957025215857,
          0.007630010109051697,
          0.0072999396484665635,
          0.006981478702782013,
          0.006674358908243022,
          0.0063783109412598946,
          0.006093064963153901,
          0.0058183510462230924,
          0.005553899581001861,
          0.005299441664642558,
          0.005054709470399951,
          0.004819436598249493,
          0.004593358406718651,
          0.004376212326055346,
          0.00416773815290125,
          0.003967678326677451,
          0.0037757781879286007,
          0.003591786218906647,
          0.003415454266708274,
          0.003246537749310764,
          0.003084795844878508,
          0.0029299916647382617,
          0.002781892410443762,
          0.002640269515371366,
          0.0025048987713063237,
          0.0023755604404953655,
          0.0022520393536550666,
          0.0021341249944370386,
          0.0020216115708604635,
          0.0019142980742299725,
          0.0018119883260624735,
          0.0017144910135503475,
          0.001621619714090095,
          0.0015331929094060935,
          0.0014490339897976691,
          0.0013689712490348703,
          0.0012928378704241158,
          0.0012204719045593635,
          0.0011517162392676859,
          0.0010864185622501874,
          0.0010244313169102404,
          0.0009656116518511716,
          0.0009098213645146532,
          0.0008569268394195167,
          0.0008067989814484153,
          0.0007593131446168841,
          0.000714349056745851,
          0.0006717907404447603,
          0.0006315264307981631,
          0.0005934484901340029,
          0.0005574533202369139,
          0.0005234412723547707,
          0.0004913165553315638,
          0.0004609871421843452,
          0.0004323646754267214,
          0.00040536437142611373,
          0.0003799049240668427,
          0.00035590840797603777,
          0.00033330018155451326,
          0.0003120087900400948,
          0.00029196586881650115,
          0.00027310604716669027,
          0.0002553668526558279,
          0.00023868861631551696,
          0.0002230143787878024,
          0.0002082897975747202,
          0.00019446305552681025,
          0.00018148477069207826,
          0.0001693079076353679,
          0.00015788769032702645,
          0.00014718151668912502,
          0.00013714887487729238,
          0.00012775126136649125,
          0.00011895210089979143,
          0.0001107166683503675,
          0.0001030120125385743,
          9.580688203803298e-05,
          8.907165299718668e-05,
          8.277825899574796e-05,
          7.690012294885302e-05,
          7.141209106555561e-05,
          6.629036886253644e-05,
          6.15124592285334e-05,
          5.705710253003488e-05,
          5.290421874419324e-05,
          4.9034851600701895e-05,
          4.5431114710519186e-05,
          4.2076139655810186e-05,
          3.895402601229692e-05,
          3.604979327234259e-05,
          3.33493346345333e-05,
          3.083937262324949e-05,
          2.850741649972724e-05,
          2.6341721424372556e-05,
          2.4331249328608023e-05,
          2.246563145328082e-05,
          2.0735132509631096e-05,
          1.9130616417996495e-05,
          1.7643513578801035e-05,
          1.626578962992985e-05,
          1.498991564431665e-05,
          1.3808839721445507e-05,
          1.271595992649896e-05,
          1.1705098531040496e-05,
          1.077047750940217e-05,
          9.906695245341715e-06,
          9.108704404030485e-06,
          8.371790925021928e-06,
          7.691554092521624e-06,
          7.063887640025857e-06,
          6.484961847208199e-06,
          5.951206587802072e-06,
          5.45929528814745e-06,
          5.00612975703284e-06,
          4.5888258484630015e-06,
          4.204699920012151e-06,
          3.851256050476186e-06,
          3.5261739816102014e-06,
          3.2272977498236944e-06,
          2.9526249748010557e-06,
          2.700296773114621e-06,
          2.4685882659984715e-06,
          2.2558996515480693e-06,
          2.060747812701984e-06,
          1.8817584334435348e-06,
          1.717658596729437e-06
        ],
        "max_z": [
          0.06760389984487858,
          0.06657560603237493,
          0.06553788335666214,
          0.06449166619628896,
          0.06343788385819865,
          0.06237745924882447,
          0.061311307578780776,
          0.060240335103548176,
          0.05916543790241441,
          0.05808750069779495,
          0.05700739571691197,
          0.05592598159766403,
          0.05484410234036779,
          0.05376258630690155,
          0.052682245268624806,
          0.05160387350429361,
          0.050528246949034454,
          0.04945612239528314,
          0.04838823674643962,
          0.047325306323833666,
          0.0462680262274436,
          0.04521706975065798,
          0.04417308784922093,
          0.04313670866435529,
          0.04210853709991476,
          0.041089154453276336,
          0.04007911809954927,
          0.03907896122854575,
          0.03808919263383219,
          0.037110296553059134,
          0.0361427325586521,
          0.03518693549783573,
          0.03424331548085928,
          0.03331225791619401,
          0.03239412359138056,
          0.03148924879811953,
          0.030597945500120058,
          0.02972050154214751,
          0.028857180898648197,
          0.028008223960268037,
          0.027173847856531437,
          0.026354246812900873,
          0.02554959254039906,
          0.02476003465594351,
          0.02398570113151799,
          0.02322669877028599,
          0.022483113707738825,
          0.021755011935964234,
          0.021042439849120475,
          0.020345424808206287,
          0.019663975723227603,
          0.018998083650878024,
          0.01834772240587115,
          0.017712849184088962,
          0.017093405195741547,
          0.016489316306767587,
          0.015900493686745756,
          0.015326834461628564,
          0.014768222369658392,
          0.0142245284188741,
          0.013695611544670468,
          0.013181319265927527,
          0.012681488338285715,
          0.012195945403202407,
          0.011724507631487259,
          0.011266983360078364,
          0.010823172720884825,
          0.010392868260588637,
          0.009975855550364255,
          0.009571913784542592,
          0.009180816367312916,
          0.008802331486623991,
          0.008436222674513124,
          0.008082249353158807,
          0.007740167366018832,
          0.0074097294934810575,
          0.00709068595251919,
          0.006782784879908193,
          0.006485772798617043,
          0.006199395067055906,
          0.00592339631091453,
          0.005657520837385163,
          0.005401513031618582,
          0.005155117735315126,
          0.004918080607403717,
          0.004690148466810714,
          0.004471069617367153,
          0.004260594154947726,
          0.004058474256976449,
          0.0038644644544743503,
          0.003678321886861364,
          0.003499806539760066,
          0.0033286814660812803,
          0.0031647129907017126,
          0.003007670899071971,
          0.0028573286101183097,
          0.002713463333825101,
          0.0025758562139053943,
          0.0024442924559859754,
          0.0023185614417494255,
          0.0021984568294900705,
          0.0020837766415528736,
          0.001974323339134513,
          0.0018699038849340154,
          0.0017703297941466935,
          0.0016754171742996405,
          0.0015849867544299764,
          0.0014988639041079257,
          0.0014168786428067088,
          0.0013388656401192311,
          0.0012646642073183112,
          0.0011941182807526471,
          0.0011270763975649806,
          0.0010633916642120253,
          0.0010029217182577648,
          0.0009455286839028136,
          0.000891079121702851,
          0.0008394439729184836,
          0.0007904984989276412,
          0.0007441222161197159,
          0.0007001988266781823,
          0.0006586161456454575,
          0.0006192660246503955,
          0.0005820442726651124,
          0.0005468505741438422,
          0.0005135884048823021,
          0.00048216494592167366,
          0.00045249099580688877,
          0.0004244808814943578,
          0.0003980523681897931,
          0.00037312656838234536,
          0.0003496278503269296,
          0.00032748374621239916,
          0.00030662486023921214,
          0.0002869847768164284,
          0.00026849996907433993,
          0.00025110970787569823,
          0.0002347559714955864,
          0.00021938335612730646,
          0.00020493898735935164,
          0.00019137243275660332,
          0.0001786356156673464,
          0.00016668273036654396,
          0.00015547015863506074,
          0.00014495638786419488,
          0.00013510193076498515,
          0.00012586924675226773,
          0.00011722266506441304,
          0.00010912830967106345,
          0.00010155402601300343,
          9.446930961053778e-05,
          8.784523656942213e-05,
          8.16543960064836e-05,
          7.58708244105717e-05,
          7.046994194838925e-05,
          6.542849071906073e-05,
          6.0724474956002286e-05,
          5.633710316972762e-05,
          5.224673222067556e-05,
          4.84348133069504e-05,
          4.488383984801829e-05,
          4.157729724188584e-05,
          3.849961447009437e-05,
          3.5636117521979855e-05,
          3.297298460705786e-05,
          3.0497203122086103e-05,
          2.819652833731758e-05,
          2.605944376467929e-05,
          2.4075123169068636e-05,
          2.2233394182651308e-05,
          2.052470348095246e-05,
          1.8940083478643982e-05,
          1.747112050223256e-05,
          1.6109924396335642e-05,
          1.484909951988091e-05,
          1.3681717088371227e-05,
          1.2601288818301154e-05,
          1.1601741829896732e-05,
          1.067739476455191e-05,
          9.82293507365085e-06,
          9.033397435883542e-06,
          8.304143260673126e-06,
          7.63084123592778e-06,
          7.0094488789991396e-06,
          6.436195050465618e-06,
          5.9075633911549095e-06,
          5.420276643666225e-06,
          4.97128182054457e-06,
          4.5577361821891625e-06,
          4.176993988539598e-06,
          3.826593989570712e-06,
          3.504247620635342e-06,
          3.2078278697183223e-06,
          2.9353587846995936e-06,
          2.6850055897659e-06,
          2.4550653811543367e-06,
          2.2439583734545616e-06,
          2.0502196687347363e-06,
          1.8724915217876595e-06,
          1.7095160758147412e-06,
          1.5601285438738477e-06
        ],
        "equalised_rectangle": [
          0.06466377691039937,
          0.06367505739286287,
          0.06267747296573614,
          0.061671919657779954,
          0.0606592883637374,
          0.059640463574769625,
          0.058616322141639476,
          0.057587732072919624,
          0.05655555137037107,
          0.05552062690350301,
          0.05448379332518627,
          0.05344587203005017,
          0.05240767015724797,
          0.05136997963902906,
          0.05033357629640788,
          0.04929921898306903,
          0.04826764877849883,
          0.047239588231182766,
          0.04621574065255876,
          0.045196789462267135,
          0.044183397585091565,
          0.04317620689983913,
          0.04217583774026536,
          0.04118288844800963,
          0.04019793497736965,
          0.03922153055161048,
          0.03825420537037414,
          0.03729646636763161,
          0.03634879701949784,
          0.035411657201116345,
          0.034485483091708825,
          0.03357068712678184,
          0.0326676579963829,
          0.031776760688205945,
          0.0308983365742592,
          0.03003270353972752,
          0.029180156152587674,
          0.0283409658724656,
          0.02751538129716516,
          0.026703628445240726,
          0.02590591107293887,
          0.025122411023791345,
          0.024353288609106304,
          0.023598683017574906,
          0.02285871275218748,
          0.022133476092636356,
          0.02142305158137129,
          0.020727498531468592,
          0.020046857554475103,
          0.01938115110639463,
          0.018730384049995677,
          0.01809454423163576,
          0.01747360307081895,
          0.01686751616072936,
          0.01627622387801396,
          0.015699652000121838,
          0.015137712328547043,
          0.014590303316362371,
          0.01405731069847884,
          0.013538608123112653,
          0.013034057782993921,
          0.012543511044904598,
          0.012066809076190002,
          0.011603783466946021,
          0.011154256846644006,
          0.010718043494017419,
          0.010294949939095886,
          0.009884775556336968,
          0.009487313147869053,
          0.009102349515924544,
          0.008729666023606569,
          0.008369039143197681,
          0.008020240991283609,
          0.007683039850029351,
          0.007357200674008383,
          0.007042485582048248,
          0.006738654333618199,
          0.006445464789344103,
          0.006162673355296111,
          0.005890035410751309,
          0.00562730571919057,
          0.005374238822342733,
          0.0051305894171419265,
          0.00489611271551463,
          0.004670564786961726,
          0.0044537028839472465,
          0.004245285750149935,
          0.004045073911676271,
          0.003852829951373117,
          0.0036683187664163968,
          0.003491307809387131,
          0.0033215673130797393,
          0.003158870499318058,
          0.003002993772083057,
          0.0028537168952827473,
          0.0027108231555183385,
          0.0025740995102228885,
          0.002443336721567858,
          0.0023183294765506974,
          0.0021988764936917106,
          0.002084780616781721,
          0.001975848896133388,
          0.001871892657798341,
          0.0017727275612197456,
          0.0016781736457956225,
          0.001588055366832215,
          0.0015022016213691706,
          0.0014204457643588095,
          0.0013426256156813436,
          0.0012685834584756932,
          0.0011981660292621381,
          0.0011312245003284296,
          0.0010676144548452103,
          0.0010071958551697477,
          0.0009498330047891337,
          0.0008953945043453376,
          0.000843753202175025,
          0.0007947861397866699,
          0.0007483744926865227,
          0.0007044035069534629,
          0.0006627624319506574,
          0.0006233444495493947,
          0.0005860466002275446,
          0.00055076970639187,
          0.000517418293259916,
          0.0004859005076235142,
          0.00045612803480209446,
          0.00042801601408014225,
          0.0004014829529091543,
          0.00037645064014054237,
          0.00035284405854208546,
          0.0003305912968367767,
          0.00030962346148929803,
          0.00028987458845193017,
          0.0002712815550684944,
          0.0002537839923219818,
          0.00023732419759877254,
          0.00022184704813000956,
          0.000207299915258588,
          0.00019363257966848368,
          0.0001807971477017625,
          0.00016874796887761308,
          0.00015744155471710986,
          0.0001468364989671838,
          0.0001368933993074413,
          0.00012757478061406304,
          0.00011884501984598977,
          0.00011067027261000751,
          0.00010301840145316744,
          9.585890592320454e-05,
          8.916285443025974e-05,
          8.290281793626116e-05,
          7.705280549177547e-05,
          7.158820163398901e-05,
          6.648570565371513e-05,
          6.172327273394211e-05,
          5.7280056957435276e-05,
          5.313635617625296e-05,
          4.927355873174511e-05,
          4.567409200965241e-05,
          4.2321372811299386e-05,
          3.9199759518570394e-05,
          3.62945060273575e-05,
          3.359171742146583e-05,
          3.1078307356537414e-05,
          2.8741957121397334e-05,
          2.6571076342325697e-05,
          2.4554765294104664e-05,
          2.2682778780259597e-05,
          2.094549154370564e-05,
          1.9333865168007686e-05,
          1.783941642865171e-05,
          1.6454187053094614e-05,
          1.5170714847901082e-05,
          1.3982006150973461e-05,
          1.288150956672717e-05,
          1.186309094204129e-05,
          1.0921009540923992e-05,
          1.004989537605182e-05,
          9.24472765566884e-06,
          8.500814304754834e-06,
          7.813772519881679e-06,
          7.1795103177657335e-06,
          6.594209038182105e-06,
          6.054306762627946e-06,
          5.556482610898717e-06,
          5.097641878564441e-06,
          4.674901979199019e-06,
          4.285579156116181e-06,
          3.927175929295729e-06,
          3.597369244137048e-06,
          3.2939992896495553e-06,
          3.015058954676067e-06,
          2.7586838917410196e-06,
          2.5231431591165907e-06,
          2.306830412702833e-06,
          2.10825562031947e-06,
          1.9260372720029383e-06,
          1.758895060891093e-06,
          1.6056430102561342e-06,
          1.4651830232119453e-06
        ],
        "retuned_max_z": [
          0.0618779459549318,
          0.06092532510481466,
          0.059964416828070626,
          0.0589960813796216,
          0.05802117374315761,
          0.057040542418397545,
          0.056055028240459624,
          0.05506546323349872,
          0.05407266950063986,
          0.05307745815210733,
          0.0520806282733132,
          0.051082965934532494,
          0.0500852432436515,
          0.04908821744333433,
          0.04809263005380933,
          0.04709920606233279,
          0.046108653160242645,
          0.04512166102837071,
          0.044138900671437935,
          0.04316102380191399,
          0.04218866227368208,
          0.041222427565709804,
          0.04026291031579062,
          0.03931067990428589,
          0.03836628408766748,
          0.03743024868153289,
          0.036503077292642204,
          0.03558525109940726,
          0.034677228680148414,
          0.03377944588832564,
          0.032892315773845625,
          0.03201622854944778,
          0.031151551601078634,
          0.030298629541075855,
          0.029457784302901715,
          0.028629315276089428,
          0.027813499479996482,
          0.02701059177489424,
          0.026220825108867318,
          0.025444410798943065,
          0.024681538844827898,
          0.023932378273587483,
          0.023197077513575495,
          0.022475764795888746,
          0.021768548581606095,
          0.021075518013053615,
          0.020396743387329358,
          0.019732276650318115,
          0.019082151909427806,
          0.018446385963287206,
          0.017824978846656556,
          0.017217914388819873,
          0.016625160783749916,
          0.016046671170362445,
          0.015482384221207724,
          0.014932224737980341,
          0.014396104252268043,
          0.013873921630000076,
          0.01336556367810171,
          0.012870905751908012,
          0.012389812361940845,
          0.011922137778705153,
          0.011467726634215738,
          0.011026414519021937,
          0.010598028573555506,
          0.010182388072687341,
          0.009779305002437889,
          0.009388584627848888,
          0.009010026051084665,
          0.008643422758894691,
          0.008288563158630852,
          0.007945231102075416,
          0.007613206396397941,
          0.007292265301620941,
          0.00698218101403493,
          0.0066827241350635655,
          0.0063936631251390605,
          0.0061147647422053145,
          0.005845794464523506,
          0.005586516897509351,
          0.005336696164385413,
          0.00509609628048331,
          0.0048644815110808716,
          0.0046416167127076025,
          0.004427267657898016,
          0.004221201343416596,
          0.004023186282020257,
          0.0038329927778644637,
          0.0036503931856965944,
          0.0034751621540163014,
          0.0033070768524156003,
          0.0031459171833430684,
          0.0029914659785653316,
          0.0028435091806258057,
          0.0027018360096255443,
          0.002566239115673131,
          0.002436514717371253,
          0.0023124627267254575,
          0.0021938868608770506,
          0.002080594741076057,
          0.0019723979793224073,
          0.0018691122531138348,
          0.0017705573687474404,
          0.0016765573136285359,
          0.0015869402980453618,
          0.0015015387868716726,
          0.001420189521661078,
          0.0013427335335971292,
          0.0012690161477623206,
          0.0011988869791866778,
          0.0011321999211329763,
          0.0010688131260708502,
          0.001008588979786194,
          0.0009513940690653934,
          0.000897099143386086,
          0.0008455790710374991,
          0.0007967127900840634,
          0.0007503832545758095,
          0.0007064773763983428,
          0.0006648859631439166,
          0.0006255036523733616,
          0.0005882288426264153,
          0.0005529636215254807,
          0.0005196136913050322,
          0.00048808829208584056,
          0.00045830012319995634,
          0.0004301652628590637,
          0.00040360308644544725,
          0.0003785361836913686,
          0.00035489027499927824,
          0.00033259412714199145,
          0.0003115794685687499,
          0.000291780904530048,
          0.00027313583222122946,
          0.0002555843561322262,
          0.00023906920377841882,
          0.00022353564197541968,
          0.00020893139380878718,
          0.00019520655643813218,
          0.00018231351986387767,
          0.0001702068867740913,
          0.00015884339357832337,
          0.00014818183272527109,
          0.0001381829763913519,
          0.00012880950161792083,
          0.00012002591696593217,
          0.00011179849074827534,
          0.00010409518089186793,
          9.688556647383402e-05,
          9.014078096873907e-05,
          8.383344723688676e-05,
          7.7937614277112e-05,
          7.242869576132192e-05,
          6.728341036222864e-05,
          6.247972388028339e-05,
          5.799679317074936e-05,
          5.381491186714451e-05,
          4.991545789290941e-05,
          4.628084274912583e-05,
          4.2894462562405554e-05,
          3.9740650873675386e-05,
          3.680463314549251e-05,
          3.407248296272499e-05,
          3.153107989891289e-05,
          2.916806901837095e-05,
          2.6971821982094027e-05,
          2.4931399723768996e-05,
          2.303651666067364e-05,
          2.127750640293051e-05,
          1.9645288923483448e-05,
          1.813133915025565e-05,
          1.6727656941222803e-05,
          1.5426738402578676e-05,
          1.4221548509775802e-05,
          1.3105494990977207e-05,
          1.2072403432347888e-05,
          1.1116493564630735e-05,
          1.0232356690591742e-05,
          9.414934213162631e-06,
          8.659497224452675e-06,
          7.961627116234898e-06,
          7.317197173026783e-06,
          6.722355109473209e-06,
          6.173506514391932e-06,
          5.667299164552847e-06,
          5.20060817202441e-06,
          4.770521929725906e-06,
          4.374328820668144e-06,
          4.009504657241378e-06,
          3.673700817811459e-06,
          3.364733048809e-06,
          3.0805709014367285e-06,
          2.8193277730726743e-06,
          2.5792515244072987e-06,
          2.358715644316959e-06,
          2.1562109354411337e-06,
          1.9703376943935338e-06,
          1.7997983614936807e-06,
          1.6433906158541685e-06,
          1.5000008925967412e-06,
          1.3685982998952674e-06
        ]
      },
      "power_difference_vs_symmetric_max_z_pp": {
        "dunnett_tamhane": [
          -0.42486826539114286,
          -0.4194962131452096,
          -0.4140326618389367,
          -0.40848298295993457,
          -0.4028525757544421,
          -0.3971468585979854,
          -0.39137126044714865,
          -0.3855312123904997,
          -0.3796321393170099,
          -0.3736794517191333,
          -0.3676785376475422,
          -0.36163475483328433,
          -0.35555342299319337,
          -0.3494398163328083,
          -0.3432991562611232,
          -0.3371366043299351,
          -0.3309572554103246,
          -0.3247661311175709,
          -0.31856817349518174,
          -0.3123682389676419,
          -0.3061710925706951,
          -0.2999814024671976,
          -0.2938037347552158,
          -0.28764254857478466,
          -0.28150219151820144,
          -0.2753868953482064,
          -0.2693007720272811,
          -0.2632478100606628,
          -0.2572318711543953,
          -0.25125668718922745,
          -0.2453258575100148,
          -0.23944284652983594,
          -0.23361098164665917,
          -0.22783345147023848,
          -0.22211330435557564,
          -0.21645344723901783,
          -0.21085664477203947,
          -0.2053255187472125,
          -0.19986254781036994,
          -0.19447006745186846,
          -0.1891502702701109,
          -0.18390520649911313,
          -0.17873678479185529,
          -0.1736467732508018,
          -0.16863680069625353,
          -0.16370835816283957,
          -0.1588628006145676,
          -0.1541013488678855,
          -0.14942509171250729,
          -0.14483498821924456,
          -0.1403318702239975,
          -0.13591644497690236,
          -0.13158929794556684,
          -0.1273508957611913,
          -0.12320158929646219,
          -0.11914161686386038,
          -0.1151711075234707,
          -0.1112900844889686,
          -0.10749846862109225,
          -0.10379608199742041,
          -0.10018265154814188,
          -0.09665781274694751,
          -0.09322111334717498,
          -0.08987201715270343,
          -0.08660990781428346,
          -0.08343409264144341,
          -0.08034380642091277,
          -0.0773382152327251,
          -0.0744164202552633,
          -0.07157746155126432,
          -0.0688203218267125,
          -0.06614393015524911,
          -0.06354716566098206,
          -0.06102886115291195,
          -0.058587806704657464,
          -0.056222753173473805,
          -0.05393241565325724,
          -0.05171547685582922,
          -0.049570590416492255,
          -0.04749638411870594,
          -0.045491463034530444,
          -0.04355441257687387,
          -0.041683801460445924,
          -0.039878184568675756,
          -0.03813610572388493,
          -0.0364561003589281,
          -0.034836698088225315,
          -0.033276425177097835,
          -0.03177380690788656,
          -0.03032736984269757,
          -0.028935643981609083,
          -0.027597164816850484,
          -0.02631047528254271,
          -0.025074127600654972,
          -0.023886685023877252,
          -0.02274672347601925,
          -0.021652833091323487,
          -0.02060361965383617,
          -0.019597705938534382,
          -0.018633732955686266,
          -0.01771036110053137,
          -0.016826271210212962,
          -0.01598016553024939,
          -0.01517076859264277,
          -0.01439682800832287,
          -0.013657115176279877,
          -0.012950425912039432,
          -0.012275580998222235,
          -0.011631426659941546,
          -0.011016834967847444,
          -0.010430704171660032,
          -0.009871958967144767,
          -0.009339550699438703,
          -0.008832457505569824,
          -0.008349684399244772,
          -0.007890263300736056,
          -0.007453253014833017,
          -0.007037739159621026,
          -0.006642834049186419,
          -0.006267676532867306,
          -0.005911431793870214,
          -0.005573291110039236,
          -0.005252471579442197,
          -0.004948215813305179,
          -0.004659791599015417,
          -0.004386491535468551,
          -0.004127632643313728,
          -0.0038825559524613418,
          -0.0036506260689961323,
          -0.00343123072369389,
          -0.0032237803043733138,
          -0.0030277073739926053,
          -0.0028424661763670755,
          -0.0026675321315283718,
          -0.0025024013223684527,
          -0.002346589974222546,
          -0.0021996339291008304,
          -0.0020610881160232353,
          -0.0019305260188229312,
          -0.0018075391428395982,
          -0.0016917364818125336,
          -0.0015827439859505965,
          -0.0014802040325556653,
          -0.0013837749000322752,
          -0.0012931302462826366,
          -0.0012079585924196223,
          -0.001127962812497163,
          -0.0010528596302017412,
          -0.0009823791228713574,
          -0.0009162642337412485,
          -0.0008542702928049373,
          -0.0007961645468568257,
          -0.0007417256990716048,
          -0.00069074345852016,
          -0.0006430181000438573,
          -0.0005983600346426421,
          -0.000556589390654505,
          -0.0005175356058817471,
          -0.0004810370309304979,
          -0.00044694054371907654,
          -0.00041510117526621926,
          -0.0003853817468701948,
          -0.0003576525185677859,
          -0.00033179084902856815,
          -0.0003076808665292141,
          -0.0002852131512409706,
          -0.0002642844285971613,
          -0.00024479727350756875,
          -0.00022665982553071728,
          -0.000209785514604377,
          -0.00019409279723436867,
          -0.00017950490309726064,
          -0.00016594959157956168,
          -0.00015335891824230785,
          -0.00014166901100010065,
          -0.00013081985559271203,
          -0.00012075509031594933,
          -0.00011142180965650894,
          -0.00010277037664208066,
          -9.475424357363593e-05,
          -8.732978095116195e-05,
          -8.045611433749045e-05,
          -7.4094968915972e-05,
          -6.821052135341787e-05,
          -6.276925895720709e-05,
          -5.773984560475398e-05,
          -5.3092994412029526e-05,
          -4.880134676366055e-05,
          -4.483935748256229e-05,
          -4.11831859836731e-05,
          -3.781059304541756e-05,
          -3.470084298795584e-05,
          -3.183461119160569e-05,
          -2.9193896511348072e-05,
          -2.6761938509700656e-05,
          -2.452313919709681e-05,
          -2.2462989257565624e-05,
          -2.0567998282317035e-05,
          -1.8825629088947693e-05,
          -1.7224235759893958e-05,
          -1.5753005278007493e-05
        ],
        "max_z": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "equalised_rectangle": [
          0.29401229344792057,
          0.2900548639512057,
          0.28604103909259937,
          0.2819746538509027,
          0.27785954944612445,
          0.2736995674054832,
          0.2694985437141306,
          0.2652603030628531,
          0.2609886532043304,
          0.25668737942918796,
          0.25236023917256656,
          0.24801095676139084,
          0.243643218311973,
          0.23926066678725544,
          0.23486689722168608,
          0.2304654521224636,
          0.22605981705355882,
          0.22165341641003922,
          0.21724960938809268,
          0.2128516861566565,
          0.20846286423520377,
          0.20408628508188364,
          0.19972501089555728,
          0.1953820216345603,
          0.19106021225451242,
          0.1867623901665838,
          0.18249127291750655,
          0.17824948609140856,
          0.17403956143342558,
          0.1698639351942699,
          0.16572494669432336,
          0.16162483710538966,
          0.15756574844763005,
          0.15354972279880696,
          0.1495787017121386,
          0.14565452583920058,
          0.141778934753245,
          0.13795356696819638,
          0.13417996014830624,
          0.13045955150272626,
          0.12679367835926048,
          0.12318357891095699,
          0.11963039312926638,
          0.11613516383686129,
          0.11269883793305624,
          0.10932226776495524,
          0.10600621263675558,
          0.10275134044955836,
          0.09955822946453585,
          0.09642737018117353,
          0.0933591673231926,
          0.09035394192422608,
          0.08741193350522147,
          0.08453330233596512,
          0.08171813177275666,
          0.07896643066458431,
          0.07627813581987386,
          0.07365311452661727,
          0.07109116711795371,
          0.06859202957614219,
          0.06615537616765366,
          0.06378082210229952,
          0.06146792620957964,
          0.05921619362564412,
          0.05702507848431848,
          0.05489398660609712,
          0.05282227817889895,
          0.05080927042516725,
          0.048854240249518455,
          0.04695642686179946,
          0.04511503437063524,
          0.043329234342637246,
          0.04159816832295382,
          0.03992095031294385,
          0.038296669201043354,
          0.03672439114328352,
          0.03520316189009609,
          0.03373200905640861,
          0.03230994433209844,
          0.03093596563046308,
          0.029609059172397423,
          0.028328201504235206,
          0.027092361447667024,
          0.02590050198004734,
          0.024751582044202358,
          0.023644558286350925,
          0.02257838672172774,
          0.02155202432714276,
          0.020564430560332525,
          0.019614568805792487,
          0.01870140774742346,
          0.017823922668036563,
          0.0169810966763162,
          0.016171921861873884,
          0.015395400378914736,
          0.014650545460004327,
          0.01393638236021344,
          0.013251949233761273,
          0.01259629794352346,
          0.011968494805780772,
          0.011367621270830242,
          0.010792774541956707,
          0.010243068133619637,
          0.009717632371430973,
          0.009215614835111907,
          0.008736180746737876,
          0.008278513306081425,
          0.00784181397490702,
          0.007425302712538162,
          0.007028218164351063,
          0.0066498178056151325,
          0.006289378042423355,
          0.005946194271977401,
          0.005619580904225874,
          0.005308871346865196,
          0.005013417955745947,
          0.004732591952782972,
          0.004465783313178928,
          0.004212400624115098,
          0.003971870916630316,
          0.0037436394727530242,
          0.0035271696096073057,
          0.0033219424422803456,
          0.003127456627316505,
          0.0029432280883923134,
          0.0027687897258710237,
          0.0026036911119575734,
          0.0024474981726752,
          0.0022997928585177796,
          0.002160172804921423,
          0.0020282509840319207,
          0.0019036553490114905,
          0.0017860284723059117,
          0.0016750271787269178,
          0.0015703221747931373,
          0.001471597675228864,
          0.0013785510276864699,
          0.0012908923365584357,
          0.001208344086867097,
          0.0011306407690869769,
          0.0010575285054770234,
          0.0009887646789774607,
          0.000924117564948812,
          0.0008633659667856008,
          0.0008062988556711836,
          0.0007527150150843376,
          0.0007024226906349185,
          0.0006552392454395317,
          0.0006109908217810656,
          0.000569512008974371,
          0.0005306455180265068,
          0.0004942418633246959,
          0.0004601590514741183,
          0.00042826227765191405,
          0.0003984236294662935,
          0.0003705217985205955,
          0.00034444179984882695,
          0.00032007469935591004,
          0.0002973173488962644,
          0.0002760721297345725,
          0.0002562467036670846,
          0.0002377537723252665,
          0.000220510844273214,
          0.00020444001005426315,
          0.00018946772505357146,
          0.0001755246000656463,
          0.00016254519950020807,
          0.00015046784705985417,
          0.00013923443887842168,
          0.00012879026388690207,
          0.00011908383128478306,
          0.00011006670500579574,
          0.00010169334491161308,
          9.39209548467268e-05,
          8.670933688836868e-05,
          8.002075216895221e-05,
          7.381978762710517e-05,
          6.807322889823553e-05,
          6.274993885613256e-05,
          5.782074180560315e-05,
          5.3258313115200906e-05,
          4.9037074079105736e-05,
          4.513309180831371e-05,
          4.1523984084523846e-05,
          3.818882878814378e-05,
          3.510807802253879e-05,
          3.226347650153727e-05,
          2.963798413357921e-05,
          2.721570261376982e-05,
          2.4981805923918188e-05,
          2.2922474540720827e-05,
          2.102483309673886e-05,
          1.927689149416878e-05,
          1.7667489293771155e-05,
          1.6186243068094797e-05,
          1.4823496841120942e-05,
          1.3570275314567226e-05,
          1.241823966990907e-05,
          1.1359646090447484e-05,
          1.0387306559334064e-05,
          9.49455206677996e-06
        ],
        "retuned_max_z": [
          0.5725953889946789,
          0.5650280927560258,
          0.5573466528591475,
          0.5495584816667343,
          0.5416710115040968,
          0.5336916830426919,
          0.5256279338321179,
          0.5174871870049502,
          0.5092768401774528,
          0.5010042545687599,
          0.49267674435987674,
          0.48430156631315,
          0.47588590967162503,
          0.4674368863567202,
          0.4589615214815379,
          0.45046674419608745,
          0.44195937887918646,
          0.4334461366912512,
          0.4249336075001775,
          0.41642825219196933,
          0.4079363953761517,
          0.39946421849481606,
          0.3910177533430259,
          0.3826028760069322,
          0.37422530122472875,
          0.3658905771743437,
          0.3576040806906988,
          0.3493710129138461,
          0.34119639536837054,
          0.3330850664733487,
          0.325041678480642,
          0.3170706948387947,
          0.3091763879780607,
          0.30136283751180937,
          0.29363392884789175,
          0.2859933522030067,
          0.2784446020123621,
          0.2709909767253271,
          0.2636355789780831,
          0.2563813161324924,
          0.24923090117034974,
          0.24218685393133654,
          0.23525150268235429,
          0.22842698600548106,
          0.22171525499119493,
          0.21511807572323072,
          0.20863703204094808,
          0.20227352856461156,
          0.19602879396926065,
          0.18990388449191542,
          0.1838996876571075,
          0.1780169262058151,
          0.17225616221212547,
          0.16661780137265936,
          0.16110209745338055,
          0.155709156878725,
          0.15043894344777264,
          0.14529128316284057,
          0.14026586915566464,
          0.13536226669661477,
          0.1305799182729661,
          0.12591814872224827,
          0.12137617040700599,
          0.11695308841804808,
          0.11264790579317285,
          0.10845952873910214,
          0.10438677184470002,
          0.10042836327397442,
          0.09658294992795913,
          0.09284910256478485,
          0.08922532086821366,
          0.08571003845485592,
          0.08230162781152073,
          0.07899840515378509,
          0.07579863519838748,
          0.07270053584175207,
          0.0697022827380045,
          0.06680201377029515,
          0.06399783340935716,
          0.061287816954658236,
          0.058670014652917324,
          0.05614245569017795,
          0.05370315205377452,
          0.051350102260749875,
          0.04908129495057034,
          0.04689471233940701,
          0.04478833353469547,
          0.04276013770833087,
          0.04080810712798755,
          0.03893023004579721,
          0.03712450344457441,
          0.035388935641700314,
          0.03372154875158628,
          0.03212038100759429,
          0.030583488944635473,
          0.029108949444522914,
          0.0276948616453776,
          0.02633934871799637,
          0.02504055951089157,
          0.023796670067344206,
          0.022605885016768745,
          0.021466438843908975,
          0.02037659703870709,
          0.019334657130543054,
          0.018338949610130495,
          0.017387838742799477,
          0.016479723276885405,
          0.015613037051076528,
          0.014786249504439297,
          0.013997866093251599,
          0.013246428618529649,
          0.012530515468178738,
          0.011848741777875649,
          0.011199759514657348,
          0.010582257487168345,
          0.009994961286530213,
          0.009436633161874486,
          0.00890607183426928,
          0.00840211225292542,
          0.007923625297578951,
          0.007469517430480632,
          0.007038730301900387,
          0.006630240312488489,
          0.006243058136001789,
          0.005876228205803358,
          0.00552882816823308,
          0.005199968306257574,
          0.004888790936141696,
          0.004594469780305754,
          0.0043162093190551865,
          0.00405324412403596,
          0.003804838175813785,
          0.0035702841682305753,
          0.003348902801803,
          0.003140042068416893,
          0.002943076529593469,
          0.0027574065900259903,
          0.0025824577686739403,
          0.002417679968913511,
          0.002262546749554062,
          0.0021165545982526623,
          0.0019792222089032308,
          0.0018500897641327008,
          0.0017287182243697075,
          0.0016146886246293235,
          0.0015076013799020238,
          0.0014070756004014306,
          0.0013127484172592574,
          0.0012242743197221628,
          0.001141324504427832,
          0.001063586237370906,
          0.0009907622292359974,
          0.0009225700245196755,
          0.0008587414048299991,
          0.0007990218068076871,
          0.0007431697548354599,
          0.0006909563088797199,
          0.0006421645276866172,
          0.0005965889471548635,
          0.0005540350744515088,
          0.0005143188974376933,
          0.0004772664096375223,
          0.00044271315073896034,
          0.00041050376230478136,
          0.00038049155886010766,
          0.0003525381140012662,
          0.000326512861348327,
          0.00030229271039683425,
          0.000279761676613699,
          0.00025881052591048004,
          0.0002393364330610659,
          0.0002212426537417933,
          0.0002044382099608555,
          0.00018883758865495537,
          0.0001743604528869902,
          0.0001609313656003586,
          0.00014847952536367615,
          0.00013693851392826417,
          0.00012624605514321985,
          0.00011634378491720554,
          0.00010717703196050365,
          9.869460876332781e-05,
          9.08486126438568e-05,
          8.359423645520891e-05,
          7.688958859608519e-05,
          7.069552191429906e-05,
          6.497547139217019e-05,
          5.969529998095524e-05,
          5.482315249549785e-05,
          5.032931708059962e-05,
          4.618609407147645e-05,
          4.2367671915233274e-05,
          3.8850009664859186e-05,
          3.561072603464055e-05,
          3.2628994539596334e-05,
          2.9885444563504393e-05,
          2.7362067900327247e-05,
          2.5042130724628464e-05,
          2.2910090602401567e-05,
          2.095151832026687e-05,
          1.9153024399809482e-05
        ]
      },
      "checks_at_saved_active_amplitudes": {
        "dunnett_tamhane": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.07185258249879004,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7416540544559739
        },
        "max_z": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.06760389984487858,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7459027371098853
        },
        "equalised_rectangle": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.06466377691039937,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7488428600443645
        },
        "retuned_max_z": {
          "saved_active_amplitude": 2.8508567047855333,
          "regret_at_saved_active_amplitude": 0.0618779459549318,
          "difference_from_saved_regret": 0.0,
          "power_at_saved_active_amplitude": 0.7516286909998321
        }
      },
      "sampled_difference_summary_pp": {
        "dunnett_tamhane": {
          "first": -0.42486826539114286,
          "last": -1.5753005278007493e-05,
          "minimum": -0.42486826539114286,
          "maximum": -1.5753005278007493e-05
        },
        "max_z": {
          "first": 0.0,
          "last": 0.0,
          "minimum": 0.0,
          "maximum": 0.0
        },
        "equalised_rectangle": {
          "first": 0.29401229344792057,
          "last": 9.49455206677996e-06,
          "minimum": 9.49455206677996e-06,
          "maximum": 0.29401229344792057
        },
        "retuned_max_z": {
          "first": 0.5725953889946789,
          "last": 1.9153024399809482e-05,
          "minimum": 1.9153024399809482e-05,
          "maximum": 0.5725953889946789
        }
      }
    }
  },
  "comparisons": {
    "retuning_max_z": {
      "before": "max_z",
      "after": "retuned_max_z",
      "worst_regret_reduction_pp": 0.5725953888979438,
      "power_difference_at_lower_endpoints_pp": {
        "E": -0.503498820134296,
        "B": 0.5725953889946789
      }
    },
    "retuned_rectangle_to_retuned_max_z": {
      "before": "equalised_rectangle",
      "after": "retuned_max_z",
      "worst_regret_reduction_pp": 0.2785830954506241,
      "power_difference_at_lower_endpoints_pp": {
        "E": 0.2785830954506241,
        "B": 0.2785830955467583
      }
    },
    "frozen_dt_to_retuned_max_z": {
      "before": "dunnett_tamhane",
      "after": "retuned_max_z",
      "worst_regret_reduction_pp": 0.9974636542890893,
      "power_difference_at_lower_endpoints_pp": {
        "E": -0.35215392653579203,
        "B": 0.9974636543858217
      }
    }
  },
  "continuum_reference": {
    "evaluated_regret_lower_bound": 0.06181356324188181,
    "retuned_max_z_gap_pp": 0.006438271401733309,
    "arithmetic_certificate": false
  },
  "checks": {
    "maximum_saved_branch_regret_difference": 0.0,
    "saved_cutoffs_agree_across_sources": true,
    "all_plotted_powers_monotone_and_below_oracle": true,
    "sizes_agree_with_saved_values_to_1e_minus_11": true
  }
}


==> anc/results/priority_compatibility.json <==
{
  "purpose": "Algebraic compatibility illustration; not clinical calibration.",
  "source": "results/upper_set_study.json",
  "source_sha256": "0ed4cf6adda9ced4c7bbeb9ce170fda27a14c98b256310e4da676c2f2b821946",
  "assumptions": [
    "Additive effects; proportional recruitment; equal stratum variance factors.",
    "kappa = sigma_F; rho = sqrt(pi); s = sqrt(1-pi).",
    "U_S = pi(theta_S-tau_S); U_F = U_S+(1-pi)(theta_C-tau_C); U_0 = 0."
  ],
  "rho": 0.6324555320336759,
  "pi": 0.4,
  "s": 0.7745966692414834,
  "thresholds_over_kappa": {
    "tau_S": 1.0,
    "tau_C": 1.2
  },
  "rows": [
    {
      "common_radius": 0.1,
      "interval_E": [
        1.5,
        4.0
      ],
      "interval_B": [
        2.0,
        4.5
      ],
      "E_subgroup_effect_min_over_kappa": 2.3717082451262845,
      "E_complement_effect_max_over_kappa": 0.12909944487358058,
      "B_complement_effect_min_over_kappa": 1.9183503419072274,
      "B_subgroup_effect_min_over_kappa": 1.877525512860841,
      "priority_compatible": true,
      "B_each_stratum_positive_net_benefit": true,
      "J0": 3.2757738033247046,
      "positive_stratum_priority_implies_J0": true,
      "strict_margins": {
        "E_subgroup_net_value_min_over_kappa": 0.5486832980505139,
        "E_subgroup_advantage_over_full_min_over_kappa": 0.6425403330758517,
        "B_full_net_value_min_over_kappa": 0.8800000000000001,
        "B_full_advantage_over_subgroup_min_over_kappa": 0.43101020514433647,
        "B_subgroup_net_effect_min_over_kappa": 0.877525512860841,
        "B_complement_net_effect_min_over_kappa": 0.7183503419072275
      }
    },
    {
      "common_radius": 0.25,
      "interval_E": [
        1.5,
        4.0
      ],
      "interval_B": [
        2.0,
        4.5
      ],
      "E_subgroup_effect_min_over_kappa": 2.3717082451262845,
      "E_complement_effect_max_over_kappa": 0.3227486121839514,
      "B_complement_effect_min_over_kappa": 1.7958758547680684,
      "B_subgroup_effect_min_over_kappa": 1.6938137821521027,
      "priority_compatible": true,
      "B_each_stratum_positive_net_benefit": true,
      "J0": 3.6519345083117605,
      "positive_stratum_priority_implies_J0": true,
      "strict_margins": {
        "E_subgroup_net_value_min_over_kappa": 0.5486832980505139,
        "E_subgroup_advantage_over_full_min_over_kappa": 0.5263508326896291,
        "B_full_net_value_min_over_kappa": 0.8800000000000001,
        "B_full_advantage_over_subgroup_min_over_kappa": 0.35752551286084105,
        "B_subgroup_net_effect_min_over_kappa": 0.6938137821521027,
        "B_complement_net_effect_min_over_kappa": 0.5958758547680685
      }
    },
    {
      "common_radius": 0.4,
      "interval_E": [
        1.5,
        4.0
      ],
      "interval_B": [
        2.0,
        4.5
      ],
      "E_subgroup_effect_min_over_kappa": 2.3717082451262845,
      "E_complement_effect_max_over_kappa": 0.5163977794943223,
      "B_complement_effect_min_over_kappa": 1.6734013676289097,
      "B_subgroup_effect_min_over_kappa": 1.5101020514433643,
      "priority_compatible": true,
      "B_each_stratum_positive_net_benefit": true,
      "J0": 3.9830952132988164,
      "positive_stratum_priority_implies_J0": true,
      "strict_margins": {
        "E_subgroup_net_value_min_over_kappa": 0.5486832980505139,
        "E_subgroup_advantage_over_full_min_over_kappa": 0.41016133230340657,
        "B_full_net_value_min_over_kappa": 0.8800000000000001,
        "B_full_advantage_over_subgroup_min_over_kappa": 0.2840408205773458,
        "B_subgroup_net_effect_min_over_kappa": 0.5101020514433643,
        "B_complement_net_effect_min_over_kappa": 0.4734013676289097
      }
    },
    {
      "common_radius": 0.8,
      "interval_E": [
        1.5,
        4.0
      ],
      "interval_B": [
        2.0,
        4.5
      ],
      "E_subgroup_effect_min_over_kappa": 2.3717082451262845,
      "E_complement_effect_max_over_kappa": 1.0327955589886446,
      "B_complement_effect_min_over_kappa": 1.3468027352578191,
      "B_subgroup_effect_min_over_kappa": 1.0202041028867286,
      "priority_compatible": true,
      "B_each_stratum_positive_net_benefit": true,
      "J0": 4.646190426597633,
      "positive_stratum_priority_implies_J0": true,
      "strict_margins": {
        "E_subgroup_net_value_min_over_kappa": 0.5486832980505139,
        "E_subgroup_advantage_over_full_min_over_kappa": 0.1003226646068132,
        "B_full_net_value_min_over_kappa": 0.8800000000000001,
        "B_full_advantage_over_subgroup_min_over_kappa": 0.0880816411546915,
        "B_subgroup_net_effect_min_over_kappa": 0.02020410288672858,
        "B_complement_net_effect_min_over_kappa": 0.14680273525781917
      }
    }
  ],
  "overlap_example": {
    "rho": 0.5,
    "a": 1.0,
    "b": 1.0,
    "e_E": 1.0,
    "e_B": 1.0,
    "delta": 0.5773502691896258,
    "eta": 0.5773502691896258,
    "shared_mean": [
      1.0,
      1.0
    ],
    "J0": 1.1547005383792515
  },
  "aggregate_priority_without_positive_direction": {
    "rho": 0.2,
    "a": 0.05,
    "b": 1.0,
    "e_E": 0.5,
    "e_B": 1.0,
    "tau_S_over_kappa": 0.1,
    "tau_C_over_kappa": 0.6,
    "aggregate_priority_compatible": true,
    "J0": -0.33773172012243763
  }
}


==> anc/results/robustness_study.json <==
{
  "date": "2026-09-14",
  "intervals": [
    [
      1.5,
      4
    ],
    [
      2,
      4.5
    ]
  ],
  "alpha": 0.025,
  "correlations": [
    0.0,
    0.4472135954999579,
    0.6324555320336759,
    0.8944271909999159
  ],
  "roots": [
    {
      "rho": 0.0,
      "radius": 0.04992031060765821,
      "gradient": [
        1.025381522730746,
        1.025381522730775
      ]
    },
    {
      "rho": 0.4472135954999579,
      "radius": 0.08851665797806747,
      "gradient": [
        1.0192391368716223,
        1.019239136871623
      ]
    },
    {
      "rho": 0.6324555320336759,
      "radius": 0.12935915121094868,
      "gradient": [
        1.010650416434455,
        1.0106504164344547
      ]
    },
    {
      "rho": 0.8944271909999159,
      "radius": 0.2769616565299558,
      "gradient": [
        0.9888495101225092,
        0.988849510122509
      ]
    }
  ],
  "common_radius": [
    {
      "q": 0.4999999999999927,
      "log_k": 1.8088949423352556,
      "component_e": 0.5536549150649854,
      "component_b": 0.5536549150650022,
      "slope_e": [
        2.100683356072503,
        -0.0
      ],
      "slope_b": [
        -0.0,
        2.1006833560724947
      ],
      "corner_margin": 0.10730983012998774,
      "gradient": [
        1.1630536650847503,
        1.1630536650847807
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.0,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.10911064992253983,
        0.10911064992253452
      ],
      "worst_regret": 0.10911064992253983,
      "equalization_residual": 2.6506574712925612e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.6506574712925612e-15,
      "cubic_gap_bound": 2.6506574712925612e-15,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.0
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8103561928306071,
      "component_e": 0.52624597976337,
      "component_b": 0.5262459797633858,
      "slope_e": [
        2.100683356072503,
        -0.025
      ],
      "slope_b": [
        -0.025,
        2.1006833560724947
      ],
      "corner_margin": 0.05249195952675567,
      "gradient": [
        1.092320021394894,
        1.0923200213949233
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.025,
      "eps_b": 0.025,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.10927020445996992,
        0.10927020445996462
      ],
      "worst_regret": 0.10927020445996992,
      "equalization_residual": 2.6506574712925612e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.6506574712925612e-15,
      "cubic_gap_bound": 2.6506574712925612e-15,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.009973297288075944
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8117447235832471,
      "component_e": 0.4999177651505894,
      "component_b": 0.4999177651506045,
      "slope_e": [
        2.100683356072503,
        -0.05
      ],
      "slope_b": [
        -0.05,
        2.1006833560724947
      ],
      "corner_margin": -0.0001644696988061245,
      "gradient": [
        1.0251730403992754,
        1.0251730403993036
      ],
      "sufficient_optimality": false,
      "deficit": 0.0001644696988061245,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.05,
      "eps_b": 0.05,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.10942203488542303,
        0.1094220348854177
      ],
      "worst_regret": 0.10942203488542303,
      "equalization_residual": 2.6645352591003757e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 1.474677642544574e-14,
      "defect_gap_bound": 1.7411311684546116e-14,
      "cubic_gap_bound": 1.7416116888329092e-14,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.019945036390476067
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8130634231650378,
      "component_e": 0.4746431772750325,
      "component_b": 0.47464317727504685,
      "slope_e": [
        2.100683356072503,
        -0.07500000000000001
      ],
      "slope_b": [
        -0.07500000000000001,
        2.1006833560724947
      ],
      "corner_margin": -0.05071364544992063,
      "gradient": [
        0.9614767842794029,
        0.96147678427943
      ],
      "sufficient_optimality": false,
      "deficit": 0.05071364544992063,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.07500000000000001,
      "eps_b": 0.07500000000000001,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.10956642485964029,
        0.10956642485963496
      ],
      "worst_regret": 0.10956642485964029,
      "equalization_residual": 2.6645352591003757e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.436825358333057e-07,
      "defect_gap_bound": 4.43682538497841e-07,
      "cubic_gap_bound": 4.923170096671791e-07,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.029913659851819485
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8143151066726029,
      "component_e": 0.45039502583459756,
      "component_b": 0.45039502583461116,
      "slope_e": [
        2.100683356072503,
        -0.1
      ],
      "slope_b": [
        -0.1,
        2.1006833560724947
      ],
      "corner_margin": -0.09920994833079133,
      "gradient": [
        0.901097831845123,
        0.9010978318451491
      ],
      "sufficient_optimality": false,
      "deficit": 0.09920994833079133,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.1,
      "eps_b": 0.1,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.10970365321193616,
        0.10970365321193085
      ],
      "worst_regret": 0.10970365321193616,
      "equalization_residual": 2.6506574712925612e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 3.403596218103316e-06,
      "defect_gap_bound": 3.4035962207539734e-06,
      "cubic_gap_bound": 4.201586736231475e-06,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03987761167674497
    },
    {
      "q": 0.49999999999999223,
      "log_k": 1.815502515520183,
      "component_e": 0.4271460637547165,
      "component_b": 0.42714606375473013,
      "slope_e": [
        2.100683356072503,
        -0.125
      ],
      "slope_b": [
        -0.125,
        2.1006833560724947
      ],
      "corner_margin": -0.1457078724905534,
      "gradient": [
        0.8439053687720759,
        0.8439053687721026
      ],
      "sufficient_optimality": false,
      "deficit": 0.1457078724905534,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.125,
      "eps_b": 0.125,
      "cutoffs": [
        2.2414027276049526,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.10983399366876344,
        0.10983399366875778
      ],
      "worst_regret": 0.10983399366876344,
      "equalization_residual": 2.831068712794149e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 1.1031439654063745e-05,
      "defect_gap_bound": 1.1031439656894814e-05,
      "cubic_gap_bound": 1.5193883387660406e-05,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04983533805849438
    },
    {
      "q": 0.49999999999999245,
      "log_k": 1.816628317339036,
      "component_e": 0.4048690263140432,
      "component_b": 0.40486902631405575,
      "slope_e": [
        2.100683356072503,
        -0.15000000000000002
      ],
      "slope_b": [
        -0.15000000000000002,
        2.1006833560724947
      ],
      "corner_margin": -0.19026194737190105,
      "gradient": [
        0.7897712710200825,
        0.7897712710201074
      ],
      "sufficient_optimality": false,
      "deficit": 0.19026194737190105,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.15000000000000002,
      "eps_b": 0.15000000000000002,
      "cutoffs": [
        2.241402727604952,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.10995771460816957,
        0.10995771460816407
      ],
      "worst_regret": 0.10995771460816957,
      "equalization_residual": 2.7478019859472624e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 2.5090223601032982e-05,
      "defect_gap_bound": 2.5090223603780784e-05,
      "cubic_gap_bound": 3.8667786871284894e-05,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.05978528810578965
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8176951059819886,
      "component_e": 0.38353666969258093,
      "component_b": 0.38353666969259254,
      "slope_e": [
        2.100683356072503,
        -0.17500000000000002
      ],
      "slope_b": [
        -0.17500000000000002,
        2.1006833560724947
      ],
      "corner_margin": -0.2329266606148266,
      "gradient": [
        0.7385701812704784,
        0.7385701812705014
      ],
      "sufficient_optimality": false,
      "deficit": 0.2329266606148266,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.17500000000000002,
      "eps_b": 0.17500000000000002,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11007507883960273,
        0.11007507883959741
      ],
      "worst_regret": 0.11007507883960273,
      "equalization_residual": 2.6506574712925612e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.696168576740436e-05,
      "defect_gap_bound": 4.696168577005502e-05,
      "cubic_gap_bound": 8.121449146015339e-05,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06972591456743071
    },
    {
      "q": 0.49999999999999223,
      "log_k": 1.8187054016314006,
      "component_e": 0.36312180882119616,
      "component_b": 0.36312180882120776,
      "slope_e": [
        2.100683356072503,
        -0.2
      ],
      "slope_b": [
        -0.2,
        2.1006833560724947
      ],
      "corner_margin": -0.27375638235759614,
      "gradient": [
        0.6901795782533866,
        0.6901795782534103
      ],
      "sufficient_optimality": false,
      "deficit": 0.27375638235759614,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.2,
      "cutoffs": [
        2.2414027276049526,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.1101863434084542,
        0.11018634340844848
      ],
      "worst_regret": 0.1101863434084542,
      "equalization_residual": 2.858824288409778e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 7.766111283749239e-05,
      "defect_gap_bound": 7.766111284035121e-05,
      "cubic_gap_bound": 0.00015113560291674165,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.49999999999999245,
      "log_k": 1.8196616510085075,
      "component_e": 0.34359735441624356,
      "component_b": 0.3435973544162542,
      "slope_e": [
        2.100683356072503,
        -0.225
      ],
      "slope_b": [
        -0.225,
        2.1006833560724947
      ],
      "corner_margin": -0.3128052911675022,
      "gradient": [
        0.6444798388690907,
        0.6444798388691125
      ],
      "sufficient_optimality": false,
      "deficit": 0.3128052911675022,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.225,
      "eps_b": 0.225,
      "cutoffs": [
        2.241402727604952,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11029175942467122,
        0.11029175942466568
      ],
      "worst_regret": 0.11029175942467122,
      "equalization_residual": 2.761679773755077e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00011785821403399205,
      "defect_gap_bound": 0.00011785821403675373,
      "cubic_gap_bound": 0.00025883149864593233,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.08957303025651009
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8205662276817787,
      "component_e": 0.324936349088448,
      "component_b": 0.3249363490884578,
      "slope_e": [
        2.100683356072503,
        -0.25
      ],
      "slope_b": [
        -0.25,
        2.1006833560724947
      ],
      "corner_margin": -0.35012730182309415,
      "gradient": [
        0.6013542930409529,
        0.6013542930409732
      ],
      "sufficient_optimality": false,
      "deficit": 0.35012730182309415,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.25,
      "eps_b": 0.25,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11039157191471981,
        0.11039157191471445
      ],
      "worst_regret": 0.11039157191471981,
      "equalization_residual": 2.67841304690819e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00016790281237707126,
      "defect_gap_bound": 0.00016790281237974967,
      "cubic_gap_bound": 0.0004172760697047624,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584
    },
    {
      "q": 0.49999999999999245,
      "log_k": 1.8214214324716278,
      "component_e": 0.3071120024211773,
      "component_b": 0.30711200242118686,
      "slope_e": [
        2.100683356072503,
        -0.275
      ],
      "slope_b": [
        -0.275,
        2.1006833560724947
      ],
      "corner_margin": -0.38577599515763583,
      "gradient": [
        0.5606892712704391,
        0.5606892712704591
      ],
      "sufficient_optimality": false,
      "deficit": 0.38577599515763583,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.275,
      "eps_b": 0.275,
      "cutoffs": [
        2.241402727604952,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11048601969612147,
        0.11048601969611593
      ],
      "worst_regret": 0.11048601969612147,
      "equalization_residual": 2.761679773755077e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00022785424429544427,
      "defect_gap_bound": 0.00022785424429820595,
      "cubic_gap_bound": 0.0006425973038907358,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1093644072551343
    },
    {
      "q": 0.49999999999999245,
      "log_k": 1.8222294939485817,
      "component_e": 0.2900977249196995,
      "component_b": 0.2900977249197085,
      "slope_e": [
        2.100683356072503,
        -0.30000000000000004
      ],
      "slope_b": [
        -0.30000000000000004,
        2.1006833560724947
      ],
      "corner_margin": -0.41980455016059204,
      "gradient": [
        0.5223741448973995,
        0.5223741448974186
      ],
      "sufficient_optimality": false,
      "deficit": 0.41980455016059204,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.30000000000000004,
      "eps_b": 0.30000000000000004,
      "cutoffs": [
        2.241402727604952,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11057533527375862,
        0.1105753352737531
      ],
      "worst_regret": 0.11057533527375862,
      "equalization_residual": 2.761679773755077e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00029751347191052494,
      "defect_gap_bound": 0.0002975134719132866,
      "cubic_gap_bound": 0.0009547876765921278,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.119235384740485
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8229925690216944,
      "component_e": 0.273867160739982,
      "component_b": 0.2738671607399903,
      "slope_e": [
        2.100683356072503,
        -0.325
      ],
      "slope_b": [
        -0.325,
        2.1006833560724947
      ],
      "corner_margin": -0.45226567852002764,
      "gradient": [
        0.48630135910081623,
        0.48630135910083405
      ],
      "sufficient_optimality": false,
      "deficit": 0.45226567852002764,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.325,
      "eps_b": 0.325,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11065974475709758,
        0.11065974475709218
      ],
      "worst_regret": 0.11065974475709758,
      "equalization_residual": 2.6922908347160046e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0003764570094937424,
      "defect_gap_bound": 0.0003764570094964347,
      "cubic_gap_bound": 0.0013785739051782938,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12908787172407687
    },
    {
      "q": 0.49999999999999245,
      "log_k": 1.8237127436138074,
      "component_e": 0.25839421911292026,
      "component_b": 0.2583942191129283,
      "slope_e": [
        2.100683356072503,
        -0.35000000000000003
      ],
      "slope_b": [
        -0.35000000000000003,
        2.1006833560724947
      ],
      "corner_margin": -0.4832115617741515,
      "gradient": [
        0.4523664587063382,
        0.45236645870635567
      ],
      "sufficient_optimality": false,
      "deficit": 0.4832115617741515,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.35000000000000003,
      "eps_b": 0.35000000000000003,
      "cutoffs": [
        2.241402727604952,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11073946779744968,
        0.11073946779744416
      ],
      "worst_regret": 0.11073946779744968,
      "equalization_residual": 2.761679773755077e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00046407184580543717,
      "defect_gap_bound": 0.00046407184580819885,
      "cubic_gap_bound": 0.001944482563368676,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.13892036641534733
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.824392033420017,
      "component_e": 0.24365310438755963,
      "component_b": 0.243653104387567,
      "slope_e": [
        2.100683356072503,
        -0.375
      ],
      "slope_b": [
        -0.375,
        2.1006833560724947
      ],
      "corner_margin": -0.5126937912248734,
      "gradient": [
        0.42046810689700503,
        0.42046810689702124
      ],
      "sufficient_optimality": false,
      "deficit": 0.5126937912248734,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.375,
      "eps_b": 0.375,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11081471754436899,
        0.11081471754436359
      ],
      "worst_regret": 0.11081471754436899,
      "equalization_residual": 2.706168622523819e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0005595906099136365,
      "defect_gap_bound": 0.0005595906099163427,
      "cubic_gap_bound": 0.0026901466843558554,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14873137631179434
    },
    {
      "q": 0.49999999999999223,
      "log_k": 1.825032384745504,
      "component_e": 0.2296183446248255,
      "component_b": 0.22961834462483283,
      "slope_e": [
        2.100683356072503,
        -0.4
      ],
      "slope_b": [
        -0.4,
        2.1006833560724947
      ],
      "corner_margin": -0.5407633107503417,
      "gradient": [
        0.3905080969523579,
        0.39050809695237426
      ],
      "sufficient_optimality": false,
      "deficit": 0.5407633107503417,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.4,
      "cutoffs": [
        2.2414027276049526,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11088570062025996,
        0.11088570062025425
      ],
      "worst_regret": 0.11088570062025996,
      "equalization_residual": 2.858824288409778e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0006621262839946426,
      "defect_gap_bound": 0.0006621262839975014,
      "cubic_gap_bound": 0.003661909234815477,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.49999999999999245,
      "log_k": 1.8256356754187384,
      "component_e": 0.2162648186814408,
      "component_b": 0.2162648186814475,
      "slope_e": [
        2.100683356072503,
        -0.42500000000000004
      ],
      "slope_b": [
        -0.42500000000000004,
        2.1006833560724947
      ],
      "corner_margin": -0.5674703626371117,
      "gradient": [
        0.3623913571685252,
        0.3623913571685404
      ],
      "sufficient_optimality": false,
      "deficit": 0.5674703626371117,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.42500000000000004,
      "eps_b": 0.42500000000000004,
      "cutoffs": [
        2.241402727604952,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11095261711225728,
        0.11095261711225174
      ],
      "worst_regret": 0.11095261711225728,
      "equalization_residual": 2.761679773755077e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0007707058174557059,
      "defect_gap_bound": 0.0007707058174584676,
      "cubic_gap_bound": 0.004916792759337228,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1682830222181848
    },
    {
      "q": 0.49999999999999245,
      "log_k": 1.8262037157758848,
      "component_e": 0.20356778173201207,
      "component_b": 0.2035677817320184,
      "slope_e": [
        2.100683356072503,
        -0.45
      ],
      "slope_b": [
        -0.45,
        2.1006833560724947
      ],
      "corner_margin": -0.5928644365359695,
      "gradient": [
        0.3360259491376296,
        0.33602594913764405
      ],
      "sufficient_optimality": false,
      "deficit": 0.5928644365359695,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.45,
      "eps_b": 0.45,
      "cutoffs": [
        2.241402727604952,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11101566058042998,
        0.1110156605804244
      ],
      "worst_regret": 0.11101566058042998,
      "equalization_residual": 2.789435349370706e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0008843020514426843,
      "defect_gap_bound": 0.0008843020514454738,
      "cubic_gap_bound": 0.006524921264440357,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1780207257374593
    },
    {
      "q": 0.49999999999999223,
      "log_k": 1.8267382497121236,
      "component_e": 0.1915028891856736,
      "component_b": 0.19150288918567973,
      "slope_e": [
        2.100683356072503,
        -0.47500000000000003
      ],
      "slope_b": [
        -0.47500000000000003,
        2.1006833560724947
      ],
      "corner_margin": -0.6169942216286467,
      "gradient": [
        0.31132305958894363,
        0.3113230595889578
      ],
      "sufficient_optimality": false,
      "deficit": 0.6169942216286467,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.47500000000000003,
      "eps_b": 0.47500000000000003,
      "cutoffs": [
        2.2414027276049526,
        2.241402727604938
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.11107501808135033,
        0.11107501808134458
      ],
      "worst_regret": 0.11107501808135033,
      "equalization_residual": 2.8727020762175925e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0010018634029839428,
      "defect_gap_bound": 0.0010018634029868155,
      "cubic_gap_bound": 0.008572501406980262,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.18773108079848488
    },
    {
      "q": 0.4999999999999927,
      "log_k": 1.8272409557954976,
      "component_e": 0.18004621896207937,
      "component_b": 0.1800462189620848,
      "slope_e": [
        2.100683356072503,
        -0.5
      ],
      "slope_b": [
        -0.5,
        2.1006833560724947
      ],
      "corner_margin": -0.6399075620758359,
      "gradient": [
        0.2881969860163832,
        0.2881969860163959
      ],
      "sufficient_optimality": false,
      "deficit": 0.6399075620758359,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.0,
      "alpha": 0.025,
      "eps_e": 0.5,
      "eps_b": 0.5,
      "cutoffs": [
        2.241402727604952,
        2.2414027276049384
      ],
      "active_amplitudes": [
        2.100683356072503,
        2.1006833560724947
      ],
      "worst_regrets": [
        0.1111308702060757,
        0.1111308702060703
      ],
      "worst_regret": 0.1111308702060757,
      "equalization_residual": 2.6922908347160046e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0011223408417836965,
      "defect_gap_bound": 0.0011223408417863887,
      "cubic_gap_bound": 0.011165496385320352,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1974126513658474
    },
    {
      "q": 0.5,
      "log_k": 1.7790349987875502,
      "component_e": 0.5710288672269305,
      "component_b": 0.5710288672269305,
      "slope_e": [
        2.093101102127765,
        -0.0
      ],
      "slope_b": [
        -0.0,
        2.0931011021277643
      ],
      "corner_margin": 0.14205773445386094,
      "gradient": [
        1.1952211513394573,
        1.195221151339457
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.0,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093101102127765,
        2.0931011021277643
      ],
      "worst_regrets": [
        0.09301807500178658,
        0.09301807500178656
      ],
      "worst_regret": 0.09301807500178658,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.0
    },
    {
      "q": 0.5,
      "log_k": 1.7854253813148473,
      "component_e": 0.5502928224332007,
      "component_b": 0.5502928224332007,
      "slope_e": [
        2.1056253715976716,
        -0.027950849718747374
      ],
      "slope_b": [
        -0.027950849718747374,
        2.105625371597671
      ],
      "corner_margin": 0.10058564486640131,
      "gradient": [
        1.1433293767423038,
        1.1433293767423036
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.025,
      "eps_b": 0.025,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0931253715976714,
        2.093125371597671
      ],
      "worst_regrets": [
        0.0935620580882198,
        0.0935620580882198
      ],
      "worst_regret": 0.0935620580882198,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.009973297288075944
    },
    {
      "q": 0.5,
      "log_k": 1.7916031583560517,
      "component_e": 0.5300911621155536,
      "component_b": 0.5300911621155536,
      "slope_e": [
        2.118149094127006,
        -0.05590169943749475
      ],
      "slope_b": [
        -0.05590169943749475,
        2.1181490941270056
      ],
      "corner_margin": 0.060182324231107254,
      "gradient": [
        1.0931791180207358,
        1.0931791180207355
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.05,
      "eps_b": 0.05,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093149094127006,
        2.0931490941270057
      ],
      "worst_regrets": [
        0.09409039185271796,
        0.09409039185271796
      ],
      "worst_regret": 0.09409039185271796,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.019945036390476067
    },
    {
      "q": 0.5,
      "log_k": 1.7975729270765233,
      "component_e": 0.5104182720524534,
      "component_b": 0.5104182720524534,
      "slope_e": [
        2.130672271739235,
        -0.08385254915624213
      ],
      "slope_b": [
        -0.08385254915624213,
        2.1306722717392343
      ],
      "corner_margin": 0.020836544104906762,
      "gradient": [
        1.0447341860036932,
        1.044734186003693
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.07500000000000001,
      "eps_b": 0.07500000000000001,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0931722717392347,
        2.0931722717392343
      ],
      "worst_regrets": [
        0.09460320637997297,
        0.09460320637997297
      ],
      "worst_regret": 0.09460320637997297,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.029913659851819485
    },
    {
      "q": 0.5000000000000001,
      "log_k": 1.8033392729573792,
      "component_e": 0.4912683718136838,
      "component_b": 0.4912683718136838,
      "slope_e": [
        2.143194906750628,
        -0.1118033988749895
      ],
      "slope_b": [
        -0.1118033988749895,
        2.1431949067506277
      ],
      "corner_margin": -0.017463256372632352,
      "gradient": [
        0.9979583985902091,
        0.9979583985902089
      ],
      "sufficient_optimality": false,
      "deficit": 0.017463256372632352,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.1,
      "eps_b": 0.1,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0931949067506284,
        2.093194906750628
      ],
      "worst_regrets": [
        0.09510064701226782,
        0.09510064701226782
      ],
      "worst_regret": 0.09510064701226782,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 6.568824881598416e-08,
      "defect_gap_bound": 6.568824881598416e-08,
      "cubic_gap_bound": 6.77128683560211e-08,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03987761167674497
    },
    {
      "q": 0.5,
      "log_k": 1.8089067673790766,
      "component_e": 0.47263551648741653,
      "component_b": 0.47263551648741653,
      "slope_e": [
        2.1557170017708183,
        -0.13975424859373686
      ],
      "slope_b": [
        -0.13975424859373686,
        2.155717001770818
      ],
      "corner_margin": -0.05472896702516694,
      "gradient": [
        0.9528155970672442,
        0.952815597067244
      ],
      "sufficient_optimality": false,
      "deficit": 0.05472896702516694,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.125,
      "eps_b": 0.125,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0932170017708183,
        2.093217001770818
      ],
      "worst_regrets": [
        0.09558287362881321,
        0.0955828736288132
      ],
      "worst_regret": 0.09558287362881321,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 2.084732119322136e-06,
      "defect_gap_bound": 2.084732119322136e-06,
      "cubic_gap_bound": 2.2991767914604972e-06,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04983533805849438
    },
    {
      "q": 0.5,
      "log_k": 1.8142799651898538,
      "component_e": 0.45451359879514674,
      "component_b": 0.45451359879514674,
      "slope_e": [
        2.168238559702766,
        -0.16770509831248426
      ],
      "slope_b": [
        -0.16770509831248426,
        2.1682385597027656
      ],
      "corner_margin": -0.09097280240970651,
      "gradient": [
        0.9092696630466087,
        0.9092696630466085
      ],
      "sufficient_optimality": false,
      "deficit": 0.09097280240970651,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.15000000000000002,
      "eps_b": 0.15000000000000002,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093238559702766,
        2.0932385597027654
      ],
      "worst_regrets": [
        0.09605005991096241,
        0.09605005991096241
      ],
      "worst_regret": 0.09605005991096241,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 9.860559468890712e-06,
      "defect_gap_bound": 9.860559468890712e-06,
      "cubic_gap_bound": 1.1657923359849629e-05,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.05978528810578965
    },
    {
      "q": 0.5,
      "log_k": 1.8194634022636444,
      "component_e": 0.43689635159872864,
      "component_b": 0.43689635159872864,
      "slope_e": [
        2.180759583742129,
        -0.19565594803123162
      ],
      "slope_b": [
        -0.19565594803123162,
        2.1807595837421285
      ],
      "corner_margin": -0.12620729680254272,
      "gradient": [
        0.8672845359874627,
        0.8672845359874625
      ],
      "sufficient_optimality": false,
      "deficit": 0.12620729680254272,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.17500000000000002,
      "eps_b": 0.17500000000000002,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093259583742129,
        2.0932595837421286
      ],
      "worst_regrets": [
        0.0965023925959875,
        0.0965023925959875
      ],
      "worst_regret": 0.0965023925959875,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 2.7082867913635518e-05,
      "defect_gap_bound": 2.7082867913635518e-05,
      "cubic_gap_bound": 3.4391665319130196e-05,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06972591456743071
    },
    {
      "q": 0.5,
      "log_k": 1.8244615930522663,
      "component_e": 0.41977735080226436,
      "component_b": 0.41977735080226436,
      "slope_e": [
        2.193280077376009,
        -0.223606797749979
      ],
      "slope_b": [
        -0.223606797749979,
        2.1932800773760084
      ],
      "corner_margin": -0.16044529839547128,
      "gradient": [
        0.8268242312674224,
        0.8268242312674223
      ],
      "sufficient_optimality": false,
      "deficit": 0.16044529839547128,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.2,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0932800773760087,
        2.0932800773760083
      ],
      "worst_regrets": [
        0.09694007072206076,
        0.09694007072206076
      ],
      "worst_regret": 0.09694007072206076,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 5.7177701351230895e-05,
      "defect_gap_bound": 5.7177701351230895e-05,
      "cubic_gap_bound": 7.813548244446895e-05,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5,
      "log_k": 1.8292790281367846,
      "component_e": 0.4031500186500835,
      "component_b": 0.4031500186500835,
      "slope_e": [
        2.2058000443810775,
        -0.25155764746872633
      ],
      "slope_b": [
        -0.25155764746872633,
        2.205800044381077
      ],
      "corner_margin": -0.19369996269983303,
      "gradient": [
        0.7878528587619983,
        0.7878528587619981
      ],
      "sufficient_optimality": false,
      "deficit": 0.19369996269983303,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.225,
      "eps_b": 0.225,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0933000443810776,
        2.093300044381077
      ],
      "worst_regrets": [
        0.09736330486703654,
        0.09736330486703654
      ],
      "worst_regret": 0.09736330486703654,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00010327423337179914,
      "defect_gap_bound": 0.00010327423337179914,
      "cubic_gap_bound": 0.00015215431389415147,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.08957303025651009
    },
    {
      "q": 0.5,
      "log_k": 1.8339201717830824,
      "component_e": 0.3870076274204358,
      "component_b": 0.3870076274204358,
      "slope_e": [
        2.218319488821069,
        -0.2795084971874737
      ],
      "slope_b": [
        -0.2795084971874737,
        2.2183194888210687
      ],
      "corner_margin": -0.22598474515912836,
      "gradient": [
        0.7503346418887802,
        0.75033464188878
      ],
      "sufficient_optimality": false,
      "deficit": 0.22598474515912836,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.25,
      "eps_b": 0.25,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093319488821069,
        2.0933194888210687
      ],
      "worst_regrets": [
        0.09777231638356645,
        0.09777231638356645
      ],
      "worst_regret": 0.09777231638356645,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00016817975872618414,
      "defect_gap_bound": 0.00016817975872618414,
      "cubic_gap_bound": 0.0002676263602493807,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584
    },
    {
      "q": 0.5,
      "log_k": 1.8383894595067902,
      "component_e": 0.37134330351286193,
      "component_b": 0.37134330351286193,
      "slope_e": [
        2.230838415043637,
        -0.3074593469062211
      ],
      "slope_b": [
        -0.3074593469062211,
        2.2308384150436367
      ],
      "corner_margin": -0.25731339297427613,
      "gradient": [
        0.714233937069638,
        0.7142339370696379
      ],
      "sufficient_optimality": false,
      "deficit": 0.25731339297427613,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.275,
      "eps_b": 0.275,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093338415043637,
        2.0933384150436365
      ],
      "worst_regrets": [
        0.09816733663301513,
        0.09816733663301513
      ],
      "worst_regret": 0.09816733663301513,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0002543622465943975,
      "defect_gap_bound": 0.0002543622465943975,
      "cubic_gap_bound": 0.0004379743833113313,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1093644072551343
    },
    {
      "q": 0.5,
      "log_k": 1.8426912956527643,
      "component_e": 0.35615003192552863,
      "component_b": 0.35615003192552863,
      "slope_e": [
        2.2433568276765716,
        -0.3354101966249685
      ],
      "slope_b": [
        -0.3354101966249685,
        2.243356827676571
      ],
      "corner_margin": -0.28769993614894274,
      "gradient": [
        0.6795152535612332,
        0.6795152535612331
      ],
      "sufficient_optimality": false,
      "deficit": 0.28769993614894274,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.30000000000000004,
      "eps_b": 0.30000000000000004,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0933568276765717,
        2.0933568276765713
      ],
      "worst_regrets": [
        0.09854860622056427,
        0.09854860622056427
      ],
      "worst_regret": 0.09854860622056427,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.00036393968767867716,
      "defect_gap_bound": 0.00036393968767867716,
      "cubic_gap_bound": 0.0006792531158612533,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.119235384740485
    },
    {
      "q": 0.5,
      "log_k": 1.8468300509944262,
      "component_e": 0.3414206611170557,
      "component_b": 0.3414206611170557,
      "slope_e": [
        2.255874731623383,
        -0.36336104634371585
      ],
      "slope_b": [
        -0.36336104634371585,
        2.2558747316233827
      ],
      "corner_margin": -0.3171586777658886,
      "gradient": [
        0.6461432736012594,
        0.6461432736012593
      ],
      "sufficient_optimality": false,
      "deficit": 0.3171586777658886,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.325,
      "eps_b": 0.325,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093374731623383,
        2.0933747316233826
      ],
      "worst_regrets": [
        0.0989163742338105,
        0.0989163742338105
      ],
      "worst_regret": 0.0989163742338105,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0004986754283104258,
      "defect_gap_bound": 0.0004986754283104258,
      "cubic_gap_bound": 0.0010106024391552553,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12908787172407687
    },
    {
      "q": 0.5,
      "log_k": 1.8508100603582625,
      "component_e": 0.3271479082456315,
      "component_b": 0.3271479082456315,
      "slope_e": [
        2.268392132058244,
        -0.39131189606246325
      ],
      "slope_b": [
        -0.39131189606246325,
        2.2683921320582434
      ],
      "corner_margin": -0.345704183508737,
      "gradient": [
        0.614082872815236,
        0.6140828728152358
      ],
      "sufficient_optimality": false,
      "deficit": 0.345704183508737,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.35000000000000003,
      "eps_b": 0.35000000000000003,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093392132058244,
        2.0933921320582436
      ],
      "worst_regrets": [
        0.09927089748706816,
        0.09927089748706816
      ],
      "worst_regret": 0.09927089748706816,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0006599787030515997,
      "defect_gap_bound": 0.0006599787030515997,
      "cubic_gap_bound": 0.001454777694414175,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.13892036641534733
    },
    {
      "q": 0.5,
      "log_k": 1.854635620278838,
      "component_e": 0.313324364776434,
      "component_b": 0.313324364776434,
      "slope_e": [
        2.2809090344203127,
        -0.4192627457812106
      ],
      "slope_b": [
        -0.4192627457812106,
        2.2809090344203122
      ],
      "corner_margin": -0.373351270447132,
      "gradient": [
        0.5832991408262526,
        0.5832991408262524
      ],
      "sufficient_optimality": false,
      "deficit": 0.373351270447132,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.375,
      "eps_b": 0.375,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0934090344203127,
        2.0934090344203122
      ],
      "worst_regrets": [
        0.09961243977349345,
        0.09961243977349345
      ],
      "worst_regret": 0.09961243977349345,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0008489096307574229,
      "defect_gap_bound": 0.0008489096307574229,
      "cubic_gap_bound": 0.0020387705155336428,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14873137631179434
    },
    {
      "q": 0.5,
      "log_k": 1.8583109866896672,
      "component_e": 0.2999425024466068,
      "component_b": 0.2999425024466068,
      "slope_e": [
        2.293425444407431,
        -0.447213595499958
      ],
      "slope_b": [
        -0.447213595499958,
        2.2934254444074305
      ],
      "corner_margin": -0.4001149951067864,
      "gradient": [
        0.5537574020078841,
        0.553757402007884
      ],
      "sufficient_optimality": false,
      "deficit": 0.4001149951067864,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.4,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0934254444074307,
        2.0934254444074303
      ],
      "worst_regrets": [
        0.09994127112703925,
        0.09994127112703925
      ],
      "worst_regret": 0.09994127112703925,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.001066188010731974,
      "defect_gap_bound": 0.001066188010731974,
      "cubic_gap_bound": 0.002794535962915052,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.5000000000000001,
      "log_k": 1.8618403726552493,
      "component_e": 0.2869946795752909,
      "component_b": 0.2869946795752909,
      "slope_e": [
        2.3059413679692167,
        -0.4751644452187054
      ],
      "slope_b": [
        -0.4751644452187054,
        2.3059413679692162
      ],
      "corner_margin": -0.4260106408494182,
      "gradient": [
        0.5254232363186201,
        0.52542323631862
      ],
      "sufficient_optimality": false,
      "deficit": 0.4260106408494182,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.42500000000000004,
      "eps_b": 0.42500000000000004,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0934413679692168,
        2.0934413679692163
      ],
      "worst_regrets": [
        0.10025766709614466,
        0.10025766709614467
      ],
      "worst_regret": 0.10025766709614467,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0013122053332491918,
      "defect_gap_bound": 0.0013122053332491918,
      "cubic_gap_bound": 0.0037598445735826332,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1682830222181848
    },
    {
      "q": 0.5,
      "log_k": 1.8652279461495516,
      "component_e": 0.2744731477044779,
      "component_b": 0.2744731477044779,
      "slope_e": [
        2.318456811299567,
        -0.5031152949374527
      ],
      "slope_b": [
        -0.5031152949374527,
        2.3184568112995665
      ],
      "corner_margin": -0.4510537045910442,
      "gradient": [
        0.49826250015452944,
        0.49826250015452933
      ],
      "sufficient_optimality": false,
      "deficit": 0.4510537045910442,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.45,
      "eps_b": 0.45,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093456811299567,
        2.0934568112995664
      ],
      "worst_regrets": [
        0.10056190803094776,
        0.10056190803094778
      ],
      "worst_regret": 0.10056190803094778,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0015870394942463211,
      "defect_gap_bound": 0.0015870394942463211,
      "cubic_gap_bound": 0.004979281305500273,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1780207257374593
    },
    {
      "q": 0.5,
      "log_k": 1.8684778278861338,
      "component_e": 0.2623700585547543,
      "component_b": 0.2623700585547543,
      "slope_e": [
        2.3309717808285817,
        -0.5310661446562001
      ],
      "slope_b": [
        -0.5310661446562001,
        2.3309717808285813
      ],
      "corner_margin": -0.47525988289049137,
      "gradient": [
        0.4722413471555801,
        0.47224134715557997
      ],
      "sufficient_optimality": false,
      "deficit": 0.47525988289049137,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.47500000000000003,
      "eps_b": 0.47500000000000003,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.093471780828582,
        2.0934717808285814
      ],
      "worst_regrets": [
        0.10085427838569665,
        0.10085427838569663
      ],
      "worst_regret": 0.10085427838569665,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.001890471772566172,
      "defect_gap_bound": 0.0018904717725661858,
      "cubic_gap_bound": 0.00650541734601753,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.18773108079848488
    },
    {
      "q": 0.5,
      "log_k": 1.8715940892050007,
      "component_e": 0.25067747127837603,
      "component_b": 0.25067747127837603,
      "slope_e": [
        2.3434862832139407,
        -0.5590169943749475
      ],
      "slope_b": [
        -0.5590169943749475,
        2.3434862832139403
      ],
      "corner_margin": -0.49864505744324794,
      "gradient": [
        0.4473262489000808,
        0.4473262489000807
      ],
      "sufficient_optimality": false,
      "deficit": 0.49864505744324794,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.4472135954999579,
      "alpha": 0.025,
      "eps_e": 0.5,
      "eps_b": 0.5,
      "cutoffs": [
        2.227660329676283,
        2.227660329676283
      ],
      "active_amplitudes": [
        2.0934862832139407,
        2.0934862832139403
      ],
      "worst_regrets": [
        0.10113506603791127,
        0.10113506603791125
      ],
      "worst_regret": 0.10113506603791127,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.002222005686924097,
      "defect_gap_bound": 0.002222005686924111,
      "cubic_gap_bound": 0.008400185497810679,
      "null_size": 0.025000000000001008,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1974126513658474
    },
    {
      "q": 0.5,
      "log_k": 1.7364938126666751,
      "component_e": 0.5966559316017388,
      "component_b": 0.5966559316017388,
      "slope_e": [
        2.0824635994510454,
        -0.0
      ],
      "slope_b": [
        -0.0,
        2.0824635994510454
      ],
      "corner_margin": 0.1933118632034776,
      "gradient": [
        1.2425142589571738,
        1.2425142589571738
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.0,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0824635994510454,
        2.0824635994510454
      ],
      "worst_regrets": [
        0.07854572252427093,
        0.07854572252427093
      ],
      "worst_regret": 0.07854572252427093,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.0,
      "candidate": {
        "available": true,
        "a": 2.0824635994510454,
        "b": 2.0824635994510454,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.0,
        "eps_b": 0.0,
        "q": 0.5,
        "log_reference_threshold": 1.7364938126666751,
        "log_threshold": 1.7364938126666751,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "corner_score": 1.1933118632034776,
        "gradient": [
          1.2425142589571738,
          1.2425142589571738
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.2425142589571738,
          1.2425142589571738
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07854572252427093,
        "adjusted_gap_upper": 0.0,
        "feasible_primal_upper": 0.07854572252427093,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.0824635994510454,
          2.0824635994510454
        ],
        "independent_null_size": 0.02500000000000001
      }
    },
    {
      "q": 0.5,
      "log_k": 1.7463450668273661,
      "component_e": 0.5770457428085171,
      "component_b": 0.5770457428085171,
      "slope_e": [
        2.1029197246294986,
        -0.032274861218395144
      ],
      "slope_b": [
        -0.032274861218395144,
        2.1029197246294986
      ],
      "corner_margin": 0.15409148561703412,
      "gradient": [
        1.1948568032997007,
        1.1948568032997007
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.025,
      "eps_b": 0.025,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0825073101063056,
        2.0825073101063056
      ],
      "worst_regrets": [
        0.07923622888405357,
        0.07923622888405357
      ],
      "worst_regret": 0.07923622888405357,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.009973297288075944,
      "candidate": {
        "available": true,
        "a": 2.0825073101063056,
        "b": 2.0825073101063056,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.025,
        "eps_b": 0.025,
        "q": 0.5,
        "log_reference_threshold": 1.7463450668273661,
        "log_threshold": 1.7463450668273661,
        "tau": 1.0,
        "cutoffs": [
          2.207946547520919,
          2.207946547520919
        ],
        "corner_score": 1.154091485617034,
        "gradient": [
          1.1948568032997005,
          1.1948568032997005
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1948568032997005,
          1.1948568032997005
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000026,
        "null_size_error": 2.42861286636753e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07923622888405343,
        "adjusted_gap_upper": 1.3877787807814457e-16,
        "feasible_primal_upper": 0.07923622888405343,
        "actual_loss_lower_estimate": 1.3877787807814457e-16,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.082507310106305,
          2.082507310106305
        ],
        "independent_null_size": 0.025000000000000022
      }
    },
    {
      "q": 0.5,
      "log_k": 1.7559193956843635,
      "component_e": 0.5578859103594525,
      "component_b": 0.5578859103594525,
      "slope_e": [
        2.123375083191926,
        -0.06454972243679029
      ],
      "slope_b": [
        -0.06454972243679029,
        2.123375083191926
      ],
      "corner_margin": 0.1157718207189049,
      "gradient": [
        1.1485896606560069,
        1.1485896606560069
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.05,
      "eps_b": 0.05,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0825502541455396,
        2.0825502541455396
      ],
      "worst_regrets": [
        0.0799122031325362,
        0.0799122031325362
      ],
      "worst_regret": 0.0799122031325362,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.019945036390476067,
      "candidate": {
        "available": true,
        "a": 2.0825502541455396,
        "b": 2.0825502541455396,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.05,
        "eps_b": 0.05,
        "q": 0.5,
        "log_reference_threshold": 1.7559193956843635,
        "log_threshold": 1.7559193956843635,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209084,
          2.2079465475209084
        ],
        "corner_score": 1.115771820718905,
        "gradient": [
          1.1485896606560069,
          1.1485896606560069
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1485896606560069,
          1.1485896606560069
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000595,
        "null_size_error": 5.93275428784068e-16,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07991220313253276,
        "adjusted_gap_upper": 3.4416913763379853e-15,
        "feasible_primal_upper": 0.07991220313253276,
        "actual_loss_lower_estimate": 3.4416913763379853e-15,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.082550254145534,
          2.082550254145534
        ],
        "independent_null_size": 0.02500000000000059
      }
    },
    {
      "q": 0.5,
      "log_k": 1.7652213242303292,
      "component_e": 0.5391721522807111,
      "component_b": 0.5391721522807111,
      "slope_e": [
        2.1438296731364437,
        -0.09682458365518544
      ],
      "slope_b": [
        -0.09682458365518544,
        2.1438296731364432
      ],
      "corner_margin": 0.07834430456142227,
      "gradient": [
        1.1036881398251797,
        1.1036881398251794
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.07500000000000001,
      "eps_b": 0.07500000000000001,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0825924295668643,
        2.082592429566864
      ],
      "worst_regrets": [
        0.08057353907194793,
        0.08057353907194793
      ],
      "worst_regret": 0.08057353907194793,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.029913659851819485,
      "candidate": {
        "available": true,
        "a": 2.0825924295668643,
        "b": 2.082592429566864,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.07500000000000001,
        "eps_b": 0.07500000000000001,
        "q": 0.5,
        "log_reference_threshold": 1.7652213242303292,
        "log_threshold": 1.7652213242303292,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "corner_score": 1.0783443045614223,
        "gradient": [
          1.1036881398251797,
          1.1036881398251794
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1036881398251797,
          1.1036881398251794
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08057353907194795,
        "adjusted_gap_upper": -1.3877787807814457e-17,
        "feasible_primal_upper": 0.08057353907194795,
        "actual_loss_lower_estimate": -1.3877787807814457e-17,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.0825924295668643,
          2.082592429566864
        ],
        "independent_null_size": 0.02500000000000001
      }
    },
    {
      "q": 0.5,
      "log_k": 1.7742553958783813,
      "component_e": 0.5209001088185781,
      "component_b": 0.5209001088185781,
      "slope_e": [
        2.164283492802548,
        -0.12909944487358058
      ],
      "slope_b": [
        -0.12909944487358058,
        2.164283492802548
      ],
      "corner_margin": 0.041800217637156134,
      "gradient": [
        1.0601275920320332,
        1.0601275920320332
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.1,
      "eps_b": 0.1,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.082633834709775,
        2.082633834709775
      ],
      "worst_regrets": [
        0.08122015083561,
        0.08122015083561
      ],
      "worst_regret": 0.08122015083561,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03987761167674497,
      "candidate": {
        "available": true,
        "a": 2.082633834709775,
        "b": 2.082633834709775,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.1,
        "eps_b": 0.1,
        "q": 0.5,
        "log_reference_threshold": 1.7742553958783813,
        "log_threshold": 1.7742553958783813,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "corner_score": 1.0418002176371561,
        "gradient": [
          1.0601275920320332,
          1.0601275920320332
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0601275920320332,
          1.0601275920320332
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08122015083561006,
        "adjusted_gap_upper": -5.551115123125783e-17,
        "feasible_primal_upper": 0.08122015083561006,
        "actual_loss_lower_estimate": -5.551115123125783e-17,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.082633834709775,
          2.082633834709775
        ],
        "independent_null_size": 0.02500000000000001
      }
    },
    {
      "q": 0.5,
      "log_k": 1.7830261706353285,
      "component_e": 0.5030653415145558,
      "component_b": 0.5030653415145558,
      "slope_e": [
        2.1847365408797192,
        -0.1613743060919757
      ],
      "slope_b": [
        -0.1613743060919757,
        2.1847365408797192
      ],
      "corner_margin": 0.006130683029111683,
      "gradient": [
        1.017883413651151,
        1.017883413651151
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.125,
      "eps_b": 0.125,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0826744682637535,
        2.0826744682637535
      ],
      "worst_regrets": [
        0.08185197260016808,
        0.08185197260016808
      ],
      "worst_regret": 0.08185197260016808,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04983533805849438,
      "candidate": {
        "available": true,
        "a": 2.0826744682637535,
        "b": 2.0826744682637535,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.125,
        "eps_b": 0.125,
        "q": 0.5,
        "log_reference_threshold": 1.7830261706353285,
        "log_threshold": 1.7830261706353285,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "corner_score": 1.0061306830291117,
        "gradient": [
          1.017883413651151,
          1.017883413651151
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.017883413651151,
          1.017883413651151
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08185197260016806,
        "adjusted_gap_upper": 1.3877787807814457e-17,
        "feasible_primal_upper": 0.08185197260016806,
        "actual_loss_lower_estimate": 1.3877787807814457e-17,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.0826744682637535,
          2.0826744682637535
        ],
        "independent_null_size": 0.02500000000000001
      }
    },
    {
      "q": 0.5,
      "log_k": 1.7915382232159422,
      "component_e": 0.4856633324370742,
      "component_b": 0.4856633324370742,
      "slope_e": [
        2.205188816415612,
        -0.19364916731037088
      ],
      "slope_b": [
        -0.19364916731037088,
        2.205188816415612
      ],
      "corner_margin": -0.028673335125851573,
      "gradient": [
        0.9769310493137544,
        0.9769310493137544
      ],
      "sufficient_optimality": false,
      "deficit": 0.028673335125851573,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.15000000000000002,
      "eps_b": 0.15000000000000002,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0827143292764534,
        2.0827143292764534
      ],
      "worst_regrets": [
        0.08246895825487603,
        0.08246895825487603
      ],
      "worst_regret": 0.08246895825487603,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.591146565412354e-07,
      "defect_gap_bound": 4.591146565412354e-07,
      "cubic_gap_bound": 4.823729060459907e-07,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.05978528810578965,
      "candidate": {
        "available": true,
        "a": 2.0827143292764534,
        "b": 2.0827143292764534,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.15000000000000002,
        "eps_b": 0.15000000000000002,
        "q": 0.5,
        "log_reference_threshold": 1.7915382232159422,
        "log_threshold": 1.791230041695357,
        "tau": 0.9996918659624616,
        "cutoffs": [
          2.207802212196996,
          2.207802212196996
        ],
        "corner_score": 0.9713266648741484,
        "gradient": [
          0.9769310493137544,
          0.9769310493137544
        ],
        "containing_triangle": [
          0.029035008262085993,
          0.029035008262085993
        ],
        "derivative_lower_bounds": [
          0.9647075997641569,
          0.9647075997641569
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000026,
        "null_size_error": 2.42861286636753e-17,
        "corner_null_mass": 7.714928997838564e-06,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08246850642159602,
        "adjusted_gap_upper": 4.5183328001296985e-07,
        "feasible_primal_upper": 0.08246850715606348,
        "actual_loss_lower_estimate": 4.5109881255389617e-07,
        "primal_dual_gap": 7.344674590736844e-10,
        "worst_amplitudes": [
          2.0825805251686917,
          2.0825805251686917
        ],
        "independent_null_size": 0.025000000000000026
      }
    },
    {
      "q": 0.5,
      "log_k": 1.7997961410999812,
      "component_e": 0.46868948357784335,
      "component_b": 0.46868948357784335,
      "slope_e": [
        2.2256403188237885,
        -0.225924028528766
      ],
      "slope_b": [
        -0.225924028528766,
        2.225640318823788
      ],
      "corner_margin": -0.0626210328443133,
      "gradient": [
        0.9372459954005748,
        0.9372459954005746
      ],
      "sufficient_optimality": false,
      "deficit": 0.0626210328443133,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.17500000000000002,
      "eps_b": 0.17500000000000002,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0827534171614364,
        2.082753417161436
      ],
      "worst_regrets": [
        0.08307108102991947,
        0.08307108102991947
      ],
      "worst_regret": 0.08307108102991947,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.926227865172688e-06,
      "defect_gap_bound": 4.926227865172688e-06,
      "cubic_gap_bound": 5.5044757199321895e-06,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06972591456743071,
      "candidate": {
        "available": true,
        "a": 2.0827534171614364,
        "b": 2.082753417161436,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.17500000000000002,
        "eps_b": 0.17500000000000002,
        "q": 0.5,
        "log_reference_threshold": 1.7997961410999812,
        "log_threshold": 1.7983522382403843,
        "tau": 0.9985571390665967,
        "cutoffs": [
          2.2072729059207252,
          2.2072729059207252
        ],
        "corner_score": 0.9373789671556867,
        "gradient": [
          0.9372459954005748,
          0.9372459954005746
        ],
        "containing_triangle": [
          0.06527440203653549,
          0.0652744020365355
        ],
        "derivative_lower_bounds": [
          0.9054190034798515,
          0.9054190034798513
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000004,
        "null_size_error": 3.8163916471489756e-17,
        "corner_null_mass": 3.603126178079753e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0830663190540632,
        "adjusted_gap_upper": 4.76197585627669e-06,
        "feasible_primal_upper": 0.08306633348969038,
        "actual_loss_lower_estimate": 4.747540229096958e-06,
        "primal_dual_gap": 1.4435627179731902e-08,
        "worst_amplitudes": [
          2.082162359422051,
          2.082162359422051
        ],
        "independent_null_size": 0.025000000000000036
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8078045225338748,
      "component_e": 0.4521391164206785,
      "component_b": 0.4521391164206785,
      "slope_e": [
        2.2460910478909546,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.25819888974716115,
        2.2460910478909546
      ],
      "corner_margin": -0.095721767158643,
      "gradient": [
        0.8988038039227305,
        0.8988038039227305
      ],
      "sufficient_optimality": false,
      "deficit": 0.095721767158643,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.2,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0827917317054094,
        2.0827917317054094
      ],
      "worst_regrets": [
        0.08365833308586881,
        0.08365833308586881
      ],
      "worst_regret": 0.08365833308586881,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 1.8101335923394527e-05,
      "defect_gap_bound": 1.8101335923394527e-05,
      "cubic_gap_bound": 2.1549777157761715e-05,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798,
      "candidate": {
        "available": true,
        "a": 2.0827917317054094,
        "b": 2.0827917317054094,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.2,
        "eps_b": 0.2,
        "q": 0.5,
        "log_reference_threshold": 1.8078045225338748,
        "log_threshold": 1.804486389402261,
        "tau": 0.9966873657883947,
        "cutoffs": [
          2.2064043201431427,
          2.2064043201431427
        ],
        "corner_score": 0.904278232841357,
        "gradient": [
          0.8988038039227305,
          0.8988038039227305
        ],
        "containing_triangle": [
          0.1028134644554553,
          0.1028134644554553
        ],
        "derivative_lower_bounds": [
          0.8418735782801924,
          0.8418735782801924
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999997,
        "null_size_error": -3.122502256758253e-17,
        "corner_null_mass": 8.25803991952759e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08364112067020593,
        "adjusted_gap_upper": 1.7212415662881675e-05,
        "feasible_primal_upper": 0.083641188522965,
        "actual_loss_lower_estimate": 1.7144562903817495e-05,
        "primal_dual_gap": 6.785275906417976e-08,
        "worst_amplitudes": [
          2.081514728845004,
          2.081514728845004
        ],
        "independent_null_size": 0.024999999999999974
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8155679744791988,
      "component_e": 0.43600747169030846,
      "component_b": 0.43600747169030846,
      "slope_e": [
        2.2665410037836766,
        -0.2904737509655563
      ],
      "slope_b": [
        -0.2904737509655563,
        2.2665410037836766
      ],
      "corner_margin": -0.1279850566193831,
      "gradient": [
        0.8615800867912422,
        0.8615800867912422
      ],
      "sufficient_optimality": false,
      "deficit": 0.1279850566193831,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.225,
      "eps_b": 0.225,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.082829273074938,
        2.082829273074938
      ],
      "worst_regrets": [
        0.08423072506645148,
        0.08423072506645148
      ],
      "worst_regret": 0.08423072506645148,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.446027894405925e-05,
      "defect_gap_bound": 4.446027894405925e-05,
      "cubic_gap_bound": 5.649351243493164e-05,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.08957303025651009,
      "candidate": {
        "available": true,
        "a": 2.082829273074938,
        "b": 2.082829273074938,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.225,
        "eps_b": 0.225,
        "q": 0.5,
        "log_reference_threshold": 1.8155679744791988,
        "log_threshold": 1.8097274544826079,
        "tau": 0.9941765026837658,
        "cutoffs": [
          2.205241913342427,
          2.205241913342427
        ],
        "corner_score": 0.8720149433806169,
        "gradient": [
          0.8615800867912422,
          0.8615800867912422
        ],
        "containing_triangle": [
          0.14178781656631786,
          0.14178781656631786
        ],
        "derivative_lower_bounds": [
          0.7737045161695377,
          0.7737045161695377
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000206,
        "null_size_error": 2.0469737016526324e-16,
        "corner_null_mass": 0.0001450363443398327,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08418908018259479,
        "adjusted_gap_upper": 4.164488385668963e-05,
        "feasible_primal_upper": 0.08418926609699696,
        "actual_loss_lower_estimate": 4.1458969454510886e-05,
        "primal_dual_gap": 1.85914402178744e-07,
        "worst_amplitudes": [
          2.0807224124395263,
          2.0807224124395263
        ],
        "independent_null_size": 0.025000000000000206
      }
    },
    {
      "q": 0.5,
      "log_k": 1.823091110510334,
      "component_e": 0.4202897092883156,
      "component_b": 0.4202897092883156,
      "slope_e": [
        2.2869901870545193,
        -0.3227486121839514
      ],
      "slope_b": [
        -0.3227486121839514,
        2.2869901870545193
      ],
      "corner_margin": -0.1594205814233688,
      "gradient": [
        0.8255505204743743,
        0.8255505204743743
      ],
      "sufficient_optimality": false,
      "deficit": 0.1594205814233688,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.25,
      "eps_b": 0.25,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0828660418225877,
        2.0828660418225877
      ],
      "worst_regrets": [
        0.08478828561691047,
        0.08478828561691047
      ],
      "worst_regret": 0.08478828561691047,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 8.819985598741337e-05,
      "defect_gap_bound": 8.819985598741337e-05,
      "cubic_gap_bound": 0.00011981886458673226,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584,
      "candidate": {
        "available": true,
        "a": 2.0828660418225877,
        "b": 2.0828660418225877,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.25,
        "eps_b": 0.25,
        "q": 0.5,
        "log_reference_threshold": 1.823091110510334,
        "log_threshold": 1.8141594777957764,
        "tau": 0.9911081358295007,
        "cutoffs": [
          2.2038252981035784,
          2.2038252981035784
        ],
        "corner_score": 0.8405794185766313,
        "gradient": [
          0.8255505204743743,
          0.8255505204743743
        ],
        "containing_triangle": [
          0.18233737793099963,
          0.18233737793099963
        ],
        "derivative_lower_bounds": [
          0.7004317132321803,
          0.7004317132321803
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000005,
        "null_size_error": 3.469446951953614e-18,
        "corner_null_mass": 0.00022139965533641935,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08470680132626501,
        "adjusted_gap_upper": 8.148429064545881e-05,
        "feasible_primal_upper": 0.08470718314712855,
        "actual_loss_lower_estimate": 8.110246978192126e-05,
        "primal_dual_gap": 3.8182086353755196e-07,
        "worst_amplitudes": [
          2.079856065871698,
          2.079856065871698
        ],
        "independent_null_size": 0.02500000000000001
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8303785486638628,
      "component_e": 0.4049809084229748,
      "component_b": 0.4049809084229748,
      "slope_e": [
        2.307438598647591,
        -0.3550234734023466
      ],
      "slope_b": [
        -0.3550234734023466,
        2.307438598647591
      ],
      "corner_margin": -0.1900381831540504,
      "gradient": [
        0.7906908510405752,
        0.7906908510405752
      ],
      "sufficient_optimality": false,
      "deficit": 0.1900381831540504,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.275,
      "eps_b": 0.275,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0829020388924664,
        2.0829020388924664
      ],
      "worst_regrets": [
        0.08533106087029059,
        0.08533106087029059
      ],
      "worst_regret": 0.08533106087029059,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0001531983726730729,
      "defect_gap_bound": 0.0001531983726730729,
      "cubic_gap_bound": 0.0002228709276973429,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1093644072551343,
      "candidate": {
        "available": true,
        "a": 2.0829020388924664,
        "b": 2.0829020388924664,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.275,
        "eps_b": 0.275,
        "q": 0.5,
        "log_reference_threshold": 1.8303785486638628,
        "log_threshold": 1.8178572931146906,
        "tau": 0.987556809208473,
        "cutoffs": [
          2.202189161123804,
          2.202189161123804
        ],
        "corner_score": 0.8099618168459496,
        "gradient": [
          0.7906908510405752,
          0.7906908510405752
        ],
        "containing_triangle": [
          0.22460736978150506,
          0.22460736978150506
        ],
        "derivative_lower_bounds": [
          0.6214272204973247,
          0.6214272204973247
        ],
        "upper_certificate": true,
        "null_size": 0.024999999999999998,
        "null_size_error": -3.469446951953614e-18,
        "corner_null_mass": 0.00030993746969845606,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08519129684675254,
        "adjusted_gap_upper": 0.00013976402353804707,
        "feasible_primal_upper": 0.08519195078276812,
        "actual_loss_lower_estimate": 0.00013911008752247322,
        "primal_dual_gap": 6.539360155738416e-07,
        "worst_amplitudes": [
          2.0789742824777067,
          2.0789742824777067
        ],
        "independent_null_size": 0.024999999999999994
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8374349092425666,
      "component_e": 0.3900760679392643,
      "component_b": 0.3900760679392643,
      "slope_e": [
        2.327886239903448,
        -0.38729833462074176
      ],
      "slope_b": [
        -0.38729833462074176,
        2.3278862399034477
      ],
      "corner_margin": -0.2198478641214714,
      "gradient": [
        0.7569768995831715,
        0.7569768995831714
      ],
      "sufficient_optimality": false,
      "deficit": 0.2198478641214714,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.30000000000000004,
      "eps_b": 0.30000000000000004,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.08293726562513,
        2.0829372656251297
      ],
      "worst_regrets": [
        0.08585911390405182,
        0.08585911390405182
      ],
      "worst_regret": 0.08585911390405182,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0002429864762417269,
      "defect_gap_bound": 0.0002429864762417269,
      "cubic_gap_bound": 0.0003791493157626751,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.119235384740485,
      "candidate": {
        "available": true,
        "a": 2.08293726562513,
        "b": 2.0829372656251297,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.30000000000000004,
        "eps_b": 0.30000000000000004,
        "q": 0.5,
        "log_reference_threshold": 1.8374349092425666,
        "log_threshold": 1.8208879127035205,
        "tau": 0.983589153018406,
        "cutoffs": [
          2.2003640142173126,
          2.2003640142173126
        ],
        "corner_score": 0.7801521358785286,
        "gradient": [
          0.7569768995831715,
          0.7569768995831714
        ],
        "containing_triangle": [
          0.26874930694965693,
          0.268749306949657
        ],
        "derivative_lower_bounds": [
          0.5358683646910516,
          0.5358683646910516
        ],
        "upper_certificate": false,
        "null_size": 0.025000000000000033,
        "null_size_error": 3.122502256758253e-17,
        "corner_null_mass": 0.0004091361709185913,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08563996472911264,
        "adjusted_gap_upper": 0.00021914917493917607
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8442648125770416,
      "component_e": 0.37557010685483316,
      "component_b": 0.37557010685483316,
      "slope_e": [
        2.348333112563328,
        -0.4195731958391368
      ],
      "slope_b": [
        -0.4195731958391368,
        2.348333112563328
      ],
      "corner_margin": -0.24885978629033367,
      "gradient": [
        0.7243845680214237,
        0.7243845680214237
      ],
      "sufficient_optimality": false,
      "deficit": 0.24885978629033367,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.325,
      "eps_b": 0.325,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0829717237618173,
        2.0829717237618173
      ],
      "worst_regrets": [
        0.08637252416945593,
        0.08637252416945593
      ],
      "worst_regret": 0.08637252416945593,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0003607271784618087,
      "defect_gap_bound": 0.0003607271784618087,
      "cubic_gap_bound": 0.0006046454078485249,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12908787172407687,
      "candidate": {
        "available": true,
        "a": 2.0829717237618173,
        "b": 2.0829717237618173,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.325,
        "eps_b": 0.325,
        "q": 0.5,
        "log_reference_threshold": 1.8442648125770416,
        "log_threshold": 1.8233116701946424,
        "tau": 0.9792648495122699,
        "cutoffs": [
          2.1983768130186028,
          2.1983768130186028
        ],
        "corner_score": 0.7511402137096663,
        "gradient": [
          0.7243845680214237,
          0.7243845680214237
        ],
        "containing_triangle": [
          0.31492199844303803,
          0.31492199844303803
        ],
        "derivative_lower_bounds": [
          0.4426738802889491,
          0.4426738802889491
        ],
        "upper_certificate": false,
        "null_size": 0.025000000000000012,
        "null_size_error": 1.0408340855860843e-17,
        "corner_null_mass": 0.0005176636382837029,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0860505661654388,
        "adjusted_gap_upper": 0.00032195800401713104
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8508728767482103,
      "component_e": 0.36145786510712097,
      "component_b": 0.36145786510712097,
      "slope_e": [
        2.368779218772687,
        -0.451848057057532
      ],
      "slope_b": [
        -0.451848057057532,
        2.368779218772687
      ],
      "corner_margin": -0.27708426978575806,
      "gradient": [
        0.6928898452708732,
        0.6928898452708732
      ],
      "sufficient_optimality": false,
      "deficit": 0.27708426978575806,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.35000000000000003,
      "eps_b": 0.35000000000000003,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.083005415447983,
        2.083005415447983
      ],
      "worst_regrets": [
        0.08687138689620855,
        0.08687138689620855
      ],
      "worst_regret": 0.08687138689620855,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0005092038383909638,
      "defect_gap_bound": 0.0005092038383909638,
      "cubic_gap_bound": 0.0009182311753115897,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.13892036641534733,
      "candidate": {
        "available": true,
        "a": 2.083005415447983,
        "b": 2.083005415447983,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.35000000000000003,
        "eps_b": 0.35000000000000003,
        "q": 0.5,
        "log_reference_threshold": 1.8508728767482103,
        "log_threshold": 1.8251831681818365,
        "tau": 0.9746374643502561,
        "cutoffs": [
          2.1962514705023954,
          2.1962514705023954
        ],
        "corner_score": 0.7229157302142419,
        "gradient": [
          0.6928898452708732,
          0.6928898452708732
        ],
        "containing_triangle": [
          0.3632925721946581,
          0.3632925721946581
        ],
        "derivative_lower_bounds": [
          0.34041639476367563,
          0.34041639476367563
        ],
        "upper_certificate": false,
        "null_size": 0.025000000000000022,
        "null_size_error": 2.0816681711721685e-17,
        "corner_null_mass": 0.0006343388683301195,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08642120503734294,
        "adjusted_gap_upper": 0.00045018185886561146
      }
    },
    {
      "q": 0.5,
      "log_k": 1.857263715274215,
      "component_e": 0.3477341045162095,
      "component_b": 0.3477341045162095,
      "slope_e": [
        2.3892245610839993,
        -0.48412291827592707
      ],
      "slope_b": [
        -0.48412291827592707,
        2.3892245610839993
      ],
      "corner_margin": -0.304531790967581,
      "gradient": [
        0.6624688137742246,
        0.6624688137742246
      ],
      "sufficient_optimality": false,
      "deficit": 0.304531790967581,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.375,
      "eps_b": 0.375,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.083038343236102,
        2.083038343236102
      ],
      "worst_regrets": [
        0.08735581247486297,
        0.08735581247486297
      ],
      "worst_regret": 0.08735581247486297,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0006908148754145126,
      "defect_gap_bound": 0.0006908148754145126,
      "cubic_gap_bound": 0.001342107649342901,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14873137631179434,
      "candidate": {
        "available": true,
        "a": 2.083038343236102,
        "b": 2.083038343236102,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.375,
        "eps_b": 0.375,
        "q": 0.5,
        "log_reference_threshold": 1.857263715274215,
        "log_threshold": 1.826552068660197,
        "tau": 0.9697551649488436,
        "cutoffs": [
          2.1940092857601154,
          2.1940092857601154
        ],
        "corner_score": 0.695468209032419,
        "gradient": [
          0.6624688137742246,
          0.6624688137742246
        ],
        "containing_triangle": [
          0.4140375368823084,
          0.4140375368823084
        ],
        "derivative_lower_bounds": [
          0.22720164909881035,
          0.22720164909881035
        ],
        "upper_certificate": false,
        "null_size": 0.025000000000000026,
        "null_size_error": 2.42861286636753e-17,
        "corner_null_mass": 0.0007581073429970117,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08675030873784005,
        "adjusted_gap_upper": 0.0006055037370229222
      }
    },
    {
      "q": 0.4999999999999998,
      "log_k": 1.8634419347653934,
      "component_e": 0.3343935099673048,
      "component_b": 0.3343935099673051,
      "slope_e": [
        2.4096691424587973,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.5163977794943223,
        2.409669142458797
      ],
      "corner_margin": -0.33121298006539,
      "gradient": [
        0.6330976563822738,
        0.6330976563822744
      ],
      "sufficient_optimality": false,
      "deficit": 0.33121298006539,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.4,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.083070510087707,
        2.0830705100877065
      ],
      "worst_regrets": [
        0.08782592581950338,
        0.08782592581950338
      ],
      "worst_regret": 0.08782592581950338,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0009075740625081061,
      "defect_gap_bound": 0.0009075740625081061,
      "cubic_gap_bound": 0.001902322383860871,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598,
      "candidate": {
        "available": true,
        "a": 2.083070510087707,
        "b": 2.0830705100877065,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.4,
        "eps_b": 0.4,
        "q": 0.4999999999999998,
        "log_reference_threshold": 1.8634419347653934,
        "log_threshold": 1.8274637554300968,
        "tau": 0.9646613428051808,
        "cutoffs": [
          2.1916693037185624,
          2.1916693037185624
        ],
        "corner_score": 0.6687870199346098,
        "gradient": [
          0.6330976563822736,
          0.6330976563822744
        ],
        "containing_triangle": [
          0.4673438921908089,
          0.46734389219080824
        ],
        "derivative_lower_bounds": [
          0.10050039986343429,
          0.10050039986343429
        ],
        "upper_certificate": false,
        "null_size": 0.025000000000000005,
        "null_size_error": 3.469446951953614e-18,
        "corner_null_mass": 0.0008880209328611225,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08703661018620272,
        "adjusted_gap_upper": 0.0007893156333006607
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8694121325512305,
      "component_e": 0.3214306908160293,
      "component_b": 0.3214306908160293,
      "slope_e": [
        2.4301129662689323,
        -0.5486726407127175
      ],
      "slope_b": [
        -0.5486726407127175,
        2.4301129662689323
      ],
      "corner_margin": -0.35713861836794136,
      "gradient": [
        0.6047526635726692,
        0.6047526635726692
      ],
      "sufficient_optimality": false,
      "deficit": 0.35713861836794136,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.42500000000000004,
      "eps_b": 0.42500000000000004,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0831019193746485,
        2.0831019193746485
      ],
      "worst_regrets": [
        0.0882818657132276,
        0.0882818657132276
      ],
      "worst_regret": 0.0882818657132276,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.001161115373713057,
      "defect_gap_bound": 0.001161115373713057,
      "cubic_gap_bound": 0.002629366781478267,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1682830222181848,
      "candidate": {
        "available": true,
        "a": 2.0831019193746485,
        "b": 2.0831019193746485,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.42500000000000004,
        "eps_b": 0.42500000000000004,
        "q": 0.5,
        "log_reference_threshold": 1.8694121325512305,
        "log_threshold": 1.8279598910763013,
        "tau": 0.959395153544852,
        "cutoffs": [
          2.1892486180317454,
          2.1892486180317454
        ],
        "corner_score": 0.6428613816320586,
        "gradient": [
          0.6047526635726692,
          0.6047526635726692
        ],
        "containing_triangle": [
          0.5234102980924822,
          0.5234102980924822
        ],
        "derivative_lower_bounds": [
          -0.04308778307467531,
          -0.04308778307467531
        ],
        "upper_certificate": false,
        "null_size": 0.024999999999999977,
        "null_size_error": -2.42861286636753e-17,
        "corner_null_mass": 0.00102322141985467,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08727913090721437,
        "adjusted_gap_upper": 0.0010027348060132335
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8751788942834033,
      "component_e": 0.3088401825189131,
      "component_b": 0.3088401825189131,
      "slope_e": [
        2.450556036297018,
        -0.5809475019311126
      ],
      "slope_b": [
        -0.5809475019311126,
        2.450556036297018
      ],
      "corner_margin": -0.3823196349621738,
      "gradient": [
        0.5774102409924838,
        0.5774102409924838
      ],
      "sufficient_optimality": false,
      "deficit": 0.3823196349621738,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.45,
      "eps_b": 0.45,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0831325748795413,
        2.0831325748795413
      ],
      "worst_regrets": [
        0.08872378413893926,
        0.08872378413893926
      ],
      "worst_regret": 0.08872378413893926,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.001452701501776568,
      "defect_gap_bound": 0.001452701501776568,
      "cubic_gap_bound": 0.0035588659161891905,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1780207257374593,
      "candidate": {
        "available": true,
        "a": 2.0831325748795413,
        "b": 2.0831325748795413,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.45,
        "eps_b": 0.45,
        "q": 0.5,
        "log_reference_threshold": 1.8751788942834033,
        "log_threshold": 1.8280788863445305,
        "tau": 0.9539919860472691,
        "cutoffs": [
          2.1867626268173375,
          2.1867626268173375
        ],
        "corner_score": 0.6176803650378262,
        "gradient": [
          0.5774102409924838,
          0.5774102409924838
        ],
        "containing_triangle": [
          0.5824483134060323,
          0.5824483134060323
        ],
        "derivative_lower_bounds": [
          -0.20816996126438958,
          -0.20816996126438958
        ],
        "upper_certificate": false,
        "null_size": 0.02499999999999997,
        "null_size_error": -3.122502256758253e-17,
        "corner_null_mass": 0.0011629269391061933,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08747716505763789,
        "adjusted_gap_upper": 0.0012466190813013728
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8807467915191927,
      "component_e": 0.29661644849067514,
      "component_b": 0.29661644849067514,
      "slope_e": [
        2.4709983567360485,
        -0.6132223631495077
      ],
      "slope_b": [
        -0.6132223631495077,
        2.4709983567360485
      ],
      "corner_margin": -0.4067671030186497,
      "gradient": [
        0.551046917308875,
        0.551046917308875
      ],
      "sufficient_optimality": false,
      "deficit": 0.4067671030186497,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.47500000000000003,
      "eps_b": 0.47500000000000003,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.083162480795379,
        2.083162480795379
      ],
      "worst_regrets": [
        0.08915184559793923,
        0.08915184559793923
      ],
      "worst_regret": 0.08915184559793923,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0017832353041269168,
      "defect_gap_bound": 0.0017832353041269168,
      "cubic_gap_bound": 0.004732375549542123,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.18773108079848488,
      "candidate": {
        "available": true,
        "a": 2.083162480795379,
        "b": 2.083162480795379,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.47500000000000003,
        "eps_b": 0.47500000000000003,
        "q": 0.5,
        "log_reference_threshold": 1.8807467915191927,
        "log_threshold": 1.8278562961485754,
        "tau": 0.948483870170424,
        "cutoffs": [
          2.1842252489787275,
          2.1842252489787275
        ],
        "corner_score": 0.5932328969813503,
        "gradient": [
          0.551046917308875,
          0.551046917308875
        ],
        "containing_triangle": [
          0.6446837139095128,
          0.6446837139095128
        ],
        "derivative_lower_bounds": [
          -0.4010417901337408,
          -0.4010417901337408
        ],
        "upper_certificate": false,
        "null_size": 0.024999999999999984,
        "null_size_error": -1.734723475976807e-17,
        "corner_null_mass": 0.001306420798221325,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08763026429056295,
        "adjusted_gap_upper": 0.0015215813073762852
      }
    },
    {
      "q": 0.5,
      "log_k": 1.8861203792897365,
      "component_e": 0.2847538821890025,
      "component_b": 0.2847538821890025,
      "slope_e": [
        2.4914399321881677,
        -0.6454972243679028
      ],
      "slope_b": [
        -0.6454972243679028,
        2.4914399321881677
      ],
      "corner_margin": -0.430492235621995,
      "gradient": [
        0.5256393523503,
        0.5256393523503
      ],
      "sufficient_optimality": false,
      "deficit": 0.430492235621995,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.5,
      "eps_b": 0.5,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0831916417243046,
        2.0831916417243046
      ],
      "worst_regrets": [
        0.08956622641877605,
        0.08956622641877605
      ],
      "worst_regret": 0.08956622641877605,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0021532735672187904,
      "defect_gap_bound": 0.0021532735672187904,
      "cubic_gap_bound": 0.006198303449281698,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1974126513658474,
      "candidate": {
        "available": true,
        "a": 2.0831916417243046,
        "b": 2.0831916417243046,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.5,
        "eps_b": 0.5,
        "q": 0.5,
        "log_reference_threshold": 1.8861203792897365,
        "log_threshold": 1.8273251537066337,
        "tau": 0.9428998311524631,
        "cutoffs": [
          2.1816491073742394,
          2.1816491073742394
        ],
        "corner_score": 0.569507764378005,
        "gradient": [
          0.5256393523503,
          0.5256393523503
        ],
        "containing_triangle": [
          0.7103579005356124,
          0.7103579005356124
        ],
        "derivative_lower_bounds": [
          -0.6303887915748481,
          -0.6303887915748481
        ],
        "upper_certificate": false,
        "null_size": 0.025000000000000015,
        "null_size_error": 1.3877787807814457e-17,
        "corner_null_mass": 0.0014530422507571016,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08773822335436227,
        "adjusted_gap_upper": 0.0018280030644137885
      }
    },
    {
      "q": 0.5,
      "log_k": 1.5731334644499184,
      "component_e": 0.705430993407285,
      "component_b": 0.705430993407285,
      "slope_e": [
        2.042366534643289,
        -0.0
      ],
      "slope_b": [
        -0.0,
        2.0423665346432887
      ],
      "corner_margin": 0.41086198681457,
      "gradient": [
        1.4407486534352096,
        1.4407486534352092
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.0,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.042366534643289,
        2.0423665346432887
      ],
      "worst_regrets": [
        0.041817264063592124,
        0.041817264063592124
      ],
      "worst_regret": 0.041817264063592124,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.0
    },
    {
      "q": 0.5,
      "log_k": 1.591012114446087,
      "component_e": 0.6847440003067448,
      "component_b": 0.6847440003067448,
      "slope_e": [
        2.0924349460640297,
        -0.055901699437494734
      ],
      "slope_b": [
        -0.055901699437494734,
        2.0924349460640297
      ],
      "corner_margin": 0.3694880006134895,
      "gradient": [
        1.394503922052736,
        1.394503922052736
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.025,
      "eps_b": 0.025,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.04243494606403,
        2.04243494606403
      ],
      "worst_regrets": [
        0.04246264996565964,
        0.04246264996565964
      ],
      "worst_regret": 0.04246264996565964,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.009973297288075944
    },
    {
      "q": 0.5,
      "log_k": 1.6085134606709985,
      "component_e": 0.6644990841601253,
      "component_b": 0.6644990841601253,
      "slope_e": [
        2.1425025996829645,
        -0.11180339887498947
      ],
      "slope_b": [
        -0.11180339887498947,
        2.1425025996829645
      ],
      "corner_margin": 0.32899816832025053,
      "gradient": [
        1.3493977591415978,
        1.3493977591415978
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.05,
      "eps_b": 0.05,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0425025996829644,
        2.0425025996829644
      ],
      "worst_regrets": [
        0.043102993432869594,
        0.043102993432869594
      ],
      "worst_regret": 0.043102993432869594,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.019945036390476067
    },
    {
      "q": 0.5,
      "log_k": 1.6256411906156987,
      "component_e": 0.644690675291419,
      "component_b": 0.644690675291419,
      "slope_e": [
        2.192569487337071,
        -0.1677050983124842
      ],
      "slope_b": [
        -0.1677050983124842,
        2.192569487337071
      ],
      "corner_margin": 0.289381350582838,
      "gradient": [
        1.3054111903338073,
        1.3054111903338073
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.07500000000000001,
      "eps_b": 0.07500000000000001,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.042569487337071,
        2.042569487337071
      ],
      "worst_regrets": [
        0.043737940764171084,
        0.043737940764171084
      ],
      "worst_regret": 0.043737940764171084,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.029913659851819485
    },
    {
      "q": 0.5,
      "log_k": 1.6423990353547824,
      "component_e": 0.6253132361004351,
      "component_b": 0.6253132361004351,
      "slope_e": [
        2.242635601008126,
        -0.22360679774997894
      ],
      "slope_b": [
        -0.22360679774997894,
        2.242635601008125
      ],
      "corner_margin": 0.2506264722008702,
      "gradient": [
        1.2625254347453405,
        1.26252543474534
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.1,
      "eps_b": 0.1,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0426356010081257,
        2.0426356010081252
      ],
      "worst_regrets": [
        0.04436714788791379,
        0.04436714788791379
      ],
      "worst_regret": 0.04436714788791379,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03987761167674497
    },
    {
      "q": 0.5,
      "log_k": 1.658790769186762,
      "component_e": 0.606361259689245,
      "component_b": 0.606361259689245,
      "slope_e": [
        2.2927009328339607,
        -0.27950849718747367
      ],
      "slope_b": [
        -0.27950849718747367,
        2.2927009328339603
      ],
      "corner_margin": 0.21272251937849007,
      "gradient": [
        1.2207219012754633,
        1.220721901275463
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.125,
      "eps_b": 0.125,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0427009328339607,
        2.0427009328339603
      ],
      "worst_regrets": [
        0.04499028091357134,
        0.04499028091357134
      ],
      "worst_regret": 0.04499028091357134,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04983533805849438
    },
    {
      "q": 0.5,
      "log_k": 1.6748202092246585,
      "component_e": 0.5878292685063714,
      "component_b": 0.5878292685063714,
      "slope_e": [
        2.342765475119933,
        -0.3354101966249684
      ],
      "slope_b": [
        -0.3354101966249684,
        2.3427654751199327
      ],
      "corner_margin": 0.1756585370127428,
      "gradient": [
        1.1799821849900987,
        1.1799821849900982
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.15000000000000002,
      "eps_b": 0.15000000000000002,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0427654751199333,
        2.042765475119933
      ],
      "worst_regrets": [
        0.04560701665340132,
        0.04560701665340132
      ],
      "worst_regret": 0.04560701665340132,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.05978528810578965
    },
    {
      "q": 0.5,
      "log_k": 1.6904912149353297,
      "component_e": 0.5697118130109858,
      "component_b": 0.5697118130109858,
      "slope_e": [
        2.3928292203505857,
        -0.39131189606246314
      ],
      "slope_b": [
        -0.39131189606246314,
        2.3928292203505857
      ],
      "corner_margin": 0.13942362602197167,
      "gradient": [
        1.1402880635930837,
        1.1402880635930837
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.17500000000000002,
      "eps_b": 0.17500000000000002,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0428292203505856,
        2.0428292203505856
      ],
      "worst_regrets": [
        0.04621704311271742,
        0.04621704311271742
      ],
      "worst_regret": 0.04621704311271742,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06972591456743071
    },
    {
      "q": 0.5,
      "log_k": 1.7058076876260317,
      "component_e": 0.5520034703594907,
      "component_b": 0.5520034703594907,
      "slope_e": [
        2.4428921612014807,
        -0.44721359549995787
      ],
      "slope_b": [
        -0.44721359549995787,
        2.4428921612014807
      ],
      "corner_margin": 0.10400694071898142,
      "gradient": [
        1.1016214939892914,
        1.1016214939892914
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.2,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0428921612014808,
        2.0428921612014808
      ],
      "worst_regrets": [
        0.04682005994757702,
        0.04682005994757702
      ],
      "worst_regret": 0.04682005994757702,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5,
      "log_k": 1.7207735698767825,
      "component_e": 0.5346988431169766,
      "component_b": 0.5346988431169766,
      "slope_e": [
        2.4929542905511917,
        -0.5031152949374526
      ],
      "slope_b": [
        -0.5031152949374526,
        2.492954290551191
      ],
      "corner_margin": 0.06939768623395315,
      "gradient": [
        1.063964608943713,
        1.0639646089437127
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.225,
      "eps_b": 0.225,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.042954290551192,
        2.0429542905511915
      ],
      "worst_regrets": [
        0.047415778888821154,
        0.047415778888821154
      ],
      "worst_regret": 0.047415778888821154,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.08957303025651009
    },
    {
      "q": 0.5,
      "log_k": 1.735392844917159,
      "component_e": 0.5177925579961122,
      "component_b": 0.5177925579961122,
      "slope_e": [
        2.5430156014934227,
        -0.5590169943749473
      ],
      "slope_b": [
        -0.5590169943749473,
        2.5430156014934227
      ],
      "corner_margin": 0.03558511599222447,
      "gradient": [
        1.0272997138405988,
        1.0272997138405988
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.25,
      "eps_b": 0.25,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0430156014934227,
        2.0430156014934227
      ],
      "worst_regrets": [
        0.048003924131538644,
        0.048003924131538644
      ],
      "worst_regret": 0.048003924131538644,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584
    },
    {
      "q": 0.5,
      "log_k": 1.7496695359461922,
      "component_e": 0.5012792646261524,
      "component_b": 0.5012792646261524,
      "slope_e": [
        2.5930760873492407,
        -0.6149186938124421
      ],
      "slope_b": [
        -0.6149186938124421,
        2.5930760873492407
      ],
      "corner_margin": 0.0025585292523047087,
      "gradient": [
        0.9916092835469127,
        0.9916092835469127
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.275,
      "eps_b": 0.275,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.043076087349241,
        2.043076087349241
      ],
      "worst_regrets": [
        0.04858423268916494,
        0.04858423268916494
      ],
      "worst_regret": 0.04858423268916494,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1093644072551343
    },
    {
      "q": 0.5,
      "log_k": 1.7636077053941057,
      "component_e": 0.48515363435482445,
      "component_b": 0.48515363435482445,
      "slope_e": [
        2.643135741679389,
        -0.6708203932499368
      ],
      "slope_b": [
        -0.6708203932499368,
        2.643135741679389
      ],
      "corner_margin": -0.029692731290351104,
      "gradient": [
        0.9568759593843505,
        0.9568759593843505
      ],
      "sufficient_optimality": false,
      "deficit": 0.029692731290351104,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.30000000000000004,
      "eps_b": 0.30000000000000004,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0431357416793894,
        2.043135741679389
      ],
      "worst_regrets": [
        0.04915645471156576,
        0.04915645471156576
      ],
      "worst_regret": 0.04915645471156576,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 1.2274939424816646e-06,
      "defect_gap_bound": 1.2274939424816646e-06,
      "cubic_gap_bound": 1.3021759977374242e-06,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.119235384740485
    },
    {
      "q": 0.5,
      "log_k": 1.7772114541247288,
      "component_e": 0.46941035908593204,
      "component_b": 0.46941035908593204,
      "slope_e": [
        2.6931945582966588,
        -0.7267220926874315
      ],
      "slope_b": [
        -0.7267220926874315,
        2.6931945582966588
      ],
      "corner_margin": -0.06117928182813592,
      "gradient": [
        0.9230825462142256,
        0.9230825462142256
      ],
      "sufficient_optimality": false,
      "deficit": 0.06117928182813592,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.325,
      "eps_b": 0.325,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.043194558296659,
        2.043194558296659
      ],
      "worst_regrets": [
        0.049720353766597315,
        0.049720353766597315
      ],
      "worst_regret": 0.049720353766597315,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 1.0946940227840897e-05,
      "defect_gap_bound": 1.0946940227840897e-05,
      "cubic_gap_bound": 1.2407109260708238e-05,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12908787172407687
    },
    {
      "q": 0.5,
      "log_k": 1.7904849205774855,
      "component_e": 0.4540441501555898,
      "component_b": 0.4540441501555898,
      "slope_e": [
        2.7432525312782876,
        -0.7826237921249263
      ],
      "slope_b": [
        -0.7826237921249263,
        2.7432525312782876
      ],
      "corner_margin": -0.0919116996888204,
      "gradient": [
        0.8902120096395134,
        0.8902120096395134
      ],
      "sufficient_optimality": false,
      "deficit": 0.0919116996888204,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.35000000000000003,
      "eps_b": 0.35000000000000003,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.043252531278288,
        2.043252531278288
      ],
      "worst_regrets": [
        0.050275707084775495,
        0.050275707084775495
      ],
      "worst_regret": 0.050275707084775495,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 3.778454579311814e-05,
      "defect_gap_bound": 3.778454579311814e-05,
      "cubic_gap_bound": 4.583831548300728e-05,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.13892036641534733
    },
    {
      "q": 0.5,
      "log_k": 1.803432279847951,
      "component_e": 0.43904973725009844,
      "component_b": 0.43904973725009844,
      "slope_e": [
        2.793309654978358,
        -0.838525491562421
      ],
      "slope_b": [
        -0.838525491562421,
        2.793309654978358
      ],
      "corner_margin": -0.12190052549980313,
      "gradient": [
        0.8582474733284207,
        0.8582474733284207
      ],
      "sufficient_optimality": false,
      "deficit": 0.12190052549980313,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.375,
      "eps_b": 0.375,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.043309654978358,
        2.043309654978358
      ],
      "worst_regrets": [
        0.05082230576682796,
        0.05082230576682796
      ],
      "worst_regret": 0.05082230576682796,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 8.961206638591508e-05,
      "defect_gap_bound": 8.961206638591508e-05,
      "cubic_gap_bound": 0.00011655147874791694,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14873137631179434
    },
    {
      "q": 0.5,
      "log_k": 1.816057742706091,
      "component_e": 0.42442186736847615,
      "component_b": 0.42442186736847615,
      "slope_e": [
        2.8433659240401603,
        -0.8944271909999157
      ],
      "slope_b": [
        -0.8944271909999157,
        2.8433659240401603
      ],
      "corner_margin": -0.1511562652630477,
      "gradient": [
        0.8271722164636928,
        0.8271722164636928
      ],
      "sufficient_optimality": false,
      "deficit": 0.1511562652630477,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.4,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0433659240401605,
        2.0433659240401605
      ],
      "worst_regrets": [
        0.05135995495404298,
        0.05135995495404298
      ],
      "worst_regret": 0.05135995495404298,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0001735005476723377,
      "defect_gap_bound": 0.0001735005476723377,
      "cubic_gap_bound": 0.0002422678983849415,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.5,
      "log_k": 1.828365554551385,
      "component_e": 0.4101553038327643,
      "component_b": 0.4101553038327643,
      "slope_e": [
        2.8934213334084924,
        -0.9503288904374105
      ],
      "slope_b": [
        -0.9503288904374105,
        2.8934213334084924
      ],
      "corner_margin": -0.17968939233447145,
      "gradient": [
        0.7969696713219523,
        0.7969696713219523
      ],
      "sufficient_optimality": false,
      "deficit": 0.17968939233447145,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.42500000000000004,
      "eps_b": 0.42500000000000004,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0434213334084923,
        2.0434213334084923
      ],
      "worst_regrets": [
        0.05188847396146715,
        0.05188847396146715
      ],
      "worst_regret": 0.05188847396146715,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0002957137316030265,
      "defect_gap_bound": 0.0002957137316030265,
      "cubic_gap_bound": 0.0004438520560670465,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1682830222181848
    },
    {
      "q": 0.5,
      "log_k": 1.8403599943041646,
      "component_e": 0.39624482534922956,
      "component_b": 0.39624482534922956,
      "slope_e": [
        2.943475878341852,
        -1.006230589874905
      ],
      "slope_b": [
        -1.006230589874905,
        2.9434758783418515
      ],
      "corner_margin": -0.2075103493015409,
      "gradient": [
        0.767623420987203,
        0.767623420987203
      ],
      "sufficient_optimality": false,
      "deficit": 0.2075103493015409,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.45,
      "eps_b": 0.45,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.043475878341852,
        2.0434758783418516
      ],
      "worst_regrets": [
        0.05240769637414013,
        0.05240769637414013
      ],
      "worst_regret": 0.05240769637414013,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0004617274812220347,
      "defect_gap_bound": 0.0004617274812220347,
      "cubic_gap_bound": 0.0007457383448689519,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1780207257374593
    },
    {
      "q": 0.5,
      "log_k": 1.8520453732326323,
      "component_e": 0.38268522512362074,
      "component_b": 0.38268522512362074,
      "slope_e": [
        2.993529554424498,
        -1.0621322893124
      ],
      "slope_b": [
        -1.0621322893124,
        2.993529554424498
      ],
      "corner_margin": -0.23462954975275851,
      "gradient": [
        0.7391171972025685,
        0.7391171972025685
      ],
      "sufficient_optimality": false,
      "deficit": 0.23462954975275851,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.47500000000000003,
      "eps_b": 0.47500000000000003,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0435295544244982,
        2.0435295544244982
      ],
      "worst_regrets": [
        0.05291747010668713,
        0.05291747010668713
      ],
      "worst_regret": 0.05291747010668713,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0006762652583223291,
      "defect_gap_bound": 0.0006762652583223291,
      "cubic_gap_bound": 0.0011764135741993414,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.18773108079848488
    },
    {
      "q": 0.5,
      "log_k": 1.8634260337151556,
      "component_e": 0.36947131003364797,
      "component_b": 0.36947131003364797,
      "slope_e": [
        3.0435823575783347,
        -1.1180339887498947
      ],
      "slope_b": [
        -1.1180339887498947,
        3.0435823575783347
      ],
      "corner_margin": -0.26105737993270406,
      "gradient": [
        0.7114348783641977,
        0.7114348783641977
      ],
      "sufficient_optimality": false,
      "deficit": 0.26105737993270406,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "eps_e": 0.5,
      "eps_b": 0.5,
      "cutoffs": [
        2.1308179027156693,
        2.1308179027156693
      ],
      "active_amplitudes": [
        2.0435823575783347,
        2.0435823575783347
      ],
      "worst_regrets": [
        0.053417657426719944,
        0.053417657426719944
      ],
      "worst_regret": 0.053417657426719944,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0009433424339621275,
      "defect_gap_bound": 0.0009433424339621275,
      "cubic_gap_bound": 0.0017689627878313505,
      "null_size": 0.02499999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1974126513658474
    }
  ],
  "radius_grid": [
    {
      "q": 0.5,
      "log_k": 1.7364938126666751,
      "component_e": 0.5966559316017388,
      "component_b": 0.5966559316017388,
      "slope_e": [
        2.0824635994510454,
        -0.0
      ],
      "slope_b": [
        -0.0,
        2.0824635994510454
      ],
      "corner_margin": 0.1933118632034776,
      "gradient": [
        1.2425142589571738,
        1.2425142589571738
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.0,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0824635994510454,
        2.0824635994510454
      ],
      "worst_regrets": [
        0.07854572252427093,
        0.07854572252427093
      ],
      "worst_regret": 0.07854572252427093,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.0
    },
    {
      "q": 0.5019766766500251,
      "log_k": 1.7442972350206563,
      "component_e": 0.5942945095251632,
      "component_b": 0.5677460615610893,
      "slope_e": [
        2.0833400706347818,
        -0.0
      ],
      "slope_b": [
        -0.051639777949432225,
        2.1143193036300176
      ],
      "corner_margin": 0.16204057108625247,
      "gradient": [
        1.2087992849013371,
        1.2003964575185275
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.04,
      "cutoffs": [
        2.2097457088705106,
        2.206155551728446
      ],
      "active_amplitudes": [
        2.0833400706347818,
        2.0816594403929085
      ],
      "worst_regrets": [
        0.07909141377992303,
        0.07909141377991932
      ],
      "worst_regret": 0.07909141377992303,
      "equalization_residual": 1.8457457784393227e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.8457457784393227e-15,
      "cubic_gap_bound": 1.8457457784393227e-15,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.015956627433803883
    },
    {
      "q": 0.5038594210755742,
      "log_k": 1.7517293528364188,
      "component_e": 0.5920451373372457,
      "component_b": 0.5396641612097527,
      "slope_e": [
        2.0841773715631655,
        -0.0
      ],
      "slope_b": [
        -0.10327955589886445,
        2.146217150554961
      ],
      "corner_margin": 0.13170929854699853,
      "gradient": [
        1.1781908032780177,
        1.1582364783282286
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.08,
      "cutoffs": [
        2.2114648446177307,
        2.204459341422468
      ],
      "active_amplitudes": [
        2.0841773715631655,
        2.0808974240807427
      ],
      "worst_regrets": [
        0.07961247404786753,
        0.07961247404775076
      ],
      "worst_regret": 0.07961247404786753,
      "equalization_residual": 5.792588630981754e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.792588630981754e-14,
      "cubic_gap_bound": 5.792588630981754e-14,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03190687370566159
    },
    {
      "q": 0.5056513366690563,
      "log_k": 1.7588017954415118,
      "component_e": 0.5899046679260259,
      "component_b": 0.5124193713918783,
      "slope_e": [
        2.084976341203097,
        -0.0
      ],
      "slope_b": [
        -0.15491933384829668,
        2.178155529007465
      ],
      "corner_margin": 0.10232403931790435,
      "gradient": [
        1.1505536085240406,
        1.1161290869677494
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.12,
      "cutoffs": [
        2.2131056267227347,
        2.2028540466815945
      ],
      "active_amplitudes": [
        2.084976341203097,
        2.080175939296138
      ],
      "worst_regrets": [
        0.08010945798362337,
        0.08010945798275584
      ],
      "worst_regret": 0.08010945798362337,
      "equalization_residual": 4.2886527662489016e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.2886527662489016e-13,
      "cubic_gap_bound": 4.2886527662489016e-13,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04784436530821368
    },
    {
      "q": 0.5073554813537197,
      "log_k": 1.7655260904886116,
      "component_e": 0.5878699151848821,
      "component_b": 0.48601900962105576,
      "slope_e": [
        2.085737858386241,
        -0.0
      ],
      "slope_b": [
        -0.2065591117977289,
        2.210132861951113
      ],
      "corner_margin": 0.07388892480593778,
      "gradient": [
        1.12575088296328,
        1.0741665846964294
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.16,
      "cutoffs": [
        2.2146698125528204,
        2.201335914009686
      ],
      "active_amplitudes": [
        2.085737858386241,
        2.079493409002677
      ],
      "worst_regrets": [
        0.08058294273020682,
        0.08058294273088208
      ],
      "worst_regret": 0.08058294273088208,
      "equalization_residual": 3.426009476115155e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 3.426009476115155e-13,
      "cubic_gap_bound": 3.426009476115155e-13,
      "null_size": 0.024999999999992664,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.508974866677501,
      "log_k": 1.771913661341642,
      "component_e": 0.5859376628684082,
      "component_b": 0.4604685592433881,
      "slope_e": [
        2.086462837753302,
        -0.0
      ],
      "slope_b": [
        -0.25819888974716115,
        2.242147606540872
      ],
      "corner_margin": 0.046406222111796236,
      "gradient": [
        1.1036446880548387,
        1.0324384779948863
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.2,
      "cutoffs": [
        2.216159236499038,
        2.199901302475225
      ],
      "active_amplitudes": [
        2.086462837753302,
        2.0788482903553267
      ],
      "worst_regrets": [
        0.08103352543624918,
        0.0810335254362491
      ],
      "worst_regret": 0.08103352543624918,
      "equalization_residual": 4.163336342344337e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.163336342344337e-17,
      "cubic_gap_bound": 4.163336342344337e-17,
      "null_size": 0.024999999999999904,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5105124570384166,
      "log_k": 1.7779758234476954,
      "component_e": 0.5841046730829764,
      "component_b": 0.4357716667170788,
      "slope_e": [
        2.0871522257417534,
        -0.0
      ],
      "slope_b": [
        -0.30983866769659335,
        2.2741982541220565
      ],
      "corner_margin": 0.01987633980005521,
      "gradient": [
        1.0840964558557498,
        0.9910311636438393
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.24,
      "cutoffs": [
        2.217575801661983,
        2.1985466801272655
      ],
      "active_amplitudes": [
        2.0871522257417534,
        2.078239074699402
      ],
      "worst_regrets": [
        0.08146182081356593,
        0.08146182081356602
      ],
      "worst_regret": 0.08146182081356602,
      "equalization_residual": 4.163336342344337e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.163336342344337e-17,
      "cubic_gap_bound": 4.163336342344337e-17,
      "null_size": 0.02500000000000045,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.5119711689295765,
      "log_k": 1.7837237797922723,
      "component_e": 0.582367694333883,
      "component_b": 0.41193014714181175,
      "slope_e": [
        2.0878069966615747,
        -0.0
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3062833301887227
      ],
      "corner_margin": -0.005702158524305223,
      "gradient": [
        1.0669674775563895,
        0.9500276315553482
      ],
      "sufficient_optimality": false,
      "deficit": 0.005702158524305223,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.28,
      "cutoffs": [
        2.2189214717007104,
        2.197268620602841
      ],
      "active_amplitudes": [
        2.0878069966615747,
        2.0776642875289593
      ],
      "worst_regrets": [
        0.08186845876030506,
        0.08186845876030503
      ],
      "worst_regret": 0.08186845876030506,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.5441555449618184e-09,
      "null_size": 0.025000000000005997,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.513353870256162,
      "log_k": 1.7891686155497664,
      "component_e": 0.580723469230767,
      "component_b": 0.3889439979591151,
      "slope_e": [
        2.08842814883538,
        -0.0
      ],
      "slope_b": [
        -0.4131182235954578,
        2.338401394345655
      ],
      "corner_margin": -0.03033253281011783,
      "gradient": [
        1.0521193863158855,
        0.9095071871499684
      ],
      "sufficient_optimality": false,
      "deficit": 0.03033253281011783,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.32,
      "cutoffs": [
        2.220198262798625,
        2.196063799994648
      ],
      "active_amplitudes": [
        2.08842814883538,
        2.077122488448783
      ],
      "worst_regrets": [
        0.08225408203346252,
        0.08225408203346242
      ],
      "worst_regret": 0.08225408203346252,
      "equalization_residual": 5.551115123125783e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 5.682008280666895e-07,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5146633796736596,
      "log_k": 1.7943212920212388,
      "component_e": 0.5791687418342627,
      "component_b": 0.3668114208204876,
      "slope_e": [
        2.0890167008229024,
        -0.0
      ],
      "slope_b": [
        -0.46475800154489,
        2.370551040263887
      ],
      "corner_margin": -0.05401983734524962,
      "gradient": [
        1.0394146314019914,
        0.8695451952066814
      ],
      "sufficient_optimality": false,
      "deficit": 0.05401983734524962,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.36,
      "cutoffs": [
        2.221408235789643,
        2.1949289939390604
      ],
      "active_amplitudes": [
        2.0890167008229024,
        2.076612271129906
      ],
      "worst_regrets": [
        0.08261934398170408,
        0.0826193439817037
      ],
      "worst_regret": 0.08261934398170408,
      "equalization_residual": 1.8041124150158794e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.4155732403865027e-06,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5159024659439693,
      "log_k": 1.7991926399688207,
      "component_e": 0.5777002646656094,
      "component_b": 0.3455288515188827,
      "slope_e": [
        2.0895736877343563,
        -0.0
      ],
      "slope_b": [
        -0.5163977794943223,
        2.4027308956421343
      ],
      "corner_margin": -0.0767708838155079,
      "gradient": [
        1.0287169407668566,
        0.8302128468801631
      ],
      "sufficient_optimality": false,
      "deficit": 0.0767708838155079,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.4,
      "cutoffs": [
        2.2225534884561333,
        2.1938610749320984
      ],
      "active_amplitudes": [
        2.0895736877343563,
        2.076132263271044
      ],
      "worst_regrets": [
        0.0829649063399016,
        0.08296490633990129
      ],
      "worst_regret": 0.0829649063399016,
      "equalization_residual": 1.5265566588595902e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.0425686243328225e-05,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.498023323349975,
      "log_k": 1.7442972350206563,
      "component_e": 0.5677460615610895,
      "component_b": 0.594294509525163,
      "slope_e": [
        2.1143193036300176,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.0,
        2.0833400706347818
      ],
      "corner_margin": 0.1620405710862527,
      "gradient": [
        1.200396457518528,
        1.208799284901337
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.0,
      "cutoffs": [
        2.206155551728446,
        2.2097457088705106
      ],
      "active_amplitudes": [
        2.0816594403929085,
        2.0833400706347818
      ],
      "worst_regrets": [
        0.07909141377991932,
        0.07909141377992303
      ],
      "worst_regret": 0.07909141377992303,
      "equalization_residual": 1.8457457784393227e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.8457457784393227e-15,
      "cubic_gap_bound": 1.8457457784393227e-15,
      "null_size": 0.025000000000000012,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.015956627433803883
    },
    {
      "q": 0.5,
      "log_k": 1.7521226060103725,
      "component_e": 0.5654960728927022,
      "component_b": 0.5654960728927024,
      "slope_e": [
        2.115193031896551,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.051639777949432225,
        2.1151930318965504
      ],
      "corner_margin": 0.13099214578540463,
      "gradient": [
        1.1669312613120526,
        1.1669312613120528
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.04,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0825331686594417,
        2.0825331686594413
      ],
      "worst_regrets": [
        0.07964356454139805,
        0.07964356454139805
      ],
      "worst_regret": 0.07964356454139805,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.015956627433803883
    },
    {
      "q": 0.5018828376984708,
      "log_k": 1.7595758478590615,
      "component_e": 0.5633527877900387,
      "component_b": 0.5375225999951306,
      "slope_e": [
        2.1160277492055144,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.10327955589886445,
        2.147088254079799
      ],
      "corner_margin": 0.10087538778516936,
      "gradient": [
        1.1365550361429073,
        1.125017047883308
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.08,
      "cutoffs": [
        2.209657937008632,
        2.206242547946953
      ],
      "active_amplitudes": [
        2.0833678859684053,
        2.081768527605581
      ],
      "worst_regrets": [
        0.08017082612485374,
        0.08017082612485012
      ],
      "worst_regret": 0.08017082612485374,
      "equalization_residual": 1.8041124150158794e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.8041124150158794e-15,
      "cubic_gap_bound": 1.8041124150158794e-15,
      "null_size": 0.025000000000000015,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03190687370566159
    },
    {
      "q": 0.5036749321587116,
      "log_k": 1.7666686067736412,
      "component_e": 0.561313214185139,
      "component_b": 0.510383190104549,
      "slope_e": [
        2.116824287696727,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.15491933384829668,
        2.1790241243518587
      ],
      "corner_margin": 0.07169640428968815,
      "gradient": [
        1.109133220973852,
        1.0831511941608705
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.12,
      "cutoffs": [
        2.211291378522946,
        2.2046298294955307
      ],
      "active_amplitudes": [
        2.084164424459618,
        2.0810445346405317
      ],
      "worst_regrets": [
        0.08067375570269252,
        0.08067375570257494
      ],
      "worst_regret": 0.08067375570269252,
      "equalization_residual": 5.835609773185979e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.835609773185979e-14,
      "cubic_gap_bound": 5.835609773185979e-14,
      "null_size": 0.024999999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04784436530821368
    },
    {
      "q": 0.5053793339362309,
      "log_k": 1.7734124272630525,
      "component_e": 0.5593743223820958,
      "component_b": 0.48408512541428,
      "slope_e": [
        2.1175835195262205,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.2065591117977289,
        2.2109990637920025
      ],
      "corner_margin": 0.043459447796375894,
      "gradient": [
        1.0845296527824073,
        1.0414257932881816
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.16,
      "cutoffs": [
        2.212848615790591,
        2.2031046278872783
      ],
      "active_amplitudes": [
        2.0849236562891114,
        2.0803596108435665
      ],
      "worst_regrets": [
        0.08115293348395912,
        0.08115293348308734
      ],
      "worst_regret": 0.08115293348395912,
      "equalization_residual": 4.31196744976603e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.31196744976603e-13,
      "cubic_gap_bound": 4.31196744976603e-13,
      "null_size": 0.025000000000000012,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.5069990475348874,
      "log_k": 1.7798187495487738,
      "component_e": 0.5575330535510523,
      "component_b": 0.45863386022154046,
      "slope_e": [
        2.1183063528041512,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.25819888974716115,
        2.243011527440961
      ],
      "corner_margin": 0.016166913772592828,
      "gradient": [
        1.062607055725835,
        0.9999301522668166
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.2,
      "cutoffs": [
        2.214331469553521,
        2.201663291402199
      ],
      "active_amplitudes": [
        2.085646489567042,
        2.079712211255416
      ],
      "worst_regrets": [
        0.08160896018769419,
        0.08160896018841782
      ],
      "worst_regret": 0.08160896018841782,
      "equalization_residual": 3.66873198487383e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 3.66873198487383e-13,
      "cubic_gap_bound": 3.66873198487383e-13,
      "null_size": 0.025000000000002826,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5085370305757935,
      "log_k": 1.7858989059557961,
      "component_e": 0.5557863277927629,
      "component_b": 0.4340330182904882,
      "slope_e": [
        2.118993727606758,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.30983866769659335,
        2.2750600043059857
      ],
      "corner_margin": -0.010180653916748827,
      "gradient": [
        1.0432275303590022,
        0.9587504779063494
      ],
      "sufficient_optimality": false,
      "deficit": 0.010180653916748827,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.24,
      "cutoffs": [
        2.2157418293215883,
        2.2003022772744694
      ],
      "active_amplitudes": [
        2.086333864369649,
        2.0791008248833314
      ],
      "worst_regrets": [
        0.08204245457521524,
        0.08204245457521518
      ],
      "worst_regret": 0.08204245457521524,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 2.048657536288972e-08,
      "null_size": 0.024999999999999946,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.509996193078467,
      "log_k": 1.7916641163841023,
      "component_e": 0.554131051881828,
      "component_b": 0.41028439836110653,
      "slope_e": [
        2.1196466120353383,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3071430173649783
      ],
      "corner_margin": -0.03558454975706549,
      "gradient": [
        1.0262530401525074,
        0.9179695803385552
      ],
      "sufficient_optimality": false,
      "deficit": 0.03558454975706549,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.28,
      "cutoffs": [
        2.217081645204862,
        2.1990181483616293
      ],
      "active_amplitudes": [
        2.086986748798229,
        2.078523974705215
      ],
      "worst_regrets": [
        0.08245405102273712,
        0.08245405102273719
      ],
      "worst_regret": 0.08245405102273719,
      "equalization_residual": 4.163336342344337e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 9.341840623619634e-07,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5113793967428371,
      "log_k": 1.7971254829711083,
      "component_e": 0.5525641266007436,
      "component_b": 0.38738798788725903,
      "slope_e": [
        2.12026599837128,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3392591235397147
      ],
      "corner_margin": -0.060047885511997356,
      "gradient": [
        1.0115458921530769,
        0.8776665962144788
      ],
      "sufficient_optimality": false,
      "deficit": 0.060047885511997356,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.32,
      "cutoffs": [
        2.218352919928414,
        2.197807570005485
      ],
      "active_amplitudes": [
        2.087606135134171,
        2.077980217642842
      ],
      "worst_regrets": [
        0.08284439716378347,
        0.08284439716378351
      ],
      "worst_regret": 0.08284439716378351,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.789394519145595e-06,
      "null_size": 0.025000000000002583,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5126894542900098,
      "log_k": 1.8022939840408023,
      "component_e": 0.5510824537700825,
      "component_b": 0.36534198488875463,
      "slope_e": [
        2.1208528992994355,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.46475800154489,
        2.3714069136780673
      ],
      "corner_margin": -0.08357556134116284,
      "gradient": [
        0.9989692090539855,
        0.8379167332775453
      ],
      "sufficient_optimality": false,
      "deficit": 0.08357556134116284,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.36,
      "cutoffs": [
        2.2195577009749066,
        2.1966673071466967
      ],
      "active_amplitudes": [
        2.0881930360623264,
        2.077468144544086
      ],
      "worst_regrets": [
        0.08321415158248152,
        0.08321415158248147
      ],
      "worst_regret": 0.08321415158248152,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.3766774812130439e-05,
      "null_size": 0.024999999999995928,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5139291288121278,
      "log_k": 1.8071804674399896,
      "component_e": 0.54968294294854,
      "component_b": 0.34414282785948147,
      "slope_e": [
        2.121408344222907,
        -0.051639777949432225
      ],
      "slope_b": [
        -0.5163977794943223,
        2.4035850125348843
      ],
      "corner_margin": -0.1061742291919785,
      "gradient": [
        0.988387389712504,
        0.7987910380979694
      ],
      "sufficient_optimality": false,
      "deficit": 0.1061742291919785,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.04,
      "eps_b": 0.4,
      "cutoffs": [
        2.22069807290436,
        2.1955942216542392
      ],
      "active_amplitudes": [
        2.0887484809857977,
        2.076986380163794
      ],
      "worst_regrets": [
        0.08356398157091822,
        0.08356398157091807
      ],
      "worst_regret": 0.08356398157091822,
      "equalization_residual": 6.938893903907228e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.0072283783668957e-05,
      "null_size": 0.024999999999999977,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.49614057892442576,
      "log_k": 1.7517293528364188,
      "component_e": 0.5396641612097527,
      "component_b": 0.5920451373372457,
      "slope_e": [
        2.146217150554961,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.0,
        2.0841773715631655
      ],
      "corner_margin": 0.13170929854699853,
      "gradient": [
        1.1582364783282286,
        1.1781908032780177
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.0,
      "cutoffs": [
        2.204459341422468,
        2.2114648446177307
      ],
      "active_amplitudes": [
        2.0808974240807427,
        2.0841773715631655
      ],
      "worst_regrets": [
        0.07961247404775076,
        0.07961247404786753
      ],
      "worst_regret": 0.07961247404786753,
      "equalization_residual": 5.792588630981754e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.792588630981754e-14,
      "cubic_gap_bound": 5.792588630981754e-14,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03190687370566159
    },
    {
      "q": 0.4981171623015292,
      "log_k": 1.7595758478590615,
      "component_e": 0.5375225999951306,
      "component_b": 0.5633527877900387,
      "slope_e": [
        2.147088254079799,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.051639777949432225,
        2.1160277492055144
      ],
      "corner_margin": 0.10087538778516936,
      "gradient": [
        1.125017047883308,
        1.1365550361429073
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.04,
      "cutoffs": [
        2.206242547946953,
        2.209657937008632
      ],
      "active_amplitudes": [
        2.081768527605581,
        2.0833678859684053
      ],
      "worst_regrets": [
        0.08017082612485012,
        0.08017082612485374
      ],
      "worst_regret": 0.08017082612485374,
      "equalization_residual": 1.8041124150158794e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.8041124150158794e-15,
      "cubic_gap_bound": 1.8041124150158794e-15,
      "null_size": 0.025000000000000022,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03190687370566159
    },
    {
      "q": 0.5,
      "log_k": 1.767049421418728,
      "component_e": 0.5354825473109374,
      "component_b": 0.5354825473109374,
      "slope_e": [
        2.147920498738967,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.10327955589886445,
        2.147920498738967
      ],
      "corner_margin": 0.07096509462187472,
      "gradient": [
        1.0948695404082547,
        1.0948695404082547
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.08,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.082600772264749,
        2.082600772264749
      ],
      "worst_regrets": [
        0.08070404175174048,
        0.08070404175174048
      ],
      "worst_regret": 0.08070404175174048,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03190687370566159
    },
    {
      "q": 0.5017921803209916,
      "log_k": 1.7741617357895958,
      "component_e": 0.5335411611439386,
      "component_b": 0.5084434748095964,
      "slope_e": [
        2.148714710185987,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.15491933384829668,
        2.17985400586456
      ],
      "corner_margin": 0.041984635953534966,
      "gradient": [
        1.0676600170226769,
        1.053228651142685
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.12,
      "cutoffs": [
        2.209572985556338,
        2.2063267853834114
      ],
      "active_amplitudes": [
        2.0833949837117687,
        2.081874416153233
      ],
      "worst_regrets": [
        0.0812126804508447,
        0.08121268045084078
      ],
      "worst_regret": 0.0812126804508447,
      "equalization_residual": 1.9567680809018384e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.9567680809018384e-15,
      "cubic_gap_bound": 1.9567680809018384e-15,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04784436530821368
    },
    {
      "q": 0.5034967467060986,
      "log_k": 1.780924351541303,
      "component_e": 0.5316955632503321,
      "component_b": 0.4822428181010698,
      "slope_e": [
        2.1494717542284008,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.2065591117977289,
        2.2118266899388006
      ],
      "corner_margin": 0.013938381351401796,
      "gradient": [
        1.0432529468773581,
        1.0117242544613574
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.16,
      "cutoffs": [
        2.2111235928363775,
        2.2047948761525737
      ],
      "active_amplitudes": [
        2.0841520277541825,
        2.0811872369903646
      ],
      "worst_regrets": [
        0.08169732531005233,
        0.08169732530993501
      ],
      "worst_regret": 0.08169732531005233,
      "equalization_residual": 5.825895321720509e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.825895321720509e-14,
      "cubic_gap_bound": 5.825895321720509e-14,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.5051166968237382,
      "log_k": 1.7873487249719413,
      "component_e": 0.5299428472562396,
      "component_b": 0.4568860031407219,
      "slope_e": [
        2.150192532774154,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.25819888974716115,
        2.2438370040469313
      ],
      "corner_margin": -0.013171149603038446,
      "gradient": [
        1.021511694215488,
        0.9704454585618502
      ],
      "sufficient_optimality": false,
      "deficit": 0.013171149603038446,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.2,
      "cutoffs": [
        2.2126001771680652,
        2.203347157912694
      ],
      "active_amplitudes": [
        2.0848728062999355,
        2.080537687861386
      ],
      "worst_regrets": [
        0.08215858042215501,
        0.0821585804212828
      ],
      "worst_regret": 0.08215858042215501,
      "equalization_residual": 4.3165471197426086e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.482469874228208e-08,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5066549817539753,
      "log_k": 1.793446204516194,
      "component_e": 0.5282800863853254,
      "component_b": 0.4323766313985222,
      "slope_e": [
        2.150877979835948,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.30983866769659335,
        2.275883435044993
      ],
      "corner_margin": -0.03934328221615235,
      "gradient": [
        1.0022990055763696,
        0.9294782803883613
      ],
      "sufficient_optimality": false,
      "deficit": 0.03934328221615235,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.24,
      "cutoffs": [
        2.214004615135561,
        2.201980077714194
      ],
      "active_amplitudes": [
        2.0855582533617296,
        2.0799242556223385
      ],
      "worst_regrets": [
        0.08259706837332842,
        0.08259706837411451
      ],
      "worst_regret": 0.08259706837411451,
      "equalization_residual": 3.982786322964671e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.279028082680977e-06,
      "null_size": 0.0249999999999896,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.5081145052149458,
      "log_k": 1.7992280262319058,
      "component_e": 0.5267043408003319,
      "component_b": 0.40871648543632727,
      "slope_e": [
        2.1515290576144945,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3079645035672485
      ],
      "corner_margin": -0.06457917376334077,
      "gradient": [
        0.9854774941381717,
        0.8889053500019412
      ],
      "sufficient_optimality": false,
      "deficit": 0.06457917376334077,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.28,
      "cutoffs": [
        2.215338843999087,
        2.2006901882194025
      ],
      "active_amplitudes": [
        2.0862093311402763,
        2.079345460907485
      ],
      "worst_regrets": [
        0.08301342779257062,
        0.08301342779257087
      ],
      "worst_regret": 0.08301342779257087,
      "equalization_residual": 1.249000902703301e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 6.050495764318219e-06,
      "null_size": 0.024999999999999974,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5094981228851636,
      "log_k": 1.804705308475191,
      "component_e": 0.5252126646540547,
      "component_b": 0.3859055426110117,
      "slope_e": [
        2.1521467526359035,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3400787640434713
      ],
      "corner_margin": -0.08888179273493368,
      "gradient": [
        0.9709101184393713,
        0.8488056344327713
      ],
      "sufficient_optimality": false,
      "deficit": 0.08888179273493368,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.32,
      "cutoffs": [
        2.216604853690902,
        2.1994741446250274
      ],
      "active_amplitudes": [
        2.0868270261616853,
        2.078799858146599
      ],
      "worst_regrets": [
        0.08340831094482108,
        0.08340831094482114
      ],
      "worst_regret": 0.08340831094482114,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.6859536409746088e-05,
      "null_size": 0.024999999999999883,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5108086417103367,
      "log_k": 1.8098890458540455,
      "component_e": 0.5238021127712157,
      "component_b": 0.36394199694798535,
      "slope_e": [
        2.152732071989325,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.46475800154489,
        2.3722248046888548
      ],
      "corner_margin": -0.11225589028079896,
      "gradient": [
        0.958460652358563,
        0.8092541830421083
      ],
      "sufficient_optimality": false,
      "deficit": 0.11225589028079896,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.36,
      "cutoffs": [
        2.2178046790048254,
        2.198328701765806
      ],
      "active_amplitudes": [
        2.087412345515107,
        2.0782860355548736
      ],
      "worst_regrets": [
        0.0837823813958656,
        0.08378238139586532
      ],
      "worst_regret": 0.0837823813958656,
      "equalization_residual": 1.249000902703301e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.627554409488425e-05,
      "null_size": 0.02500000000000087,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5120488192583232,
      "log_k": 1.8147901025730513,
      "component_e": 0.5224697470518642,
      "component_b": 0.34282228901388423,
      "slope_e": [
        2.15328603964028,
        -0.10327955589886445
      ],
      "slope_b": [
        -0.5163977794943223,
        2.404401247509841
      ],
      "corner_margin": -0.13470796393425155,
      "gradient": [
        0.9479941436532369,
        0.7703218959330539
      ],
      "sufficient_optimality": false,
      "deficit": 0.13470796393425155,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.08,
      "eps_b": 0.4,
      "cutoffs": [
        2.2189403919309822,
        2.1972507114698563
      ],
      "active_amplitudes": [
        2.0879663131660617,
        2.0778026151387508
      ],
      "worst_regrets": [
        0.0841363117319933,
        0.08413631173199332
      ],
      "worst_regret": 0.08413631173199332,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 6.690771244613627e-05,
      "null_size": 0.025000000000006163,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4943486633309438,
      "log_k": 1.7588017954415118,
      "component_e": 0.5124193713918783,
      "component_b": 0.5899046679260258,
      "slope_e": [
        2.178155529007465,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.0,
        2.084976341203097
      ],
      "corner_margin": 0.10232403931790413,
      "gradient": [
        1.1161290869677494,
        1.1505536085240404
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.0,
      "cutoffs": [
        2.2028540466815945,
        2.2131056267227347
      ],
      "active_amplitudes": [
        2.080175939296138,
        2.084976341203097
      ],
      "worst_regrets": [
        0.08010945798275584,
        0.08010945798362337
      ],
      "worst_regret": 0.08010945798362337,
      "equalization_residual": 4.2885139883708234e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.2885139883708234e-13,
      "cubic_gap_bound": 4.2885139883708234e-13,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04784436530821368
    },
    {
      "q": 0.4963250678412884,
      "log_k": 1.7666686067736412,
      "component_e": 0.510383190104549,
      "component_b": 0.561313214185139,
      "slope_e": [
        2.1790241243518587,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.051639777949432225,
        2.116824287696727
      ],
      "corner_margin": 0.07169640428968815,
      "gradient": [
        1.0831511941608705,
        1.109133220973852
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.04,
      "cutoffs": [
        2.2046298294955307,
        2.211291378522946
      ],
      "active_amplitudes": [
        2.0810445346405317,
        2.084164424459618
      ],
      "worst_regrets": [
        0.08067375570257494,
        0.08067375570269252
      ],
      "worst_regret": 0.08067375570269252,
      "equalization_residual": 5.835609773185979e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.835609773185979e-14,
      "cubic_gap_bound": 5.835609773185979e-14,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04784436530821368
    },
    {
      "q": 0.49820781967900823,
      "log_k": 1.7741617357895954,
      "component_e": 0.5084434748095965,
      "component_b": 0.5335411611439389,
      "slope_e": [
        2.17985400586456,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.10327955589886445,
        2.148714710185987
      ],
      "corner_margin": 0.04198463595353541,
      "gradient": [
        1.053228651142685,
        1.0676600170226778
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.08,
      "cutoffs": [
        2.2063267853834114,
        2.2095729855563375
      ],
      "active_amplitudes": [
        2.081874416153233,
        2.0833949837117687
      ],
      "worst_regrets": [
        0.08121268045084078,
        0.08121268045084457
      ],
      "worst_regret": 0.08121268045084457,
      "equalization_residual": 1.887379141862766e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.887379141862766e-15,
      "cubic_gap_bound": 1.887379141862766e-15,
      "null_size": 0.025000000000000022,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04784436530821368
    },
    {
      "q": 0.5,
      "log_k": 1.7812928600452116,
      "component_e": 0.5065975285936472,
      "component_b": 0.5065975285936472,
      "slope_e": [
        2.1806459930423334,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.15491933384829668,
        2.1806459930423334
      ],
      "corner_margin": 0.013195057187294301,
      "gradient": [
        1.0262281191539642,
        1.0262281191539642
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.12,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0826664033310065,
        2.0826664033310065
      ],
      "worst_regrets": [
        0.08172679394148276,
        0.08172679394148276
      ],
      "worst_regret": 0.08172679394148276,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04784436530821368
    },
    {
      "q": 0.5017046453790734,
      "log_k": 1.7880735554012506,
      "component_e": 0.5048426197244795,
      "component_b": 0.480489530958718,
      "slope_e": [
        2.1814009456641226,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.2065591117977289,
        2.212616554046441
      ],
      "corner_margin": -0.014667849316802428,
      "gradient": [
        1.0020146773355925,
        0.984929207899324
      ],
      "sufficient_optimality": false,
      "deficit": 0.014667849316802428,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.16,
      "cutoffs": [
        2.2094908344258792,
        2.2064082803952973
      ],
      "active_amplitudes": [
        2.0834213559527957,
        2.081977101098005
      ],
      "worst_regrets": [
        0.08221668196428096,
        0.08221668196427723
      ],
      "worst_regret": 0.08221668196428096,
      "equalization_residual": 1.8596235662471372e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 6.222883156991928e-08,
      "null_size": 0.02500000000000003,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.5033247468852228,
      "log_k": 1.7945152934767492,
      "component_e": 0.503175989374466,
      "component_b": 0.4552225665757003,
      "slope_e": [
        2.182119759742459,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.25819888974716115,
        2.2446248444872574
      ],
      "corner_margin": -0.04160144404983379,
      "gradient": [
        0.9804523077642846,
        0.9438521936247216
      ],
      "sufficient_optimality": false,
      "deficit": 0.04160144404983379,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.2,
      "cutoffs": [
        2.2109614416357535,
        2.204954512659127
      ],
      "active_amplitudes": [
        2.084140170031132,
        2.0813255283017122
      ],
      "worst_regrets": [
        0.0826829517897416,
        0.08268295178962408
      ],
      "worst_regret": 0.0826829517897416,
      "equalization_residual": 5.835609773185979e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.5239257130579298e-06,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5048632492496478,
      "log_k": 1.8006294380735168,
      "component_e": 0.5015948589807424,
      "component_b": 0.43080021510959154,
      "slope_e": [
        2.182803363535398,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.30983866769659335,
        2.276669349224885
      ],
      "corner_margin": -0.06760492590966605,
      "gradient": [
        0.9614043806222665,
        0.9030829039644674
      ],
      "sufficient_optimality": false,
      "deficit": 0.06760492590966605,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.24,
      "cutoffs": [
        2.2123602334917734,
        2.2035816817434353
      ],
      "active_amplitudes": [
        2.084823773824071,
        2.080710169802231
      ],
      "worst_regrets": [
        0.08312622962492941,
        0.08312622962406113
      ],
      "worst_regret": 0.08312622962492941,
      "equalization_residual": 4.2991998849828406e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 7.013352975066521e-06,
      "null_size": 0.024999999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.506323050111237,
      "log_k": 1.8064272406770492,
      "component_e": 0.5000964372713038,
      "component_b": 0.4072242431299347,
      "slope_e": [
        2.1834527136218917,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3087485867330146
      ],
      "corner_margin": -0.09267931959876141,
      "gradient": [
        0.9447341365966805,
        0.8627037888876815
      ],
      "sufficient_optimality": false,
      "deficit": 0.09267931959876141,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.28,
      "cutoffs": [
        2.213689135037657,
        2.2022863307191125
      ],
      "active_amplitudes": [
        2.085473123910565,
        2.0801295440732512
      ],
      "worst_regrets": [
        0.08354715812069917,
        0.0835471581215617
      ],
      "worst_regret": 0.0835471581215617,
      "equalization_residual": 4.3672010452411314e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.936063175216275e-05,
      "null_size": 0.02500000000000062,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5077069992852988,
      "log_k": 1.8119198351388786,
      "component_e": 0.49867792694001484,
      "component_b": 0.38449461786774036,
      "slope_e": [
        2.184068791062648,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.4131182235954578,
        2.340861109115883
      ],
      "corner_margin": -0.1168274551922448,
      "gradient": [
        0.9303051635059705,
        0.8227936453845697
      ],
      "sufficient_optimality": false,
      "deficit": 0.1168274551922448,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.32,
      "cutoffs": [
        2.2149501240800733,
        2.2010651051917423
      ],
      "active_amplitudes": [
        2.0860892013513213,
        2.0795822032190108
      ],
      "worst_regrets": [
        0.08394639394323827,
        0.08394639394323829
      ],
      "worst_regret": 0.08394639394323829,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.1518926060189644e-05,
      "null_size": 0.024999999999998357,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5090178981147854,
      "log_k": 1.8171182316390695,
      "component_e": 0.4973365310657866,
      "component_b": 0.3626095290380982,
      "slope_e": [
        2.184652597619019,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.46475800154489,
        2.3730055021408316
      ],
      "corner_margin": -0.14005393989611514,
      "gradient": [
        0.9179818644268224,
        0.7834273634449682
      ],
      "sufficient_optimality": false,
      "deficit": 0.14005393989611514,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.36,
      "cutoffs": [
        2.216145223356549,
        2.1999147504668213
      ],
      "active_amplitudes": [
        2.086673007907692,
        2.0790667330068504
      ],
      "worst_regrets": [
        0.08432460539076335,
        0.0843246053907634
      ],
      "worst_regret": 0.0843246053907634,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 7.653119776489423e-05,
      "null_size": 0.02499999999999991,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5102584987915617,
      "log_k": 1.8220333100346688,
      "component_e": 0.4960694591864289,
      "component_b": 0.34156541871476814,
      "slope_e": [
        2.1852051520815823,
        -0.15491933384829668
      ],
      "slope_b": [
        -0.5163977794943223,
        2.4051803852497042
      ],
      "corner_margin": -0.16236512209880294,
      "gradient": [
        0.9076299142281539,
        0.7446756952127161
      ],
      "sufficient_optimality": false,
      "deficit": 0.16236512209880294,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.12,
      "eps_b": 0.4,
      "cutoffs": [
        2.217276492918437,
        2.19883210889268
      ],
      "active_amplitudes": [
        2.0872255623702554,
        2.078581752878614
      ],
      "worst_regrets": [
        0.08468247008757684,
        0.08468247008757682
      ],
      "worst_regret": 0.08468247008757684,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00012750352675425824,
      "null_size": 0.025000000000000133,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4926445186462802,
      "log_k": 1.7655260904886116,
      "component_e": 0.48601900962105565,
      "component_b": 0.5878699151848822,
      "slope_e": [
        2.210132861951113,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.0,
        2.0857378583862407
      ],
      "corner_margin": 0.07388892480593778,
      "gradient": [
        1.0741665846964292,
        1.12575088296328
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.0,
      "cutoffs": [
        2.201335914009686,
        2.2146698125528204
      ],
      "active_amplitudes": [
        2.079493409002677,
        2.0857378583862407
      ],
      "worst_regrets": [
        0.08058294273088208,
        0.08058294273020682
      ],
      "worst_regret": 0.08058294273088208,
      "equalization_residual": 3.426009476115155e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 3.426009476115155e-13,
      "cubic_gap_bound": 3.426009476115155e-13,
      "null_size": 0.02499999999999266,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.49462066606376903,
      "log_k": 1.773412427263053,
      "component_e": 0.4840851254142798,
      "component_b": 0.5593743223820956,
      "slope_e": [
        2.2109990637920025,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.051639777949432225,
        2.1175835195262205
      ],
      "corner_margin": 0.04345944779637545,
      "gradient": [
        1.0414257932881812,
        1.0845296527824069
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.04,
      "cutoffs": [
        2.203104627887279,
        2.212848615790591
      ],
      "active_amplitudes": [
        2.0803596108435665,
        2.0849236562891114
      ],
      "worst_regrets": [
        0.08115293348308748,
        0.08115293348395912
      ],
      "worst_regret": 0.08115293348395912,
      "equalization_residual": 4.3114123382537173e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.3114123382537173e-13,
      "cubic_gap_bound": 4.3114123382537173e-13,
      "null_size": 0.024999999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.49650325329390155,
      "log_k": 1.780924351541303,
      "component_e": 0.4822428181010698,
      "component_b": 0.5316955632503318,
      "slope_e": [
        2.211826689938801,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.10327955589886445,
        2.1494717542284008
      ],
      "corner_margin": 0.013938381351401574,
      "gradient": [
        1.0117242544613576,
        1.0432529468773577
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.08,
      "cutoffs": [
        2.2047948761525737,
        2.2111235928363775
      ],
      "active_amplitudes": [
        2.081187236990365,
        2.0841520277541825
      ],
      "worst_regrets": [
        0.08169732530993501,
        0.08169732531005233
      ],
      "worst_regret": 0.08169732531005233,
      "equalization_residual": 5.825895321720509e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.825895321720509e-14,
      "cubic_gap_bound": 5.825895321720509e-14,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.4982953546209266,
      "log_k": 1.7880735554012506,
      "component_e": 0.4804895309587181,
      "component_b": 0.5048426197244794,
      "slope_e": [
        2.212616554046441,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.15491933384829668,
        2.181400945664122
      ],
      "corner_margin": -0.014667849316802428,
      "gradient": [
        0.9849292078993243,
        1.002014677335592
      ],
      "sufficient_optimality": false,
      "deficit": 0.014667849316802428,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.12,
      "cutoffs": [
        2.2064082803952973,
        2.2094908344258792
      ],
      "active_amplitudes": [
        2.081977101098005,
        2.083421355952795
      ],
      "worst_regrets": [
        0.08221668196427723,
        0.08221668196428095
      ],
      "worst_regret": 0.08221668196428095,
      "equalization_residual": 1.8457457784393227e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 6.22288315560415e-08,
      "null_size": 0.025000000000000026,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.5,
      "log_k": 1.794871629250705,
      "component_e": 0.4788226738571654,
      "component_b": 0.4788226738571654,
      "slope_e": [
        2.2133695101745863,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.2065591117977289,
        2.2133695101745863
      ],
      "corner_margin": -0.04235465228566915,
      "gradient": [
        0.9609063208751703,
        0.9609063208751703
      ],
      "sufficient_optimality": false,
      "deficit": 0.04235465228566915,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.16,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0827300572261502,
        2.0827300572261502
      ],
      "worst_regrets": [
        0.08271159176885906,
        0.08271159176885906
      ],
      "worst_regret": 0.08271159176885906,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.6123712346250886e-06,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06376274402797488
    },
    {
      "q": 0.5016201741299021,
      "log_k": 1.801330059299299,
      "component_e": 0.4772396306212437,
      "component_b": 0.4536410971314426,
      "slope_e": [
        2.2140864487406073,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.25819888974716115,
        2.2453758973977695
      ],
      "corner_margin": -0.06911927224731373,
      "gradient": [
        0.939520171337446,
        0.9200165913522215
      ],
      "sufficient_optimality": false,
      "deficit": 0.06911927224731373,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.2,
      "cutoffs": [
        2.209411461445123,
        2.2064870515560475
      ],
      "active_amplitudes": [
        2.0834469957921713,
        2.0820765812122244
      ],
      "worst_regrets": [
        0.08318266498590669,
        0.08318266498590304
      ],
      "worst_regret": 0.08318266498590669,
      "equalization_residual": 1.817990202823694e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 7.53397791548159e-06,
      "null_size": 0.025000000000000015,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5031588156127932,
      "log_k": 1.8074602239979902,
      "component_e": 0.4757377660392406,
      "component_b": 0.42930144791121166,
      "slope_e": [
        2.214768292535789,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.30983866769659335,
        2.277418590354395
      ],
      "corner_margin": -0.09496078604954772,
      "gradient": [
        0.9206347311244913,
        0.8794311279373511
      ],
      "sufficient_optimality": false,
      "deficit": 0.09496078604954772,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.24,
      "cutoffs": [
        2.210804874901138,
        2.2051087749069644
      ],
      "active_amplitudes": [
        2.084128839587353,
        2.081459410931741
      ],
      "worst_regrets": [
        0.08363053123968939,
        0.08363053123957298
      ],
      "worst_regret": 0.08363053123968939,
      "equalization_residual": 5.784261958297066e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 2.0986240839727652e-05,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.5046188161854273,
      "log_k": 1.8132733895518593,
      "component_e": 0.4743144325457135,
      "component_b": 0.4058054770466537,
      "slope_e": [
        2.215415992807723,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.3614784456460256,
        2.309496105508751
      ],
      "corner_margin": -0.11988009040763281,
      "gradient": [
        0.9041138464038252,
        0.8392322009338811
      ],
      "sufficient_optimality": false,
      "deficit": 0.11988009040763281,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.28,
      "cutoffs": [
        2.2121287013679187,
        2.20380825158924
      ],
      "active_amplitudes": [
        2.084776539859287,
        2.0808770628489874
      ],
      "worst_regrets": [
        0.084055836992606,
        0.08405583699174522
      ],
      "worst_regret": 0.084055836992606,
      "equalization_residual": 4.264227859707148e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.531599212015608e-05,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5060030200097569,
      "log_k": 1.8187807046100484,
      "component_e": 0.4729669766039847,
      "component_b": 0.3831531416177411,
      "slope_e": [
        2.2160305254120525,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.4131182235954578,
        2.341606992817976
      ],
      "corner_margin": -0.14387988177827427,
      "gradient": [
        0.889821712436138,
        0.7994984371353026
      ],
      "sufficient_optimality": false,
      "deficit": 0.14387988177827427,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.32,
      "cutoffs": [
        2.2133849071274994,
        2.20258211819335
      ],
      "active_amplitudes": [
        2.0853910724636164,
        2.080328086921104
      ],
      "worst_regrets": [
        0.08445924307552286,
        0.0844592430764747
      ],
      "worst_regret": 0.0844592430764747,
      "equalization_residual": 4.816425036580085e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 8.402082873560706e-05,
      "null_size": 0.024999999999998412,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5073142229710169,
      "log_k": 1.8239931942360985,
      "component_e": 0.47169274476951184,
      "component_b": 0.36134262679147117,
      "slope_e": [
        2.2166128870560247,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.46475800154489,
        2.3737498357625175
      ],
      "corner_margin": -0.16696462843901694,
      "gradient": [
        0.8776233396863431,
        0.7603045665992281
      ],
      "sufficient_optimality": false,
      "deficit": 0.16696462843901694,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.36,
      "cutoffs": [
        2.21457550349925,
        2.2014271110215202
      ],
      "active_amplitudes": [
        2.0859734341075886,
        2.0798110666285363
      ],
      "worst_regrets": [
        0.08484142228579293,
        0.08484142228579306
      ],
      "worst_regret": 0.08484142228579306,
      "equalization_residual": 5.551115123125783e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00014071771597870368,
      "null_size": 0.02499999999998934,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5085551720475625,
      "log_k": 1.8289217532552726,
      "component_e": 0.47048908952451013,
      "component_b": 0.34037037563136924,
      "slope_e": [
        2.217164091605568,
        -0.2065591117977289
      ],
      "slope_b": [
        -0.5163977794943223,
        2.4059232513976707
      ],
      "corner_margin": -0.18914053484412063,
      "gradient": [
        0.8673850086042537,
        0.7217211923757654
      ],
      "sufficient_optimality": false,
      "deficit": 0.18914053484412063,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.16,
      "eps_b": 0.4,
      "cutoffs": [
        2.2157025391950027,
        2.2003400634897514
      ],
      "active_amplitudes": [
        2.086524638657132,
        2.0793246190265804
      ],
      "worst_regrets": [
        0.08520305703315262,
        0.08520305703315253
      ],
      "worst_regret": 0.08520305703315262,
      "equalization_residual": 4.163336342344337e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0002191210142047325,
      "null_size": 0.02499999999999996,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.491025133322499,
      "log_k": 1.7719136613416424,
      "component_e": 0.46046855924338786,
      "component_b": 0.5859376628684079,
      "slope_e": [
        2.242147606540872,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.0,
        2.0864628377533014
      ],
      "corner_margin": 0.04640622211179579,
      "gradient": [
        1.0324384779948859,
        1.103644688054838
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.0,
      "cutoffs": [
        2.199901302475225,
        2.2161592364990375
      ],
      "active_amplitudes": [
        2.0788482903553267,
        2.0864628377533014
      ],
      "worst_regrets": [
        0.0810335254362491,
        0.08103352543624905
      ],
      "worst_regret": 0.0810335254362491,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "null_size": 0.024999999999999918,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.4930009524651121,
      "log_k": 1.779818749548773,
      "component_e": 0.45863386022154046,
      "component_b": 0.5575330535510535,
      "slope_e": [
        2.243011527440961,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.051639777949432225,
        2.118306352804151
      ],
      "corner_margin": 0.016166913772593938,
      "gradient": [
        0.9999301522668165,
        1.0626070557258371
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.04,
      "cutoffs": [
        2.201663291402199,
        2.21433146955352
      ],
      "active_amplitudes": [
        2.079712211255416,
        2.0856464895670417
      ],
      "worst_regrets": [
        0.08160896018841782,
        0.08160896018769392
      ],
      "worst_regret": 0.08160896018841782,
      "equalization_residual": 3.670119763654611e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 3.670119763654611e-13,
      "cubic_gap_bound": 3.670119763654611e-13,
      "null_size": 0.025000000000002846,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.4948833031762612,
      "log_k": 1.7873487249719417,
      "component_e": 0.4568860031407211,
      "component_b": 0.5299428472562401,
      "slope_e": [
        2.2438370040469313,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.10327955589886445,
        2.150192532774153
      ],
      "corner_margin": -0.01317114960303889,
      "gradient": [
        0.9704454585618482,
        1.0215116942154887
      ],
      "sufficient_optimality": false,
      "deficit": 0.01317114960303889,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.08,
      "cutoffs": [
        2.2033471579126944,
        2.212600177168065
      ],
      "active_amplitudes": [
        2.080537687861386,
        2.0848728062999347
      ],
      "worst_regrets": [
        0.08215858042128295,
        0.08215858042215489
      ],
      "worst_regret": 0.08215858042215489,
      "equalization_residual": 4.315020563083749e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.482469858963104e-08,
      "null_size": 0.024999999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.4966752531147765,
      "log_k": 1.7945152934767492,
      "component_e": 0.4552225665756997,
      "component_b": 0.5031759893744667,
      "slope_e": [
        2.2446248444872574,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.15491933384829668,
        2.182119759742458
      ],
      "corner_margin": -0.04160144404983357,
      "gradient": [
        0.9438521936247202,
        0.9804523077642862
      ],
      "sufficient_optimality": false,
      "deficit": 0.04160144404983357,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.12,
      "cutoffs": [
        2.2049545126591275,
        2.210961441635753
      ],
      "active_amplitudes": [
        2.0813255283017122,
        2.084140170031131
      ],
      "worst_regrets": [
        0.08268295178962423,
        0.08268295178974146
      ],
      "worst_regret": 0.08268295178974146,
      "equalization_residual": 5.821731985378165e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.5239257129191271e-06,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.49837982587009766,
      "log_k": 1.8013300592992993,
      "component_e": 0.45364109713144224,
      "component_b": 0.4772396306212437,
      "slope_e": [
        2.24537589739777,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.2065591117977289,
        2.214086448740607
      ],
      "corner_margin": -0.06911927224731407,
      "gradient": [
        0.9200165913522208,
        0.9395201713374459
      ],
      "sufficient_optimality": false,
      "deficit": 0.06911927224731407,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.16,
      "cutoffs": [
        2.2064870515560475,
        2.209411461445123
      ],
      "active_amplitudes": [
        2.082076581212225,
        2.083446995792171
      ],
      "worst_regrets": [
        0.08318266498590303,
        0.08318266498590669
      ],
      "worst_regret": 0.08318266498590669,
      "equalization_residual": 1.817990202823694e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 7.53397791548171e-06,
      "null_size": 0.025000000000000022,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5,
      "log_k": 1.8078045225338748,
      "component_e": 0.4521391164206785,
      "component_b": 0.4521391164206785,
      "slope_e": [
        2.2460910478909546,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.25819888974716115,
        2.2460910478909546
      ],
      "corner_margin": -0.095721767158643,
      "gradient": [
        0.8988038039227305,
        0.8988038039227305
      ],
      "sufficient_optimality": false,
      "deficit": 0.095721767158643,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.2,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0827917317054094,
        2.0827917317054094
      ],
      "worst_regrets": [
        0.08365833308586881,
        0.08365833308586881
      ],
      "worst_regret": 0.08365833308586881,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 2.1549777157761715e-05,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798
    },
    {
      "q": 0.5015387081905367,
      "log_k": 1.8139500755862499,
      "component_e": 0.4507141277361869,
      "component_b": 0.42787798438018043,
      "slope_e": [
        2.246771213573066,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.30983866769659335,
        2.278132038517998
      ],
      "corner_margin": -0.12140788788363266,
      "gradient": [
        0.8800783831312997,
        0.8583886574181488
      ],
      "sufficient_optimality": false,
      "deficit": 0.12140788788363266,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.24,
      "cutoffs": [
        2.209334842297014,
        2.2065631197167694
      ],
      "active_amplitudes": [
        2.083471897387521,
        2.0821728590953437
      ],
      "worst_regrets": [
        0.08411058893711375,
        0.08411058893711017
      ],
      "worst_regret": 0.08411058893711375,
      "equalization_residual": 1.790234627208065e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.730911579011911e-05,
      "null_size": 0.025000000000000015,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.5029988364814127,
      "log_k": 1.8197779986967597,
      "component_e": 0.44936362240607286,
      "component_b": 0.40445796991812344,
      "slope_e": [
        2.2474173406301365,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3102079352298586
      ],
      "corner_margin": -0.1461784076758037,
      "gradient": [
        0.863704758948631,
        0.8183568231737977
      ],
      "sufficient_optimality": false,
      "deficit": 0.1461784076758037,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.28,
      "cutoffs": [
        2.2106538384032333,
        2.2052577035300804
      ],
      "active_amplitudes": [
        2.0841180244445914,
        2.081588892570095
      ],
      "worst_regrets": [
        0.08454008260326341,
        0.08454008260314813
      ],
      "worst_regret": 0.08454008260326341,
      "equalization_residual": 5.730138585846589e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 8.877325393506628e-05,
      "null_size": 0.024999999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5043832235444349,
      "log_k": 1.8252994546376589,
      "component_e": 0.4480850858562088,
      "component_b": 0.38187902002268115,
      "slope_e": [
        2.2480303999861624,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3423172859836523
      ],
      "corner_margin": -0.17003589412110998,
      "gradient": [
        0.8495477124050226,
        0.7787867580732888
      ],
      "sufficient_optimality": false,
      "deficit": 0.17003589412110998,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.32,
      "cutoffs": [
        2.2119054912193694,
        2.2040269270454926
      ],
      "active_amplitudes": [
        2.0847310838006172,
        2.0810383800867798
      ],
      "worst_regrets": [
        0.08494747886467821,
        0.08494747886382807
      ],
      "worst_regret": 0.08494747886467821,
      "equalization_residual": 4.213435156330547e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0001500907448237737,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5056946600059444,
      "log_k": 1.830525482687114,
      "component_e": 0.44687600340177486,
      "component_b": 0.36013931508121083,
      "slope_e": [
        2.248611383536867,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.46475800154489,
        2.374458672146342
      ],
      "corner_margin": -0.1929846815170143,
      "gradient": [
        0.8374728399238017,
        0.739753031942438
      ],
      "sufficient_optimality": false,
      "deficit": 0.1929846815170143,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.36,
      "cutoffs": [
        2.2130918012154215,
        2.202867518110681
      ],
      "active_amplitudes": [
        2.085312067351322,
        2.0805199030123607
      ],
      "worst_regrets": [
        0.08533345477664792,
        0.0853334547777015
      ],
      "worst_regret": 0.0853334547777015,
      "equalization_residual": 5.327821517298048e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0002355695107727022,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5069358877634081,
      "log_k": 1.8354669919815114,
      "component_e": 0.4457338657474287,
      "component_b": 0.33923529870638475,
      "slope_e": [
        2.249161300481893,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.5163977794943223,
        2.40663070854167
      ],
      "corner_margin": -0.21503083554618652,
      "gradient": [
        0.8273470061752382,
        0.7013260980293956
      ],
      "sufficient_optimality": false,
      "deficit": 0.21503083554618652,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.4,
      "cutoffs": [
        2.214214806373319,
        2.2017763017075156
      ],
      "active_amplitudes": [
        2.085861984296348,
        2.0800320761705797
      ],
      "worst_regrets": [
        0.08569869729905877,
        0.08569869729905896
      ],
      "worst_regret": 0.08569869729905896,
      "equalization_residual": 1.1102230246251565e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00034966217056685056,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4894875429615838,
      "log_k": 1.777975823447696,
      "component_e": 0.435771666717079,
      "component_b": 0.5841046730829756,
      "slope_e": [
        2.274198254122056,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.0,
        2.087152225741754
      ],
      "corner_margin": 0.019876339800054765,
      "gradient": [
        0.9910311636438396,
        1.0840964558557484
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.0,
      "cutoffs": [
        2.198546680127265,
        2.2175758016619835
      ],
      "active_amplitudes": [
        2.0782390746994017,
        2.087152225741754
      ],
      "worst_regrets": [
        0.08146182081356589,
        0.08146182081356607
      ],
      "worst_regret": 0.08146182081356607,
      "equalization_residual": 8.326672684688674e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 8.326672684688674e-17,
      "cubic_gap_bound": 8.326672684688674e-17,
      "null_size": 0.02500000000000045,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.4914629694242065,
      "log_k": 1.7858989059557961,
      "component_e": 0.4340330182904882,
      "component_b": 0.5557863277927629,
      "slope_e": [
        2.2750600043059857,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.051639777949432225,
        2.1189937276067576
      ],
      "corner_margin": -0.010180653916748827,
      "gradient": [
        0.9587504779063494,
        1.043227530359002
      ],
      "sufficient_optimality": false,
      "deficit": 0.010180653916748827,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.04,
      "cutoffs": [
        2.2003022772744694,
        2.2157418293215883
      ],
      "active_amplitudes": [
        2.0791008248833314,
        2.0863338643696485
      ],
      "worst_regrets": [
        0.08204245457521518,
        0.08204245457521524
      ],
      "worst_regret": 0.08204245457521524,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 2.0486575376767515e-08,
      "null_size": 0.024999999999999956,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.49334501824602467,
      "log_k": 1.793446204516194,
      "component_e": 0.43237663139852217,
      "component_b": 0.5282800863853254,
      "slope_e": [
        2.275883435044993,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.10327955589886445,
        2.1508779798359474
      ],
      "corner_margin": -0.03934328221615235,
      "gradient": [
        0.9294782803883612,
        1.0022990055763694
      ],
      "sufficient_optimality": false,
      "deficit": 0.03934328221615235,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.08,
      "cutoffs": [
        2.201980077714194,
        2.214004615135561
      ],
      "active_amplitudes": [
        2.0799242556223385,
        2.085558253361729
      ],
      "worst_regrets": [
        0.08259706837411451,
        0.0825970683733284
      ],
      "worst_regret": 0.08259706837411451,
      "equalization_residual": 3.982786322964671e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.2790280826809774e-06,
      "null_size": 0.024999999999989607,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.49513675075035246,
      "log_k": 1.8006294380735164,
      "component_e": 0.43080021510959193,
      "component_b": 0.5015948589807424,
      "slope_e": [
        2.276669349224885,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.15491933384829668,
        2.1828033635353985
      ],
      "corner_margin": -0.0676049259096656,
      "gradient": [
        0.9030829039644683,
        0.9614043806222666
      ],
      "sufficient_optimality": false,
      "deficit": 0.0676049259096656,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.12,
      "cutoffs": [
        2.2035816817434353,
        2.212360233491774
      ],
      "active_amplitudes": [
        2.080710169802231,
        2.0848237738240716
      ],
      "worst_regrets": [
        0.08312622962406113,
        0.08312622962492955
      ],
      "worst_regret": 0.08312622962492955,
      "equalization_residual": 4.2998937743732313e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 7.0133529751357614e-06,
      "null_size": 0.024999999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.4968411843872068,
      "log_k": 1.8074602239979902,
      "component_e": 0.42930144791121166,
      "component_b": 0.4757377660392406,
      "slope_e": [
        2.277418590354395,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.2065591117977289,
        2.214768292535789
      ],
      "corner_margin": -0.09496078604954772,
      "gradient": [
        0.8794311279373511,
        0.9206347311244913
      ],
      "sufficient_optimality": false,
      "deficit": 0.09496078604954772,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.16,
      "cutoffs": [
        2.2051087749069644,
        2.210804874901138
      ],
      "active_amplitudes": [
        2.081459410931741,
        2.084128839587353
      ],
      "worst_regrets": [
        0.08363053123957298,
        0.08363053123968939
      ],
      "worst_regret": 0.08363053123968939,
      "equalization_residual": 5.784261958297066e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 2.0986240839727656e-05,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.4984612918094632,
      "log_k": 1.8139500755862499,
      "component_e": 0.4278779843801804,
      "component_b": 0.450714127736187,
      "slope_e": [
        2.278132038517998,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.25819888974716115,
        2.246771213573066
      ],
      "corner_margin": -0.12140788788363266,
      "gradient": [
        0.8583886574181487,
        0.8800783831313002
      ],
      "sufficient_optimality": false,
      "deficit": 0.12140788788363266,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.2,
      "cutoffs": [
        2.2065631197167694,
        2.209334842297014
      ],
      "active_amplitudes": [
        2.0821728590953437,
        2.083471897387521
      ],
      "worst_regrets": [
        0.08411058893711017,
        0.08411058893711375
      ],
      "worst_regret": 0.08411058893711375,
      "equalization_residual": 1.790234627208065e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.73091157901191e-05,
      "null_size": 0.025000000000000026,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.5,
      "log_k": 1.8201103985278206,
      "component_e": 0.42652746149574466,
      "component_b": 0.42652746149574466,
      "slope_e": [
        2.2788106064092153,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.30983866769659335,
        2.2788106064092153
      ],
      "corner_margin": -0.14694507700851067,
      "gradient": [
        0.8398206027754496,
        0.8398206027754496
      ],
      "sufficient_optimality": false,
      "deficit": 0.14694507700851067,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.24,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.082851426986561,
        2.082851426986561
      ],
      "worst_regrets": [
        0.08456703860135667,
        0.08456703860135667
      ],
      "worst_regret": 0.08456703860135667,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 9.040176528372887e-05,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09551685204116778
    },
    {
      "q": 0.501460189499572,
      "log_k": 1.8259524864369014,
      "component_e": 0.42524750468253053,
      "component_b": 0.40317948763204436,
      "slope_e": [
        2.27945523541677,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.3614784456460256,
        2.310884983936645
      ],
      "corner_margin": -0.17157300768542516,
      "gradient": [
        0.8235919563909193,
        0.7999433035080256
      ],
      "sufficient_optimality": false,
      "deficit": 0.17157300768542516,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.28,
      "cutoffs": [
        2.209260950467202,
        2.2066365080595665
      ],
      "active_amplitudes": [
        2.083496055994116,
        2.082265941276882
      ],
      "worst_regrets": [
        0.08500053369663417,
        0.08500053369663088
      ],
      "worst_regret": 0.08500053369663417,
      "equalization_residual": 1.6375789613221059e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00015495215286719414,
      "null_size": 0.02500000000000004,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5028446936814448,
      "log_k": 1.8314875155558341,
      "component_e": 0.42403573356824664,
      "component_b": 0.38067014311701364,
      "slope_e": [
        2.280066891785834,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3429928922620347
      ],
      "corner_margin": -0.19529412331473972,
      "gradient": [
        0.8095680637427489,
        0.7605247728750013
      ],
      "sufficient_optimality": false,
      "deficit": 0.19529412331473972,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.32,
      "cutoffs": [
        2.210508273608566,
        2.2054013440027913
      ],
      "active_amplitudes": [
        2.08410771236318,
        2.081713986365162
      ],
      "worst_regrets": [
        0.08541174273716087,
        0.08541174273704752
      ],
      "worst_regret": 0.08541174273716087,
      "equalization_residual": 5.6343818499726694e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0002458819504261336,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5041562980634227,
      "log_k": 1.836726538732722,
      "component_e": 0.4228897674772097,
      "component_b": 0.35899760340999726,
      "slope_e": [
        2.2806465628577572,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.46475800154489,
        2.3751329107812245
      ],
      "corner_margin": -0.21811262911279305,
      "gradient": [
        0.7976150859443791,
        0.7216394206130097
      ],
      "sufficient_optimality": false,
      "deficit": 0.21811262911279305,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.36,
      "cutoffs": [
        2.2116905071589095,
        2.20423777522622
      ],
      "active_amplitudes": [
        2.084687383435103,
        2.0811941416472433
      ],
      "worst_regrets": [
        0.08580134681720214,
        0.08580134681636642
      ],
      "worst_regret": 0.08580134681720214,
      "equalization_residual": 4.143907439413397e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0003683239555796562,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5053977396509677,
      "log_k": 1.8416804787740544,
      "component_e": 0.4218072306784183,
      "component_b": 0.33815831224092635,
      "slope_e": [
        2.281195253391875,
        -0.30983866769659335
      ],
      "slope_b": [
        -0.5163977794943223,
        2.407303652254868
      ],
      "corner_margin": -0.2400344570806554,
      "gradient": [
        0.7876004509112173,
        0.6833575497197333
      ],
      "sufficient_optimality": false,
      "deficit": 0.2400344570806554,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.24,
      "eps_b": 0.4,
      "cutoffs": [
        2.2128096789080947,
        2.203142618800407
      ],
      "active_amplitudes": [
        2.0852360739692206,
        2.0807050198837778
      ],
      "worst_regrets": [
        0.0861700372023504,
        0.08617003720351812
      ],
      "worst_regret": 0.08617003720351812,
      "equalization_residual": 5.901668043151176e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0005276177779868785,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.48802883107042333,
      "log_k": 1.7837237797922723,
      "component_e": 0.4119301471418116,
      "component_b": 0.5823676943338831,
      "slope_e": [
        2.3062833301887227,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.0,
        2.087806996661574
      ],
      "corner_margin": -0.005702158524305334,
      "gradient": [
        0.9500276315553478,
        1.0669674775563895
      ],
      "sufficient_optimality": false,
      "deficit": 0.005702158524305334,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.0,
      "cutoffs": [
        2.197268620602841,
        2.21892147170071
      ],
      "active_amplitudes": [
        2.0776642875289593,
        2.087806996661574
      ],
      "worst_regrets": [
        0.08186845876030503,
        0.08186845876030494
      ],
      "worst_regret": 0.08186845876030503,
      "equalization_residual": 4.163336342344337e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.5441555727176033e-09,
      "null_size": 0.025000000000006004,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.490003806921533,
      "log_k": 1.7916641163841023,
      "component_e": 0.41028439836110653,
      "component_b": 0.554131051881828,
      "slope_e": [
        2.3071430173649783,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.051639777949432225,
        2.1196466120353383
      ],
      "corner_margin": -0.03558454975706549,
      "gradient": [
        0.9179695803385552,
        1.0262530401525074
      ],
      "sufficient_optimality": false,
      "deficit": 0.03558454975706549,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.04,
      "cutoffs": [
        2.1990181483616293,
        2.217081645204862
      ],
      "active_amplitudes": [
        2.078523974705215,
        2.086986748798229
      ],
      "worst_regrets": [
        0.08245405102273719,
        0.08245405102273712
      ],
      "worst_regret": 0.08245405102273719,
      "equalization_residual": 4.163336342344337e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 9.341840623619633e-07,
      "null_size": 0.024999999999999998,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.4918854947850543,
      "log_k": 1.7992280262319058,
      "component_e": 0.4087164854363274,
      "component_b": 0.5267043408003317,
      "slope_e": [
        2.3079645035672485,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.10327955589886445,
        2.1515290576144945
      ],
      "corner_margin": -0.06457917376334099,
      "gradient": [
        0.8889053500019415,
        0.9854774941381712
      ],
      "sufficient_optimality": false,
      "deficit": 0.06457917376334099,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.08,
      "cutoffs": [
        2.2006901882194025,
        2.215338843999087
      ],
      "active_amplitudes": [
        2.079345460907485,
        2.0862093311402763
      ],
      "worst_regrets": [
        0.08301342779257087,
        0.08301342779257062
      ],
      "worst_regret": 0.08301342779257087,
      "equalization_residual": 1.249000902703301e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 6.0504957643182805e-06,
      "null_size": 0.024999999999999974,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.4936769498887628,
      "log_k": 1.8064272406770483,
      "component_e": 0.4072242431299349,
      "component_b": 0.5000964372713044,
      "slope_e": [
        2.3087485867330146,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.15491933384829668,
        2.1834527136218917
      ],
      "corner_margin": -0.09267931959876075,
      "gradient": [
        0.8627037888876817,
        0.9447341365966816
      ],
      "sufficient_optimality": false,
      "deficit": 0.09267931959876075,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.12,
      "cutoffs": [
        2.2022863307191125,
        2.2136891350376566
      ],
      "active_amplitudes": [
        2.0801295440732512,
        2.085473123910565
      ],
      "worst_regrets": [
        0.0835471581215617,
        0.08354715812069902
      ],
      "worst_regret": 0.0835471581215617,
      "equalization_residual": 4.367894934631522e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.9360631752231672e-05,
      "null_size": 0.02500000000000063,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.4953811838145729,
      "log_k": 1.813273389551859,
      "component_e": 0.40580547704665404,
      "component_b": 0.4743144325457136,
      "slope_e": [
        2.309496105508751,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.2065591117977289,
        2.215415992807723
      ],
      "corner_margin": -0.11988009040763237,
      "gradient": [
        0.8392322009338818,
        0.9041138464038252
      ],
      "sufficient_optimality": false,
      "deficit": 0.11988009040763237,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.16,
      "cutoffs": [
        2.2038082515892397,
        2.2121287013679187
      ],
      "active_amplitudes": [
        2.0808770628489874,
        2.084776539859287
      ],
      "worst_regrets": [
        0.08405583699174507,
        0.084055836992606
      ],
      "worst_regret": 0.084055836992606,
      "equalization_residual": 4.264921749097539e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.531599212022491e-05,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.4970011635185867,
      "log_k": 1.8197779986967588,
      "component_e": 0.4044579699181234,
      "component_b": 0.44936362240607375,
      "slope_e": [
        2.3102079352298586,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.25819888974716115,
        2.247417340630136
      ],
      "corner_margin": -0.1461784076758028,
      "gradient": [
        0.8183568231737973,
        0.8637047589486327
      ],
      "sufficient_optimality": false,
      "deficit": 0.1461784076758028,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.2,
      "cutoffs": [
        2.2052577035300804,
        2.210653838403233
      ],
      "active_amplitudes": [
        2.081588892570095,
        2.084118024444591
      ],
      "worst_regrets": [
        0.08454008260314813,
        0.08454008260326328
      ],
      "worst_regret": 0.08454008260326328,
      "equalization_residual": 5.7218119131619e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 8.877325393498117e-05,
      "null_size": 0.025000000000000015,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.4985398105004281,
      "log_k": 1.8259524864369023,
      "component_e": 0.40317948763204414,
      "component_b": 0.42524750468253003,
      "slope_e": [
        2.310884983936645,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.30983866769659335,
        2.2794552354167705
      ],
      "corner_margin": -0.17157300768542583,
      "gradient": [
        0.7999433035080252,
        0.8235919563909184
      ],
      "sufficient_optimality": false,
      "deficit": 0.17157300768542583,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.24,
      "cutoffs": [
        2.2066365080595665,
        2.2092609504672023
      ],
      "active_amplitudes": [
        2.082265941276882,
        2.0834960559941162
      ],
      "worst_regrets": [
        0.08500053369663088,
        0.08500053369663432
      ],
      "worst_regret": 0.08500053369663432,
      "equalization_residual": 1.7208456881689926e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0001549521528672796,
      "null_size": 0.025000000000000036,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5,
      "log_k": 1.8318081591210924,
      "component_e": 0.40196778494172664,
      "component_b": 0.40196778494172664,
      "slope_e": [
        2.3115281884758145,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3115281884758145
      ],
      "corner_margin": -0.19606443011654673,
      "gradient": [
        0.783857175651474,
        0.783857175651474
      ],
      "sufficient_optimality": false,
      "deficit": 0.19606443011654673,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.28,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.082909145816051,
        2.082909145816051
      ],
      "worst_regrets": [
        0.08543784694425233,
        0.08543784694425233
      ],
      "worst_regret": 0.08543784694425233,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00024939495756549565,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1113400096118129
    },
    {
      "q": 0.5013845602765636,
      "log_k": 1.8373562058304058,
      "component_e": 0.40082061093364724,
      "component_b": 0.3795243902555321,
      "slope_e": [
        2.312138510661395,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3436347442007657
      ],
      "corner_margin": -0.21965499881082073,
      "gradient": [
        0.7699643284929989,
        0.7445785358512903
      ],
      "sufficient_optimality": false,
      "deficit": 0.21965499881082073,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.32,
      "cutoffs": [
        2.2091897572006753,
        2.206707242141591
      ],
      "active_amplitudes": [
        2.0835194680016316,
        2.082355838303893
      ],
      "worst_regrets": [
        0.0858526943882024,
        0.08585269438819909
      ],
      "worst_regret": 0.0858526943882024,
      "equalization_residual": 1.6514567491299204e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0003779346863451481,
      "null_size": 0.025000000000000033,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5026962719186205,
      "log_k": 1.8426076923582748,
      "component_e": 0.39973571423787996,
      "component_b": 0.3579154910255124,
      "slope_e": [
        2.3127169335170574,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.46475800154489,
        2.375773480161828
      ],
      "corner_margin": -0.24234879473660764,
      "gradient": [
        0.7581314669185053,
        0.7058302870655985
      ],
      "sufficient_optimality": false,
      "deficit": 0.24234879473660764,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.36,
      "cutoffs": [
        2.210368117603258,
        2.205539746718173
      ],
      "active_amplitudes": [
        2.084097890857294,
        2.081834711027847
      ],
      "worst_regrets": [
        0.08624576094202602,
        0.08624576094191493
      ],
      "worst_regret": 0.08624576094202602,
      "equalization_residual": 5.524747326290935e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0005466798524692127,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5039378671780423,
      "log_k": 1.8475735545633882,
      "component_e": 0.3987108479991996,
      "component_b": 0.3371375307507615,
      "slope_e": [
        2.3132644576034673,
        -0.3614784456460256
      ],
      "slope_b": [
        -0.5163977794943223,
        2.407943007193752
      ],
      "corner_margin": -0.2641516212500389,
      "gradient": [
        0.7482265612735949,
        0.6676825820369054
      ],
      "sufficient_optimality": false,
      "deficit": 0.2641516212500389,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.28,
      "eps_b": 0.4,
      "cutoffs": [
        2.211483646891069,
        2.204440870865962
      ],
      "active_amplitudes": [
        2.084645414943704,
        2.081344374822662
      ],
      "worst_regrets": [
        0.08661774195549325,
        0.08661774195467525
      ],
      "worst_regret": 0.08661774195549325,
      "equalization_residual": 4.057726377126869e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.000762023928653165,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4866461297438376,
      "log_k": 1.7891686155497672,
      "component_e": 0.38894399795911444,
      "component_b": 0.580723469230767,
      "slope_e": [
        2.338401394345655,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.0,
        2.0884281488353795
      ],
      "corner_margin": -0.030332532810118495,
      "gradient": [
        0.9095071871499668,
        1.0521193863158855
      ],
      "sufficient_optimality": false,
      "deficit": 0.030332532810118495,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.0,
      "cutoffs": [
        2.1960637999946484,
        2.220198262798625
      ],
      "active_amplitudes": [
        2.077122488448783,
        2.0884281488353795
      ],
      "worst_regrets": [
        0.08225408203346257,
        0.08225408203346252
      ],
      "worst_regret": 0.08225408203346257,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 5.682008280389728e-07,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.488620603257163,
      "log_k": 1.7971254829711083,
      "component_e": 0.3873879878872591,
      "component_b": 0.5525641266007436,
      "slope_e": [
        2.3392591235397147,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.051639777949432225,
        2.12026599837128
      ],
      "corner_margin": -0.060047885511997245,
      "gradient": [
        0.877666596214479,
        1.0115458921530769
      ],
      "sufficient_optimality": false,
      "deficit": 0.060047885511997245,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.04,
      "cutoffs": [
        2.197807570005485,
        2.218352919928414
      ],
      "active_amplitudes": [
        2.077980217642842,
        2.087606135134171
      ],
      "worst_regrets": [
        0.08284439716378351,
        0.08284439716378347
      ],
      "worst_regret": 0.08284439716378351,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.789394519145568e-06,
      "null_size": 0.025000000000002583,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.4905018771148364,
      "log_k": 1.804705308475191,
      "component_e": 0.3859055426110117,
      "component_b": 0.5252126646540547,
      "slope_e": [
        2.3400787640434713,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.10327955589886445,
        2.1521467526359035
      ],
      "corner_margin": -0.08888179273493368,
      "gradient": [
        0.8488056344327713,
        0.9709101184393713
      ],
      "sufficient_optimality": false,
      "deficit": 0.08888179273493368,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.08,
      "cutoffs": [
        2.1994741446250274,
        2.216604853690902
      ],
      "active_amplitudes": [
        2.078799858146599,
        2.0868270261616853
      ],
      "worst_regrets": [
        0.08340831094482114,
        0.08340831094482108
      ],
      "worst_regret": 0.08340831094482114,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.6859536409746088e-05,
      "null_size": 0.024999999999999883,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.49229300071470117,
      "log_k": 1.8119198351388786,
      "component_e": 0.38449461786774036,
      "component_b": 0.49867792694001484,
      "slope_e": [
        2.340861109115883,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.15491933384829668,
        2.1840687910626477
      ],
      "corner_margin": -0.1168274551922448,
      "gradient": [
        0.8227936453845697,
        0.9303051635059703
      ],
      "sufficient_optimality": false,
      "deficit": 0.1168274551922448,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.12,
      "cutoffs": [
        2.2010651051917423,
        2.2149501240800733
      ],
      "active_amplitudes": [
        2.0795822032190108,
        2.086089201351321
      ],
      "worst_regrets": [
        0.08394639394323829,
        0.08394639394323827
      ],
      "worst_regret": 0.08394639394323829,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 4.1518926060189664e-05,
      "null_size": 0.024999999999998357,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.49399697999024245,
      "log_k": 1.818780704610048,
      "component_e": 0.38315314161774083,
      "component_b": 0.4729669766039854,
      "slope_e": [
        2.341606992817977,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.2065591117977289,
        2.216030525412052
      ],
      "corner_margin": -0.14387988177827382,
      "gradient": [
        0.799498437135302,
        0.8898217124361394
      ],
      "sufficient_optimality": false,
      "deficit": 0.14387988177827382,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.16,
      "cutoffs": [
        2.20258211819335,
        2.213384907127499
      ],
      "active_amplitudes": [
        2.0803280869211043,
        2.085391072463616
      ],
      "worst_regrets": [
        0.0844592430764747,
        0.0844592430755227
      ],
      "worst_regret": 0.0844592430764747,
      "equalization_residual": 4.817118925970476e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 8.402082873567554e-05,
      "null_size": 0.024999999999998426,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.49561677645556507,
      "log_k": 1.8252994546376589,
      "component_e": 0.3818790200226811,
      "component_b": 0.4480850858562088,
      "slope_e": [
        2.3423172859836523,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.25819888974716115,
        2.2480303999861624
      ],
      "corner_margin": -0.1700358941211101,
      "gradient": [
        0.7787867580732887,
        0.8495477124050227
      ],
      "sufficient_optimality": false,
      "deficit": 0.1700358941211101,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.2,
      "cutoffs": [
        2.2040269270454926,
        2.2119054912193694
      ],
      "active_amplitudes": [
        2.08103838008678,
        2.0847310838006172
      ],
      "worst_regrets": [
        0.08494747886382807,
        0.08494747886467821
      ],
      "worst_regret": 0.08494747886467821,
      "equalization_residual": 4.213435156330547e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.000150090744823774,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.4971553063185554,
      "log_k": 1.831487515555835,
      "component_e": 0.38067014311701347,
      "component_b": 0.4240357335682461,
      "slope_e": [
        2.3429928922620347,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.30983866769659335,
        2.280066891785834
      ],
      "corner_margin": -0.1952941233147405,
      "gradient": [
        0.7605247728750011,
        0.8095680637427477
      ],
      "sufficient_optimality": false,
      "deficit": 0.1952941233147405,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.24,
      "cutoffs": [
        2.2054013440027913,
        2.2105082736085664
      ],
      "active_amplitudes": [
        2.0817139863651626,
        2.08410771236318
      ],
      "worst_regrets": [
        0.08541174273704752,
        0.08541174273716103
      ],
      "worst_regret": 0.08541174273716103,
      "equalization_residual": 5.642708522657358e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0002458819504262204,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.49861543972343664,
      "log_k": 1.837356205830405,
      "component_e": 0.3795243902555326,
      "component_b": 0.40082061093364735,
      "slope_e": [
        2.3436347442007657,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.3614784456460256,
        2.312138510661395
      ],
      "corner_margin": -0.21965499881082007,
      "gradient": [
        0.7445785358512915,
        0.7699643284929989
      ],
      "sufficient_optimality": false,
      "deficit": 0.21965499881082007,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.28,
      "cutoffs": [
        2.2067072421415905,
        2.2091897572006753
      ],
      "active_amplitudes": [
        2.082355838303893,
        2.0835194680016316
      ],
      "worst_regrets": [
        0.08585269438819894,
        0.0858526943882024
      ],
      "worst_regret": 0.0858526943882024,
      "equalization_residual": 1.7208456881689926e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0003779346863452131,
      "null_size": 0.02500000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.5,
      "log_k": 1.8429167267708517,
      "component_e": 0.37843963527114505,
      "component_b": 0.37843963527114505,
      "slope_e": [
        2.3442437994218936,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3442437994218936
      ],
      "corner_margin": -0.2431207294577099,
      "gradient": [
        0.7308144585785363,
        0.7308144585785363
      ],
      "sufficient_optimality": false,
      "deficit": 0.2431207294577099,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.32,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0829648935250216,
        2.0829648935250216
      ],
      "worst_regrets": [
        0.08627100918910882,
        0.08627100918910882
      ],
      "worst_regret": 0.08627100918910882,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0005531478249969786,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12711892578286577
    },
    {
      "q": 0.50131176297953,
      "log_k": 1.8481801565119356,
      "component_e": 0.377413751416409,
      "component_b": 0.35689097183691304,
      "slope_e": [
        2.3448210368633715,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.46475800154489,
        2.3763813339454996
      ],
      "corner_margin": -0.26569527674667803,
      "gradient": [
        0.7190997690823815,
        0.6921925451812645
      ],
      "sufficient_optimality": false,
      "deficit": 0.26569527674667803,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.36,
      "cutoffs": [
        2.2091212314682354,
        2.206775349928972
      ],
      "active_amplitudes": [
        2.083542130966499,
        2.0824425648115183
      ],
      "worst_regrets": [
        0.08666737566268948,
        0.08666737566268605
      ],
      "worst_regret": 0.08666737566268948,
      "equalization_residual": 1.7208456881689926e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0007787728709621734,
      "null_size": 0.025000000000000057,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5025534563281402,
      "log_k": 1.8531574433658826,
      "component_e": 0.37644461607212915,
      "component_b": 0.3361710635726731,
      "slope_e": [
        2.3453674531085786,
        -0.4131182235954578
      ],
      "slope_b": [
        -0.5163977794943223,
        2.408549723282073
      ],
      "corner_margin": -0.2873843203551978,
      "gradient": [
        0.7093029596743532,
        0.6541685910696099
      ],
      "sufficient_optimality": false,
      "deficit": 0.2873843203551978,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.32,
      "eps_b": 0.4,
      "cutoffs": [
        2.2102333030369556,
        2.2056729670451736
      ],
      "active_amplitudes": [
        2.0840885472117066,
        2.081951090910983
      ],
      "worst_regrets": [
        0.08704249302044603,
        0.08704249302033759
      ],
      "worst_regret": 0.08704249302044603,
      "equalization_residual": 5.3942961208974793e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0010624407877908902,
      "null_size": 0.02500000000000001,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.48533662032634045,
      "log_k": 1.7943212920212388,
      "component_e": 0.3668114208204876,
      "component_b": 0.5791687418342627,
      "slope_e": [
        2.370551040263887,
        -0.46475800154489
      ],
      "slope_b": [
        -0.0,
        2.089016700822902
      ],
      "corner_margin": -0.05401983734524962,
      "gradient": [
        0.8695451952066814,
        1.039414631401991
      ],
      "sufficient_optimality": false,
      "deficit": 0.05401983734524962,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.0,
      "cutoffs": [
        2.1949289939390604,
        2.221408235789643
      ],
      "active_amplitudes": [
        2.076612271129906,
        2.089016700822902
      ],
      "worst_regrets": [
        0.0826193439817037,
        0.08261934398170408
      ],
      "worst_regret": 0.08261934398170408,
      "equalization_residual": 1.8041124150158794e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.4155732403865044e-06,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.4873105457099903,
      "log_k": 1.8022939840408023,
      "component_e": 0.36534198488875463,
      "component_b": 0.5510824537700824,
      "slope_e": [
        2.3714069136780673,
        -0.46475800154489
      ],
      "slope_b": [
        -0.051639777949432225,
        2.120852899299435
      ],
      "corner_margin": -0.08357556134116306,
      "gradient": [
        0.8379167332775453,
        0.998969209053985
      ],
      "sufficient_optimality": false,
      "deficit": 0.08357556134116306,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.04,
      "cutoffs": [
        2.1966673071466967,
        2.2195577009749066
      ],
      "active_amplitudes": [
        2.077468144544086,
        2.088193036062326
      ],
      "worst_regrets": [
        0.08321415158248147,
        0.08321415158248152
      ],
      "worst_regret": 0.08321415158248152,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.3766774812130557e-05,
      "null_size": 0.024999999999995925,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.48919135828966276,
      "log_k": 1.809889045854046,
      "component_e": 0.3639419969479848,
      "component_b": 0.523802112771216,
      "slope_e": [
        2.372224804688855,
        -0.46475800154489
      ],
      "slope_b": [
        -0.10327955589886445,
        2.152732071989324
      ],
      "corner_margin": -0.11225589028079919,
      "gradient": [
        0.8092541830421071,
        0.9584606523585637
      ],
      "sufficient_optimality": false,
      "deficit": 0.11225589028079919,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.08,
      "cutoffs": [
        2.1983287017658064,
        2.217804679004825
      ],
      "active_amplitudes": [
        2.078286035554874,
        2.087412345515106
      ],
      "worst_regrets": [
        0.08378238139586547,
        0.08378238139586547
      ],
      "worst_regret": 0.08378238139586547,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.62755440947596e-05,
      "null_size": 0.02500000000000086,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.4909821018852145,
      "log_k": 1.8171182316390695,
      "component_e": 0.3626095290380982,
      "component_b": 0.49733653106578685,
      "slope_e": [
        2.3730055021408316,
        -0.46475800154489
      ],
      "slope_b": [
        -0.15491933384829668,
        2.184652597619019
      ],
      "corner_margin": -0.14005393989611492,
      "gradient": [
        0.7834273634449682,
        0.9179818644268228
      ],
      "sufficient_optimality": false,
      "deficit": 0.14005393989611492,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.12,
      "cutoffs": [
        2.1999147504668213,
        2.216145223356549
      ],
      "active_amplitudes": [
        2.0790667330068504,
        2.086673007907692
      ],
      "worst_regrets": [
        0.0843246053907634,
        0.08432460539076335
      ],
      "worst_regret": 0.0843246053907634,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 7.653119776489382e-05,
      "null_size": 0.024999999999999918,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.49268577702898325,
      "log_k": 1.823993194236098,
      "component_e": 0.3613426267914715,
      "component_b": 0.47169274476951184,
      "slope_e": [
        2.373749835762517,
        -0.46475800154489
      ],
      "slope_b": [
        -0.2065591117977289,
        2.2166128870560247
      ],
      "corner_margin": -0.16696462843901672,
      "gradient": [
        0.7603045665992287,
        0.8776233396863429
      ],
      "sufficient_optimality": false,
      "deficit": 0.16696462843901672,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.16,
      "cutoffs": [
        2.20142711102152,
        2.21457550349925
      ],
      "active_amplitudes": [
        2.079811066628536,
        2.0859734341075886
      ],
      "worst_regrets": [
        0.0848414222857929,
        0.08484142228579293
      ],
      "worst_regret": 0.08484142228579293,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00014071771597866137,
      "null_size": 0.02499999999998935,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.49430533999405557,
      "log_k": 1.830525482687114,
      "component_e": 0.36013931508121083,
      "component_b": 0.44687600340177486,
      "slope_e": [
        2.3744586721463423,
        -0.46475800154489
      ],
      "slope_b": [
        -0.25819888974716115,
        2.2486113835368666
      ],
      "corner_margin": -0.1929846815170143,
      "gradient": [
        0.7397530319424381,
        0.8374728399238015
      ],
      "sufficient_optimality": false,
      "deficit": 0.1929846815170143,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.2,
      "cutoffs": [
        2.202867518110681,
        2.213091801215421
      ],
      "active_amplitudes": [
        2.080519903012361,
        2.0853120673513215
      ],
      "worst_regrets": [
        0.0853334547777015,
        0.08533345477664778
      ],
      "worst_regret": 0.0853334547777015,
      "equalization_residual": 5.328654184566517e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0002355695107727855,
      "null_size": 0.025000000000000012,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.49584370193657734,
      "log_k": 1.836726538732722,
      "component_e": 0.35899760340999726,
      "component_b": 0.4228897674772097,
      "slope_e": [
        2.3751329107812245,
        -0.46475800154489
      ],
      "slope_b": [
        -0.30983866769659335,
        2.2806465628577572
      ],
      "corner_margin": -0.21811262911279305,
      "gradient": [
        0.7216394206130097,
        0.7976150859443791
      ],
      "sufficient_optimality": false,
      "deficit": 0.21811262911279305,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.24,
      "cutoffs": [
        2.20423777522622,
        2.2116905071589095
      ],
      "active_amplitudes": [
        2.0811941416472433,
        2.084687383435103
      ],
      "worst_regrets": [
        0.08580134681636642,
        0.08580134681720214
      ],
      "worst_regret": 0.08580134681720214,
      "equalization_residual": 4.143907439413397e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0003683239555796562,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.4973037280813792,
      "log_k": 1.8426076923582748,
      "component_e": 0.35791549102551223,
      "component_b": 0.3997357142378802,
      "slope_e": [
        2.3757734801618287,
        -0.46475800154489
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3127169335170574
      ],
      "corner_margin": -0.24234879473660764,
      "gradient": [
        0.7058302870655981,
        0.758131466918506
      ],
      "sufficient_optimality": false,
      "deficit": 0.24234879473660764,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.28,
      "cutoffs": [
        2.2055397467181734,
        2.210368117603258
      ],
      "active_amplitudes": [
        2.0818347110278475,
        2.084097890857294
      ],
      "worst_regrets": [
        0.08624576094191506,
        0.08624576094202602
      ],
      "worst_regret": 0.08624576094202602,
      "equalization_residual": 5.517808432387028e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0005466798524691431,
      "null_size": 0.02499999999999999,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.4986882370204704,
      "log_k": 1.848180156511937,
      "component_e": 0.35689097183691276,
      "component_b": 0.37741375141640826,
      "slope_e": [
        2.3763813339454996,
        -0.46475800154489
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3448210368633715
      ],
      "corner_margin": -0.2656952767466789,
      "gradient": [
        0.6921925451812642,
        0.7190997690823799
      ],
      "sufficient_optimality": false,
      "deficit": 0.2656952767466789,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.32,
      "cutoffs": [
        2.206775349928972,
        2.209121231468236
      ],
      "active_amplitudes": [
        2.0824425648115183,
        2.083542130966499
      ],
      "worst_regrets": [
        0.08666737566268605,
        0.08666737566268963
      ],
      "worst_regret": 0.08666737566268963,
      "equalization_residual": 1.790234627208065e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0007787728709622534,
      "null_size": 0.025000000000000046,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5,
      "log_k": 1.8534550210857241,
      "component_e": 0.35592203906909287,
      "component_b": 0.35592203906909287,
      "slope_e": [
        2.3769574472083117,
        -0.46475800154489
      ],
      "slope_b": [
        -0.46475800154489,
        2.3769574472083117
      ],
      "corner_margin": -0.28815592186181427,
      "gradient": [
        0.6805939258073141,
        0.6805939258073141
      ],
      "sufficient_optimality": false,
      "deficit": 0.28815592186181427,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.36,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0830186780743305,
        2.0830186780743305
      ],
      "worst_regrets": [
        0.0870668829086176,
        0.0870668829086176
      ],
      "worst_regret": 0.0870668829086176,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.001073180402921337,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14284743180180137
    },
    {
      "q": 0.5012417402609329,
      "log_k": 1.8584432462662774,
      "component_e": 0.35500668972247595,
      "component_b": 0.3352570192982387,
      "slope_e": [
        2.37750281277338,
        -0.46475800154489
      ],
      "slope_b": [
        -0.5163977794943223,
        2.409124771946382
      ],
      "corner_margin": -0.30973629097928534,
      "gradient": [
        0.6709034230430575,
        0.6426837905098084
      ],
      "sufficient_optimality": false,
      "deficit": 0.30973629097928534,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.36,
      "eps_b": 0.4,
      "cutoffs": [
        2.209055339943607,
        2.2068408618198165
      ],
      "active_amplitudes": [
        2.0835640436393987,
        2.082526139575292
      ],
      "worst_regrets": [
        0.08744498554035135,
        0.08744498554034781
      ],
      "worst_regret": 0.08744498554035135,
      "equalization_residual": 1.762479051592436e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0014389692338577314,
      "null_size": 0.02500000000000006,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4840975340560311,
      "log_k": 1.7991926399688207,
      "component_e": 0.3455288515188829,
      "component_b": 0.577700264665609,
      "slope_e": [
        2.402730895642134,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.0,
        2.0895736877343563
      ],
      "corner_margin": -0.07677088381550812,
      "gradient": [
        0.8302128468801634,
        1.0287169407668557
      ],
      "sufficient_optimality": false,
      "deficit": 0.07677088381550812,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.0,
      "cutoffs": [
        2.193861074932098,
        2.2225534884561338
      ],
      "active_amplitudes": [
        2.0761322632710435,
        2.0895736877343563
      ],
      "worst_regrets": [
        0.08296490633990114,
        0.08296490633990171
      ],
      "worst_regret": 0.08296490633990171,
      "equalization_residual": 2.7755575615628914e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 1.0425686243453218e-05,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4860708711878722,
      "log_k": 1.8071804674399887,
      "component_e": 0.3441428278594818,
      "component_b": 0.5496829429485406,
      "slope_e": [
        2.4035850125348843,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.051639777949432225,
        2.1214083442229064
      ],
      "corner_margin": -0.10617422919197761,
      "gradient": [
        0.79879103809797,
        0.9883873897125046
      ],
      "sufficient_optimality": false,
      "deficit": 0.10617422919197761,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.04,
      "cutoffs": [
        2.195594221654239,
        2.2206980729043595
      ],
      "active_amplitudes": [
        2.076986380163794,
        2.0887484809857972
      ],
      "worst_regrets": [
        0.08356398157091792,
        0.08356398157091809
      ],
      "worst_regret": 0.08356398157091809,
      "equalization_residual": 6.938893903907228e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 3.0072283783668134e-05,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4879511807416768,
      "log_k": 1.8147901025730513,
      "component_e": 0.34282228901388423,
      "component_b": 0.5224697470518642,
      "slope_e": [
        2.404401247509841,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.10327955589886445,
        2.1532860396402795
      ],
      "corner_margin": -0.13470796393425155,
      "gradient": [
        0.7703218959330539,
        0.9479941436532366
      ],
      "sufficient_optimality": false,
      "deficit": 0.13470796393425155,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.08,
      "cutoffs": [
        2.1972507114698563,
        2.2189403919309822
      ],
      "active_amplitudes": [
        2.0778026151387508,
        2.0879663131660613
      ],
      "worst_regrets": [
        0.08413631173199332,
        0.0841363117319933
      ],
      "worst_regret": 0.08413631173199332,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 6.690771244613628e-05,
      "null_size": 0.025000000000006163,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.489741501208438,
      "log_k": 1.8220333100346697,
      "component_e": 0.34156541871476764,
      "component_b": 0.4960694591864287,
      "slope_e": [
        2.4051803852497042,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.15491933384829668,
        2.185205152081582
      ],
      "corner_margin": -0.1623651220988036,
      "gradient": [
        0.744675695212715,
        0.9076299142281535
      ],
      "sufficient_optimality": false,
      "deficit": 0.1623651220988036,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.12,
      "cutoffs": [
        2.1988321088926805,
        2.217276492918437
      ],
      "active_amplitudes": [
        2.078581752878614,
        2.087225562370255
      ],
      "worst_regrets": [
        0.08468247008757697,
        0.08468247008757684
      ],
      "worst_regret": 0.08468247008757697,
      "equalization_residual": 6.938893903907228e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00012750352675431568,
      "null_size": 0.02500000000000011,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4914448279524377,
      "log_k": 1.8289217532552726,
      "component_e": 0.3403703756313694,
      "component_b": 0.4704890895245099,
      "slope_e": [
        2.4059232513976707,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.2065591117977289,
        2.2171640916055675
      ],
      "corner_margin": -0.18914053484412063,
      "gradient": [
        0.7217211923757658,
        0.8673850086042529
      ],
      "sufficient_optimality": false,
      "deficit": 0.18914053484412063,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.16,
      "cutoffs": [
        2.2003400634897514,
        2.215702539195003
      ],
      "active_amplitudes": [
        2.0793246190265804,
        2.0865246386571314
      ],
      "worst_regrets": [
        0.08520305703315253,
        0.08520305703315276
      ],
      "worst_regret": 0.08520305703315276,
      "equalization_residual": 1.1102230246251565e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0002191210142048019,
      "null_size": 0.02499999999999996,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4930641122365919,
      "log_k": 1.8354669919815114,
      "component_e": 0.3392352987063848,
      "component_b": 0.4457338657474287,
      "slope_e": [
        2.40663070854167,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.25819888974716115,
        2.249161300481893
      ],
      "corner_margin": -0.21503083554618652,
      "gradient": [
        0.7013260980293957,
        0.827347006175238
      ],
      "sufficient_optimality": false,
      "deficit": 0.21503083554618652,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.2,
      "cutoffs": [
        2.2017763017075156,
        2.214214806373319
      ],
      "active_amplitudes": [
        2.0800320761705797,
        2.085861984296348
      ],
      "worst_regrets": [
        0.08569869729905896,
        0.08569869729905877
      ],
      "worst_regret": 0.08569869729905896,
      "equalization_residual": 1.1102230246251565e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.00034966217056685056,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.49460226034903243,
      "log_k": 1.8416804787740548,
      "component_e": 0.3381583122409262,
      "component_b": 0.421807230678418,
      "slope_e": [
        2.407303652254868,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.30983866769659335,
        2.281195253391875
      ],
      "corner_margin": -0.24003445708065585,
      "gradient": [
        0.683357549719733,
        0.7876004509112168
      ],
      "sufficient_optimality": false,
      "deficit": 0.24003445708065585,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.24,
      "cutoffs": [
        2.203142618800407,
        2.212809678908095
      ],
      "active_amplitudes": [
        2.0807050198837778,
        2.0852360739692206
      ],
      "worst_regrets": [
        0.08617003720351812,
        0.08617003720235054
      ],
      "worst_regret": 0.08617003720351812,
      "equalization_residual": 5.900835375882707e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.000527617777986799,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.49606213282195777,
      "log_k": 1.8475735545633882,
      "component_e": 0.33713753075076164,
      "component_b": 0.3987108479991995,
      "slope_e": [
        2.407943007193752,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.3614784456460256,
        2.3132644576034673
      ],
      "corner_margin": -0.2641516212500389,
      "gradient": [
        0.6676825820369057,
        0.7482265612735945
      ],
      "sufficient_optimality": false,
      "deficit": 0.2641516212500389,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.28,
      "cutoffs": [
        2.204440870865962,
        2.211483646891069
      ],
      "active_amplitudes": [
        2.081344374822662,
        2.084645414943704
      ],
      "worst_regrets": [
        0.08661774195467525,
        0.08661774195549325
      ],
      "worst_regret": 0.08661774195549325,
      "equalization_residual": 4.057726377126869e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0007620239286531651,
      "null_size": 0.024999999999999984,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4974465436718597,
      "log_k": 1.8531574433658826,
      "component_e": 0.3361710635726731,
      "component_b": 0.37644461607212926,
      "slope_e": [
        2.408549723282073,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.4131182235954578,
        2.3453674531085786
      ],
      "corner_margin": -0.28738432035519756,
      "gradient": [
        0.6541685910696099,
        0.7093029596743534
      ],
      "sufficient_optimality": false,
      "deficit": 0.28738432035519756,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.32,
      "cutoffs": [
        2.2056729670451736,
        2.2102333030369556
      ],
      "active_amplitudes": [
        2.081951090910983,
        2.0840885472117066
      ],
      "worst_regrets": [
        0.08704249302033759,
        0.08704249302044603
      ],
      "worst_regret": 0.08704249302044603,
      "equalization_residual": 5.3942961208974793e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0010624407877908876,
      "null_size": 0.025000000000000015,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.498758259739067,
      "log_k": 1.8584432462662774,
      "component_e": 0.3352570192982387,
      "component_b": 0.355006689722476,
      "slope_e": [
        2.409124771946382,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.46475800154489,
        2.37750281277338
      ],
      "corner_margin": -0.30973629097928534,
      "gradient": [
        0.6426837905098084,
        0.6709034230430576
      ],
      "sufficient_optimality": false,
      "deficit": 0.30973629097928534,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.36,
      "cutoffs": [
        2.2068408618198165,
        2.209055339943607
      ],
      "active_amplitudes": [
        2.082526139575292,
        2.0835640436393987
      ],
      "worst_regrets": [
        0.08744498554034781,
        0.08744498554035135
      ],
      "worst_regret": 0.08744498554035135,
      "equalization_residual": 1.762479051592436e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.0014389692338577312,
      "null_size": 0.025000000000000057,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    },
    {
      "q": 0.4999999999999998,
      "log_k": 1.8634419347653934,
      "component_e": 0.3343935099673048,
      "component_b": 0.3343935099673051,
      "slope_e": [
        2.4096691424587973,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.5163977794943223,
        2.409669142458797
      ],
      "corner_margin": -0.33121298006539,
      "gradient": [
        0.6330976563822738,
        0.6330976563822744
      ],
      "sufficient_optimality": false,
      "deficit": 0.33121298006539,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.4,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.083070510087707,
        2.0830705100877065
      ],
      "worst_regrets": [
        0.08782592581950338,
        0.08782592581950338
      ],
      "worst_regret": 0.08782592581950338,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": null,
      "defect_gap_bound": null,
      "cubic_gap_bound": 0.001902322383860871,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598
    }
  ],
  "asymmetric": [
    {
      "q": 0.5,
      "log_k": 1.7364938126666751,
      "component_e": 0.5966559316017388,
      "component_b": 0.5966559316017388,
      "slope_e": [
        2.0824635994510454,
        -0.0
      ],
      "slope_b": [
        -0.0,
        2.0824635994510454
      ],
      "corner_margin": 0.1933118632034776,
      "gradient": [
        1.2425142589571738,
        1.2425142589571738
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.0,
      "eps_b": 0.0,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0824635994510454,
        2.0824635994510454
      ],
      "worst_regrets": [
        0.07854572252427093,
        0.07854572252427093
      ],
      "worst_regret": 0.07854572252427093,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.0,
      "candidate": {
        "available": true,
        "a": 2.0824635994510454,
        "b": 2.0824635994510454,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.0,
        "eps_b": 0.0,
        "q": 0.5,
        "log_reference_threshold": 1.7364938126666751,
        "log_threshold": 1.7364938126666751,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "corner_score": 1.1933118632034776,
        "gradient": [
          1.2425142589571738,
          1.2425142589571738
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.2425142589571738,
          1.2425142589571738
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07854572252427093,
        "adjusted_gap_upper": 0.0,
        "feasible_primal_upper": 0.07854572252427093,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.0824635994510454,
          2.0824635994510454
        ],
        "independent_null_size": 0.02500000000000001
      },
      "frozen_worst_regret": 0.07854572252427093,
      "frozen_gap_to_retuned": 0.0,
      "frozen_gap_bound": 0.0
    },
    {
      "q": 0.4987534012955512,
      "log_k": 1.7414150917140616,
      "component_e": 0.5784907838779346,
      "component_b": 0.5951667443650445,
      "slope_e": [
        2.1023683883308655,
        -0.032274861218395144
      ],
      "slope_b": [
        -0.0,
        2.083016027907057
      ],
      "corner_margin": 0.1736575282429791,
      "gradient": [
        1.2162007369657124,
        1.2210711580238687
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.025,
      "eps_b": 0.0,
      "cutoffs": [
        2.20681585582027,
        2.2090804882609585
      ],
      "active_amplitudes": [
        2.0819559738076725,
        2.083016027907057
      ],
      "worst_regrets": [
        0.07888969502246417,
        0.07888969502246447
      ],
      "worst_regret": 0.07888969502246447,
      "equalization_residual": 1.5265566588595902e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.5265566588595902e-16,
      "cubic_gap_bound": 1.5265566588595902e-16,
      "null_size": 0.02500000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.009973297288075944,
      "candidate": {
        "available": true,
        "a": 2.0819559738076725,
        "b": 2.083016027907057,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.025,
        "eps_b": 0.0,
        "q": 0.4987534012955512,
        "log_reference_threshold": 1.7414150917140616,
        "log_threshold": 1.7414150917140616,
        "tau": 1.0,
        "cutoffs": [
          2.2068158558202695,
          2.2090804882609585
        ],
        "corner_score": 1.1736575282429789,
        "gradient": [
          1.2162007369657122,
          1.2210711580238685
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.2162007369657122,
          1.2210711580238685
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000067,
        "null_size_error": 6.591949208711867e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07888969502246423,
        "adjusted_gap_upper": 2.3592239273284576e-16,
        "feasible_primal_upper": 0.07888969502246447,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 2.3592239273284576e-16,
        "worst_amplitudes": [
          2.0819559738076725,
          2.083016027907057
        ],
        "independent_null_size": 0.025000000000000067
      },
      "frozen_worst_regret": 0.07923622888405357,
      "frozen_gap_to_retuned": 0.0003465338615891017,
      "frozen_gap_bound": 0.00034653386158925437
    },
    {
      "q": 0.4975439530920427,
      "log_k": 1.7461896182850047,
      "component_e": 0.5606475762401191,
      "component_b": 0.5937217839826197,
      "slope_e": [
        2.1222898780007386,
        -0.06454972243679029
      ],
      "slope_b": [
        -0.0,
        2.0835530360260544
      ],
      "corner_margin": 0.15436936022273873,
      "gradient": [
        1.1898566761800522,
        1.2008611801406335
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.05,
      "eps_b": 0.0,
      "cutoffs": [
        2.205722766208456,
        2.210182931435842
      ],
      "active_amplitudes": [
        2.0814650489543522,
        2.0835530360260544
      ],
      "worst_regrets": [
        0.07922396674377692,
        0.07922396674378815
      ],
      "worst_regret": 0.07922396674378815,
      "equalization_residual": 5.578870698741412e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.578870698741412e-15,
      "cubic_gap_bound": 5.578870698741412e-15,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.019945036390476067,
      "candidate": {
        "available": true,
        "a": 2.0814650489543522,
        "b": 2.0835530360260544,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.05,
        "eps_b": 0.0,
        "q": 0.4975439530920427,
        "log_reference_threshold": 1.7461896182850047,
        "log_threshold": 1.7461896182850047,
        "tau": 1.0,
        "cutoffs": [
          2.2057227662084453,
          2.210182931435842
        ],
        "corner_score": 1.1543693602227387,
        "gradient": [
          1.1898566761800522,
          1.2008611801406335
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1898566761800522,
          1.2008611801406335
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000028,
        "null_size_error": 2.7755575615628914e-16,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07922396674378093,
        "adjusted_gap_upper": 7.216449660063518e-15,
        "feasible_primal_upper": 0.07922396674378816,
        "actual_loss_lower_estimate": -1.3877787807814457e-17,
        "primal_dual_gap": 7.230327447871332e-15,
        "worst_amplitudes": [
          2.081465048954347,
          2.0835530360260544
        ],
        "independent_null_size": 0.02500000000000028
      },
      "frozen_worst_regret": 0.0799122031325362,
      "frozen_gap_to_retuned": 0.0006882363887480564,
      "frozen_gap_bound": 0.0006882363887536352
    },
    {
      "q": 0.4963708915654009,
      "log_k": 1.7508202453705755,
      "component_e": 0.5431287892640716,
      "component_b": 0.5923202882876216,
      "slope_e": [
        2.1422276704072685,
        -0.09682458365518544
      ],
      "slope_b": [
        -0.0,
        2.0840748227948125
      ],
      "corner_margin": 0.13544907755169322,
      "gradient": [
        1.1635055209562923,
        1.1818515809591585
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.07500000000000001,
      "eps_b": 0.0,
      "cutoffs": [
        2.2046663175374572,
        2.2112542727580013
      ],
      "active_amplitudes": [
        2.080990426837689,
        2.0840748227948125
      ],
      "worst_regrets": [
        0.07954866978993795,
        0.07954866979002259
      ],
      "worst_regret": 0.07954866979002259,
      "equalization_residual": 4.200806369425436e-14,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 4.200806369425436e-14,
      "cubic_gap_bound": 4.200806369425436e-14,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.029913659851819485,
      "candidate": {
        "available": true,
        "a": 2.080990426837689,
        "b": 2.0840748227948125,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.07500000000000001,
        "eps_b": 0.0,
        "q": 0.4963708915654009,
        "log_reference_threshold": 1.7508202453705755,
        "log_threshold": 1.7508202453705755,
        "tau": 1.0,
        "cutoffs": [
          2.2046663175374572,
          2.211254272758001
        ],
        "corner_score": 1.1354490775516934,
        "gradient": [
          1.1635055209562923,
          1.1818515809591588
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1635055209562923,
          1.1818515809591588
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07954866978998053,
        "adjusted_gap_upper": 4.206357484548562e-14,
        "feasible_primal_upper": 0.07954866979002247,
        "actual_loss_lower_estimate": 1.249000902703301e-16,
        "primal_dual_gap": 4.193867475521529e-14,
        "worst_amplitudes": [
          2.080990426837689,
          2.084074822794812
        ],
        "independent_null_size": 0.02500000000000001
      },
      "frozen_worst_regret": 0.08057353907194793,
      "frozen_gap_to_retuned": 0.0010248692819253419,
      "frozen_gap_bound": 0.00102486928196735
    },
    {
      "q": 0.49523345972016036,
      "log_k": 1.7553098106536038,
      "component_e": 0.5259366272379735,
      "component_b": 0.5909614881087533,
      "slope_e": [
        2.1621813727067107,
        -0.12909944487358058
      ],
      "slope_b": [
        -0.0,
        2.0845815937534953
      ],
      "corner_margin": 0.11689811534672678,
      "gradient": [
        1.1371703786381393,
        1.1640093141135763
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.1,
      "eps_b": 0.0,
      "cutoffs": [
        2.2036455668827126,
        2.2122949219425854
      ],
      "active_amplitudes": [
        2.080531714613938,
        2.0845815937534953
      ],
      "worst_regrets": [
        0.07986393998305899,
        0.07986393998341139
      ],
      "worst_regret": 0.07986393998341139,
      "equalization_residual": 1.745270594710746e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.745270594710746e-13,
      "cubic_gap_bound": 1.745270594710746e-13,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03987761167674497,
      "candidate": {
        "available": true,
        "a": 2.080531714613938,
        "b": 2.0845815937534953,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.1,
        "eps_b": 0.0,
        "q": 0.49523345972016036,
        "log_reference_threshold": 1.7553098106536038,
        "log_threshold": 1.7553098106536038,
        "tau": 1.0,
        "cutoffs": [
          2.203645566882712,
          2.212294921942585
        ],
        "corner_score": 1.1168981153467268,
        "gradient": [
          1.1371703786381393,
          1.1640093141135763
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1371703786381393,
          1.1640093141135763
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000003,
        "null_size_error": 2.7755575615628914e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.07986393998323674,
        "adjusted_gap_upper": 1.7465195956134494e-13,
        "feasible_primal_upper": 0.07986393998341128,
        "actual_loss_lower_estimate": 1.1102230246251565e-16,
        "primal_dual_gap": 1.7454093725888242e-13,
        "worst_amplitudes": [
          2.080531714613938,
          2.0845815937534953
        ],
        "independent_null_size": 0.02500000000000003
      },
      "frozen_worst_regret": 0.08122015083561,
      "frozen_gap_to_retuned": 0.0013562108521986138,
      "frozen_gap_bound": 0.0013562108523731409
    },
    {
      "q": 0.4941309074837573,
      "log_k": 1.759661136357992,
      "component_e": 0.5090730164019825,
      "component_b": 0.5896446081563939,
      "slope_e": [
        2.1821505972704514,
        -0.1613743060919757
      ],
      "slope_b": [
        -0.0,
        2.085073560602844
      ],
      "corner_margin": 0.0987176245583763,
      "gradient": [
        1.1108739867958566,
        1.1473010778469022
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.125,
      "eps_b": 0.0,
      "cutoffs": [
        2.20265958915579,
        2.2133053018975617
      ],
      "active_amplitudes": [
        2.0800885246544856,
        2.085073560602844
      ],
      "worst_regrets": [
        0.08016991662393409,
        0.08016991662499387
      ],
      "worst_regret": 0.08016991662499387,
      "equalization_residual": 5.236644451400707e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 5.236644451400707e-13,
      "cubic_gap_bound": 5.236644451400707e-13,
      "null_size": 0.025000000000007596,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.04983533805849438,
      "candidate": {
        "available": true,
        "a": 2.0800885246544856,
        "b": 2.085073560602844,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.125,
        "eps_b": 0.0,
        "q": 0.4941309074837573,
        "log_reference_threshold": 1.759661136357992,
        "log_threshold": 1.759661136357992,
        "tau": 1.0,
        "cutoffs": [
          2.20265958915579,
          2.2133053018975617
        ],
        "corner_score": 1.0987176245583763,
        "gradient": [
          1.1108739867958566,
          1.1473010778469022
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.1108739867958566,
          1.1473010778469022
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000007606,
        "null_size_error": 7.605027718682322e-15,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0801699166244702,
        "adjusted_gap_upper": 5.236644451400707e-13,
        "feasible_primal_upper": 0.08016991662499386,
        "actual_loss_lower_estimate": 1.3877787807814457e-17,
        "primal_dual_gap": 5.236505673522629e-13,
        "worst_amplitudes": [
          2.0800885246544856,
          2.085073560602844
        ],
        "independent_null_size": 0.025000000000007606
      },
      "frozen_worst_regret": 0.08185197260016808,
      "frozen_gap_to_retuned": 0.001682055975174207,
      "frozen_gap_bound": 0.0016820559756978715
    },
    {
      "q": 0.49306249178658745,
      "log_k": 1.7638770290318533,
      "component_e": 0.4925396036615889,
      "component_b": 0.5883688678898514,
      "slope_e": [
        2.2021349616913506,
        -0.19364916731037088
      ],
      "slope_b": [
        -0.0,
        2.0855509408117965
      ],
      "corner_margin": 0.08090847155144032,
      "gradient": [
        1.084638681240786,
        1.1316933618556044
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.15000000000000002,
      "eps_b": 0.0,
      "cutoffs": [
        2.201707476738287,
        2.2142858479133287
      ],
      "active_amplitudes": [
        2.079660474552192,
        2.0855509408117965
      ],
      "worst_regrets": [
        0.08046674225568808,
        0.08046674225404993
      ],
      "worst_regret": 0.08046674225568808,
      "equalization_residual": 8.304329446318093e-13,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 8.304329446318093e-13,
      "cubic_gap_bound": 8.304329446318093e-13,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.05978528810578965,
      "candidate": {
        "available": true,
        "a": 2.079660474552192,
        "b": 2.0855509408117965,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.15000000000000002,
        "eps_b": 0.0,
        "q": 0.49306249178658745,
        "log_reference_threshold": 1.7638770290318533,
        "log_threshold": 1.7638770290318533,
        "tau": 1.0,
        "cutoffs": [
          2.201707476738287,
          2.2142858479133287
        ],
        "corner_score": 1.0809084715514403,
        "gradient": [
          1.084638681240786,
          1.1316933618556044
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.084638681240786,
          1.1316933618556044
        ],
        "upper_certificate": true,
        "null_size": 0.025,
        "null_size_error": 0.0,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08046674225485764,
        "adjusted_gap_upper": 8.304329446318093e-13,
        "feasible_primal_upper": 0.08046674225568809,
        "actual_loss_lower_estimate": -1.3877787807814457e-17,
        "primal_dual_gap": 8.304468224196171e-13,
        "worst_amplitudes": [
          2.079660474552192,
          2.0855509408117965
        ],
        "independent_null_size": 0.025000000000000005
      },
      "frozen_worst_regret": 0.08246895825487603,
      "frozen_gap_to_retuned": 0.0020022159991879562,
      "frozen_gap_bound": 0.002002216000018389
    },
    {
      "q": 0.4920274766707393,
      "log_k": 1.7679602792635993,
      "component_e": 0.476337755823523,
      "component_b": 0.587133482319674,
      "slope_e": [
        2.22213408877143,
        -0.225924028528766
      ],
      "slope_b": [
        -0.0,
        2.0860139572433813
      ],
      "corner_margin": 0.063471238143197,
      "gradient": [
        1.0584863649843321,
        1.117152494147748
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.17500000000000002,
      "eps_b": 0.0,
      "cutoffs": [
        2.2007883390961,
        2.2152370068886045
      ],
      "active_amplitudes": [
        2.0792471871090776,
        2.0860139572433813
      ],
      "worst_regrets": [
        0.08075456241969942,
        0.08075456241969944
      ],
      "worst_regret": 0.08075456241969944,
      "equalization_residual": 1.3877787807814457e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.3877787807814457e-17,
      "cubic_gap_bound": 1.3877787807814457e-17,
      "null_size": 0.024999999999999925,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.06972591456743071,
      "candidate": {
        "available": true,
        "a": 2.0792471871090776,
        "b": 2.0860139572433813,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.17500000000000002,
        "eps_b": 0.0,
        "q": 0.4920274766707393,
        "log_reference_threshold": 1.7679602792635993,
        "log_threshold": 1.7679602792635993,
        "tau": 1.0,
        "cutoffs": [
          2.2007883390961,
          2.215237006888605
        ],
        "corner_score": 1.063471238143197,
        "gradient": [
          1.0584863649843321,
          1.117152494147748
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0584863649843321,
          1.117152494147748
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999991,
        "null_size_error": -9.020562075079397e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08075456241969954,
        "adjusted_gap_upper": -9.71445146547012e-17,
        "feasible_primal_upper": 0.08075456241969962,
        "actual_loss_lower_estimate": -1.8041124150158794e-16,
        "primal_dual_gap": 8.326672684688674e-17,
        "worst_amplitudes": [
          2.0792471871090776,
          2.0860139572433813
        ],
        "independent_null_size": 0.02499999999999991
      },
      "frozen_worst_regret": 0.08307108102991947,
      "frozen_gap_to_retuned": 0.002316518610220031,
      "frozen_gap_bound": 0.0023165186102200447
    },
    {
      "q": 0.491025133322499,
      "log_k": 1.7719136613416424,
      "component_e": 0.46046855924338786,
      "component_b": 0.5859376628684079,
      "slope_e": [
        2.242147606540872,
        -0.25819888974716115
      ],
      "slope_b": [
        -0.0,
        2.0864628377533014
      ],
      "corner_margin": 0.04640622211179579,
      "gradient": [
        1.0324384779948859,
        1.103644688054838
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.2,
      "eps_b": 0.0,
      "cutoffs": [
        2.199901302475225,
        2.2161592364990375
      ],
      "active_amplitudes": [
        2.0788482903553267,
        2.0864628377533014
      ],
      "worst_regrets": [
        0.0810335254362491,
        0.08103352543624905
      ],
      "worst_regret": 0.0810335254362491,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "null_size": 0.024999999999999918,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.07965567455405798,
      "candidate": {
        "available": true,
        "a": 2.0788482903553267,
        "b": 2.0864628377533014,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.2,
        "eps_b": 0.0,
        "q": 0.491025133322499,
        "log_reference_threshold": 1.7719136613416424,
        "log_threshold": 1.7719136613416424,
        "tau": 1.0,
        "cutoffs": [
          2.1999013024752245,
          2.2161592364990375
        ],
        "corner_score": 1.0464062221117958,
        "gradient": [
          1.0324384779948859,
          1.103644688054838
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0324384779948859,
          1.103644688054838
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999994,
        "null_size_error": -6.245004513516506e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.081033525436249,
        "adjusted_gap_upper": 9.71445146547012e-17,
        "feasible_primal_upper": 0.08103352543624905,
        "actual_loss_lower_estimate": 5.551115123125783e-17,
        "primal_dual_gap": 4.163336342344337e-17,
        "worst_amplitudes": [
          2.0788482903553267,
          2.0864628377533014
        ],
        "independent_null_size": 0.024999999999999942
      },
      "frozen_worst_regret": 0.08365833308586881,
      "frozen_gap_to_retuned": 0.002624807649619712,
      "frozen_gap_bound": 0.0026248076496197398
    },
    {
      "q": 0.49005474018183903,
      "log_k": 1.7757399328566907,
      "component_e": 0.44493282004677875,
      "component_b": 0.5847806181116186,
      "slope_e": [
        2.262175148238641,
        -0.2904737509655563
      ],
      "slope_b": [
        -0.0,
        2.0868978148284754
      ],
      "corner_margin": 0.029713438158397443,
      "gradient": [
        1.0065159681455582,
        1.0911360889245114
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.225,
      "eps_b": 0.0,
      "cutoffs": [
        2.1990455095358095,
        2.217053004446804
      ],
      "active_amplitudes": [
        2.078463417529903,
        2.0868978148284754
      ],
      "worst_regrets": [
        0.08130378216405162,
        0.08130378216405192
      ],
      "worst_regret": 0.08130378216405192,
      "equalization_residual": 1.3877787807814457e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 1.3877787807814457e-16,
      "cubic_gap_bound": 1.3877787807814457e-16,
      "null_size": 0.024999999999999988,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.08957303025651009,
      "candidate": {
        "available": true,
        "a": 2.078463417529903,
        "b": 2.0868978148284754,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.225,
        "eps_b": 0.0,
        "q": 0.49005474018183903,
        "log_reference_threshold": 1.7757399328566907,
        "log_threshold": 1.7757399328566907,
        "tau": 1.0,
        "cutoffs": [
          2.1990455095358095,
          2.2170530044468046
        ],
        "corner_score": 1.0297134381583972,
        "gradient": [
          1.0065159681455582,
          1.091136088924511
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0065159681455582,
          1.091136088924511
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999998,
        "null_size_error": -2.0816681711721685e-17,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08130378216405185,
        "adjusted_gap_upper": 6.938893903907228e-17,
        "feasible_primal_upper": 0.08130378216405207,
        "actual_loss_lower_estimate": -1.5265566588595902e-16,
        "primal_dual_gap": 2.220446049250313e-16,
        "worst_amplitudes": [
          2.078463417529903,
          2.0868978148284754
        ],
        "independent_null_size": 0.024999999999999984
      },
      "frozen_worst_regret": 0.08423072506645148,
      "frozen_gap_to_retuned": 0.0029269429023995597,
      "frozen_gap_bound": 0.0029269429023996985
    },
    {
      "q": 0.48911558299534236,
      "log_k": 1.7794418342517266,
      "component_e": 0.4297310647850788,
      "component_b": 0.5836615545597749,
      "slope_e": [
        2.282216352316249,
        -0.3227486121839514
      ],
      "slope_b": [
        -0.0,
        2.0873191252059673
      ],
      "corner_margin": 0.013392619344853696,
      "gradient": [
        0.9807392631507802,
        1.0795928207083483
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.25,
      "eps_b": 0.0,
      "cutoffs": [
        2.1982201190493402,
        2.217918787668933
      ],
      "active_amplitudes": [
        2.0780922070843175,
        2.0873191252059673
      ],
      "worst_regrets": [
        0.08156548577878989,
        0.08156548577878986
      ],
      "worst_regret": 0.08156548577878989,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "null_size": 0.025000000000001125,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584,
      "candidate": {
        "available": true,
        "a": 2.0780922070843175,
        "b": 2.0873191252059673,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.25,
        "eps_b": 0.0,
        "q": 0.48911558299534236,
        "log_reference_threshold": 1.7794418342517266,
        "log_threshold": 1.7794418342517266,
        "tau": 1.0,
        "cutoffs": [
          2.1982201190493402,
          2.2179187876689324
        ],
        "corner_score": 1.0133926193448537,
        "gradient": [
          0.9807392631507803,
          1.079592820708348
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          0.9807392631507803,
          1.079592820708348
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000001146,
        "null_size_error": 1.1449174941446927e-15,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0815654857787898,
        "adjusted_gap_upper": 8.326672684688674e-17,
        "feasible_primal_upper": 0.08156548577878989,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 8.326672684688674e-17,
        "worst_amplitudes": [
          2.0780922070843175,
          2.0873191252059677
        ],
        "independent_null_size": 0.02500000000000115
      },
      "frozen_worst_regret": 0.08478828561691047,
      "frozen_gap_to_retuned": 0.0032227998381205852,
      "frozen_gap_bound": 0.003222799838120613
    },
    {
      "q": 0.48820695488539073,
      "log_k": 1.783022088324266,
      "component_e": 0.4148635415996676,
      "component_b": 0.5825796773951291,
      "slope_e": [
        2.3022708624325112,
        -0.3550234734023466
      ],
      "slope_b": [
        -0.0,
        2.0877270095049916
      ],
      "corner_margin": -0.0025567810052034012,
      "gradient": [
        0.9551282437104727,
        1.0689810321598026
      ],
      "sufficient_optimality": false,
      "deficit": 0.0025567810052034012,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.275,
      "eps_b": 0.0,
      "cutoffs": [
        2.1974243055924743,
        2.218757071571554
      ],
      "active_amplitudes": [
        2.0777343026773867,
        2.0877270095049916
      ],
      "worst_regrets": [
        0.08181879154943382,
        0.0818187915494338
      ],
      "worst_regret": 0.08181879154943382,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 3.1561812967217316e-10,
      "defect_gap_bound": 3.1561812967217316e-10,
      "cubic_gap_bound": 3.1697608444321636e-10,
      "null_size": 0.025000000000004803,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1093644072551343,
      "candidate": {
        "available": true,
        "a": 2.0777343026773867,
        "b": 2.0877270095049916,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.275,
        "eps_b": 0.0,
        "q": 0.48820695488539073,
        "log_reference_threshold": 1.783022088324266,
        "log_threshold": 1.783019616251597,
        "tau": 0.9999975279303865,
        "cutoffs": [
          2.197423165987983,
          2.218755887473893
        ],
        "corner_score": 0.9974432189947967,
        "gradient": [
          0.9551282437104729,
          1.0689810321598026
        ],
        "containing_triangle": [
          0.0026743099184952154,
          0.0023894801299037343
        ],
        "derivative_lower_bounds": [
          0.9543183314339018,
          1.0680713950916676
        ],
        "upper_certificate": true,
        "null_size": 0.024999999999999994,
        "null_size_error": -6.938893903907228e-18,
        "corner_null_mass": 6.205462000492161e-08,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08181879123430136,
        "adjusted_gap_upper": 3.1513246179226684e-10,
        "feasible_primal_upper": 0.08181885464381147,
        "actual_loss_lower_estimate": -6.309437765306125e-08,
        "primal_dual_gap": 6.340951011485352e-08,
        "worst_amplitudes": [
          2.077733291778635,
          2.087725776679896
        ],
        "independent_null_size": 0.024999999999999988
      },
      "frozen_worst_regret": 0.08533106087029059,
      "frozen_gap_to_retuned": 0.00351226932085677,
      "frozen_gap_bound": 0.0035122696364749
    },
    {
      "q": 0.487328156414422,
      "log_k": 1.7864833996847231,
      "component_e": 0.4003302218708855,
      "component_b": 0.5815341911903561,
      "slope_e": [
        2.3223383274494727,
        -0.38729833462074176
      ],
      "slope_b": [
        -0.0,
        2.0881217118624735
      ],
      "corner_margin": -0.018135586938758386,
      "gradient": [
        0.9297022178871086,
        1.0592669425860195
      ],
      "sufficient_optimality": false,
      "deficit": 0.018135586938758386,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.30000000000000004,
      "eps_b": 0.0,
      "cutoffs": [
        2.196657259257592,
        2.21956834927066
      ],
      "active_amplitudes": [
        2.0773893531711547,
        2.0881217118624735
      ],
      "worst_regrets": [
        0.08206385661892396,
        0.08206385661892412
      ],
      "worst_regret": 0.08206385661892412,
      "equalization_residual": 8.326672684688674e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 1.1411352363571357e-07,
      "defect_gap_bound": 1.141135237189803e-07,
      "cubic_gap_bound": 1.1768642735795227e-07,
      "null_size": 0.024999999999996164,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.119235384740485,
      "candidate": {
        "available": true,
        "a": 2.0773893531711547,
        "b": 2.0881217118624735,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.30000000000000004,
        "eps_b": 0.0,
        "q": 0.487328156414422,
        "log_reference_threshold": 1.7864833996847231,
        "log_threshold": 1.7863601318903615,
        "tau": 0.9998767398028008,
        "cutoffs": [
          2.196600617281826,
          2.21950931641177
        ],
        "corner_score": 0.9818644130612414,
        "gradient": [
          0.9297022178871086,
          1.059266942586019
        ],
        "containing_triangle": [
          0.019374296839363443,
          0.01700452078452045
        ],
        "derivative_lower_bounds": [
          0.9235994818532973,
          1.052131476762151
        ],
        "upper_certificate": true,
        "null_size": 0.025,
        "null_size_error": 0.0,
        "corner_null_mass": 3.089035908987479e-06,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08206374365695368,
        "adjusted_gap_upper": 1.12961970444303e-07,
        "feasible_primal_upper": 0.08206718655219163,
        "actual_loss_lower_estimate": -3.329933267501306e-06,
        "primal_dual_gap": 3.442895237945609e-06,
        "worst_amplitudes": [
          2.0773406604961355,
          2.0880612289153677
        ],
        "independent_null_size": 0.024999999999999998
      },
      "frozen_worst_regret": 0.08585911390405182,
      "frozen_gap_to_retuned": 0.0037952572851276956,
      "frozen_gap_bound": 0.0037953713986514145
    },
    {
      "q": 0.4864784956476095,
      "log_k": 1.7898284541711096,
      "component_e": 0.38613080235376146,
      "component_b": 0.5805243006083514,
      "slope_e": [
        2.3424184014277216,
        -0.4195731958391368
      ],
      "slope_b": [
        -0.0,
        2.0885034795728896
      ],
      "corner_margin": -0.03334489703788712,
      "gradient": [
        0.9044798967915014,
        1.0504168870416621
      ],
      "sufficient_optimality": false,
      "deficit": 0.03334489703788712,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.325,
      "eps_b": 0.0,
      "cutoffs": [
        2.195918185375727,
        2.220353120840885
      ],
      "active_amplitudes": [
        2.0770570126262107,
        2.0885034795728896
      ],
      "worst_regrets": [
        0.0823008397879509,
        0.08230083978795079
      ],
      "worst_regret": 0.0823008397879509,
      "equalization_residual": 5.551115123125783e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 7.183597781598311e-07,
      "defect_gap_bound": 7.183597782153422e-07,
      "cubic_gap_bound": 7.607835006219065e-07,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.12908787172407687,
      "candidate": {
        "available": true,
        "a": 2.0770570126262107,
        "b": 2.0885034795728896,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.325,
        "eps_b": 0.0,
        "q": 0.4864784956476095,
        "log_reference_threshold": 1.7898284541711096,
        "log_threshold": 1.7894152416665692,
        "tau": 0.9995868728559888,
        "cutoffs": [
          2.195728911015312,
          2.2201552698396383
        ],
        "corner_score": 0.9666551029621129,
        "gradient": [
          0.9044798967915014,
          1.0504168870416621
        ],
        "containing_triangle": [
          0.03640962061257098,
          0.03135114286540384
        ],
        "derivative_lower_bounds": [
          0.8926601877428405,
          1.0359932705614412
        ],
        "upper_certificate": true,
        "null_size": 0.024999999999999988,
        "null_size_error": -1.3877787807814457e-17,
        "corner_null_mass": 1.0338748610318112e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0823001345292173,
        "adjusted_gap_upper": 7.052587335937277e-07,
        "feasible_primal_upper": 0.082312606228084,
        "actual_loss_lower_estimate": -1.1766440133106904e-05,
        "primal_dual_gap": 1.2471698866700631e-05,
        "worst_amplitudes": [
          2.076899363346286,
          2.0883040203676897
        ],
        "independent_null_size": 0.024999999999999988
      },
      "frozen_worst_regret": 0.08637252416945593,
      "frozen_gap_to_retuned": 0.004071684381505028,
      "frozen_gap_bound": 0.004072402741283243
    },
    {
      "q": 0.4856572882145741,
      "log_k": 1.7930599182323603,
      "component_e": 0.3722647077935813,
      "component_b": 0.5795492110784812,
      "slope_e": [
        2.362510743623133,
        -0.451848057057532
      ],
      "slope_b": [
        -0.0,
        2.0888725627346223
      ],
      "corner_margin": -0.04818608112793754,
      "gradient": [
        0.8794793716340621,
        1.042397360848716
      ],
      "sufficient_optimality": false,
      "deficit": 0.04818608112793754,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.35000000000000003,
      "eps_b": 0.0,
      "cutoffs": [
        2.195206304255384,
        2.2211118925770275
      ],
      "active_amplitudes": [
        2.076736940298429,
        2.0888725627346223
      ],
      "worst_regrets": [
        0.08252990130318207,
        0.08252990130318222
      ],
      "worst_regret": 0.08252990130318222,
      "equalization_residual": 6.938893903907228e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 2.1948091361573027e-06,
      "defect_gap_bound": 2.1948091362266917e-06,
      "cubic_gap_bound": 2.3869472725205453e-06,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.13892036641534733,
      "candidate": {
        "available": true,
        "a": 2.076736940298429,
        "b": 2.0888725627346223,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.35000000000000003,
        "eps_b": 0.0,
        "q": 0.4856572882145741,
        "log_reference_threshold": 1.7930599182323603,
        "log_threshold": 1.792203864532144,
        "tau": 0.9991443126092183,
        "cutoffs": [
          2.194815389254272,
          2.22070207643243
        ],
        "corner_score": 0.9518139188720625,
        "gradient": [
          0.8794793716340621,
          1.042397360848716
        ],
        "containing_triangle": [
          0.053816377351996965,
          0.04540532767525393
        ],
        "derivative_lower_bounds": [
          0.8616195364145728,
          1.0195921812105087
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000022,
        "null_size_error": 2.0816681711721685e-17,
        "corner_null_mass": 2.138814110168324e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08252776337911732,
        "adjusted_gap_upper": 2.137924064893326e-06,
        "feasible_primal_upper": 0.08255550249080336,
        "actual_loss_lower_estimate": -2.5601187621140942e-05,
        "primal_dual_gap": 2.7739111686034268e-05,
        "worst_amplitudes": [
          2.0764215319060466,
          2.0884660767473187
        ],
        "independent_null_size": 0.025000000000000022
      },
      "frozen_worst_regret": 0.08687138689620855,
      "frozen_gap_to_retuned": 0.0043414855930263285,
      "frozen_gap_bound": 0.004343680402162555
    },
    {
      "q": 0.48486385737033516,
      "log_k": 1.7961804382725286,
      "component_e": 0.3587310940212548,
      "component_b": 0.5786081294569032,
      "slope_e": [
        2.3826150184827792,
        -0.48412291827592707
      ],
      "slope_b": [
        -0.0,
        2.089229213900414
      ],
      "corner_margin": -0.06266077652184199,
      "gradient": [
        0.8547180922117996,
        1.035175063347749
      ],
      "sufficient_optimality": false,
      "deficit": 0.06266077652184199,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.375,
      "eps_b": 0.0,
      "cutoffs": [
        2.1945208509320477,
        2.221845176263404
      ],
      "active_amplitudes": [
        2.076428800634882,
        2.089229213900414
      ],
      "worst_regrets": [
        0.08275120264838436,
        0.08275120264838466
      ],
      "worst_regret": 0.08275120264838466,
      "equalization_residual": 1.5265566588595902e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.885160175775015e-06,
      "defect_gap_bound": 4.885160175927671e-06,
      "cubic_gap_bound": 5.455603602390979e-06,
      "null_size": 0.025000000000000005,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.14873137631179434,
      "candidate": {
        "available": true,
        "a": 2.076428800634882,
        "b": 2.089229213900414,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.375,
        "eps_b": 0.0,
        "q": 0.48486385737033516,
        "log_reference_threshold": 1.7961804382725286,
        "log_threshold": 1.7947436080115875,
        "tau": 0.998564201485451,
        "cutoffs": [
          2.193866692527124,
          2.2211574440359483
        ],
        "corner_score": 0.937339223478158,
        "gradient": [
          0.8547180922117996,
          1.035175063347749
        ],
        "containing_triangle": [
          0.07163177960683836,
          0.059144564214377256
        ],
        "derivative_lower_bounds": [
          0.8305918000521417,
          1.0028550167447736
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000005,
        "null_size_error": 3.469446951953614e-18,
        "corner_null_mass": 3.585149738526605e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08274647949652508,
        "adjusted_gap_upper": 4.7231518595786115e-06,
        "feasible_primal_upper": 0.08279618106945835,
        "actual_loss_lower_estimate": -4.497842107369088e-05,
        "primal_dual_gap": 4.970157293326949e-05,
        "worst_amplitudes": [
          2.075917598646532,
          2.0885581054908977
        ],
        "independent_null_size": 0.025000000000000005
      },
      "frozen_worst_regret": 0.08735581247486297,
      "frozen_gap_to_retuned": 0.004604609826478312,
      "frozen_gap_bound": 0.00460949498665424
    },
    {
      "q": 0.4840975340560311,
      "log_k": 1.7991926399688207,
      "component_e": 0.3455288515188829,
      "component_b": 0.577700264665609,
      "slope_e": [
        2.402730895642134,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.0,
        2.0895736877343563
      ],
      "corner_margin": -0.07677088381550812,
      "gradient": [
        0.8302128468801634,
        1.0287169407668557
      ],
      "sufficient_optimality": false,
      "deficit": 0.07677088381550812,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.0,
      "cutoffs": [
        2.193861074932098,
        2.2225534884561338
      ],
      "active_amplitudes": [
        2.0761322632710435,
        2.0895736877343563
      ],
      "worst_regrets": [
        0.08296490633990114,
        0.08296490633990171
      ],
      "worst_regret": 0.08296490633990171,
      "equalization_residual": 2.7755575615628914e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 9.091515587124423e-06,
      "defect_gap_bound": 9.091515587401979e-06,
      "cubic_gap_bound": 1.0425686243453218e-05,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598,
      "candidate": {
        "available": true,
        "a": 2.0761322632710435,
        "b": 2.0895736877343563,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.4,
        "eps_b": 0.0,
        "q": 0.4840975340560311,
        "log_reference_threshold": 1.7991926399688207,
        "log_threshold": 1.7970508644599983,
        "tau": 0.9978605164557593,
        "cutoffs": [
          2.192888819532358,
          2.2215285064124783
        ],
        "corner_score": 0.9232291161844922,
        "gradient": [
          0.8302128468801634,
          1.0287169407668562
        ],
        "containing_triangle": [
          0.0898942970489106,
          0.07254804243394031
        ],
        "derivative_lower_bounds": [
          0.7996854492565326,
          0.9856987781225255
        ],
        "upper_certificate": true,
        "null_size": 0.02499999999999999,
        "null_size_error": -1.0408340855860843e-17,
        "corner_null_mass": 5.337699981116882e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0829561785022592,
        "adjusted_gap_upper": 8.72783764251095e-06,
        "feasible_primal_upper": 0.08303487383567464,
        "actual_loss_lower_estimate": -6.996749577292682e-05,
        "primal_dual_gap": 7.869533341543777e-05,
        "worst_amplitudes": [
          2.0753964820229127,
          2.0885896899045724
        ],
        "independent_null_size": 0.02499999999999999
      },
      "frozen_worst_regret": 0.08782592581950338,
      "frozen_gap_to_retuned": 0.004861019479601672,
      "frozen_gap_bound": 0.004870110995189074
    },
    {
      "q": 0.4833576569596042,
      "log_k": 1.802099127562406,
      "component_e": 0.332656609450247,
      "component_b": 0.5768248283134931,
      "slope_e": [
        2.422858049922672,
        -0.5486726407127175
      ],
      "slope_b": [
        -0.0,
        2.0899062406745905
      ],
      "corner_margin": -0.09051856223625987,
      "gradient": [
        0.8059797440665133,
        1.0229902281108125
      ],
      "sufficient_optimality": false,
      "deficit": 0.09051856223625987,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.42500000000000004,
      "eps_b": 0.0,
      "cutoffs": [
        2.1932262400488005,
        2.2232373497767153
      ],
      "active_amplitudes": [
        2.075847003028388,
        2.0899062406745905
      ],
      "worst_regrets": [
        0.08317117572592819,
        0.08317117572592891
      ],
      "worst_regret": 0.08317117572592891,
      "equalization_residual": 3.469446951953614e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 1.5077302001449637e-05,
      "defect_gap_bound": 1.5077302001796582e-05,
      "cubic_gap_bound": 1.775333595388647e-05,
      "null_size": 0.024999999999999994,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1682830222181848,
      "candidate": {
        "available": true,
        "a": 2.075847003028388,
        "b": 2.0899062406745905,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.42500000000000004,
        "eps_b": 0.0,
        "q": 0.4833576569596042,
        "log_reference_threshold": 1.802099127562406,
        "log_threshold": 1.7991409018066984,
        "tau": 0.9970461454826708,
        "cutoffs": [
          2.191887182681199,
          2.221821867254995
        ],
        "corner_score": 0.9094814377637401,
        "gradient": [
          0.8059797440665132,
          1.0229902281108125
        ],
        "containing_triangle": [
          0.10864380694870715,
          0.0855968173622138
        ],
        "derivative_lower_bounds": [
          0.7690023142592507,
          0.9680291982068268
        ],
        "upper_certificate": true,
        "null_size": 0.024999999999999994,
        "null_size_error": -6.938893903907228e-18,
        "corner_null_mass": 7.364360879333982e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08315679891966446,
        "adjusted_gap_upper": 1.4376806264454478e-05,
        "feasible_primal_upper": 0.08327174783196753,
        "actual_loss_lower_estimate": -0.00010057210603861555,
        "primal_dual_gap": 0.00011494891230307003,
        "worst_amplitudes": [
          2.0748657562938413,
          2.0885693806364642
        ],
        "independent_null_size": 0.024999999999999994
      },
      "frozen_worst_regret": 0.0882818657132276,
      "frozen_gap_to_retuned": 0.005110689987298689,
      "frozen_gap_bound": 0.005125767289300485
    },
    {
      "q": 0.4826435725767265,
      "log_k": 1.8049024831268716,
      "component_e": 0.3201127401472737,
      "component_b": 0.5759810352989463,
      "slope_e": [
        2.4429961613301985,
        -0.5809475019311126
      ],
      "slope_b": [
        -0.0,
        2.090227130602275
      ],
      "corner_margin": -0.10390622455378007,
      "gradient": [
        0.7820341953726809,
        1.0179624899693622
      ],
      "sufficient_optimality": false,
      "deficit": 0.10390622455378007,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.45,
      "eps_b": 0.0,
      "cutoffs": [
        2.192615624130538,
        2.2238972842181313
      ],
      "active_amplitudes": [
        2.0755726999127218,
        2.090227130602275
      ],
      "worst_regrets": [
        0.08337017478988888,
        0.0833701747898903
      ],
      "worst_regret": 0.0833701747898903,
      "equalization_residual": 6.800116025829084e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 2.306856356990706e-05,
      "defect_gap_bound": 2.3068563570587072e-05,
      "cubic_gap_bound": 2.7889922042377945e-05,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1780207257374593,
      "candidate": {
        "available": true,
        "a": 2.0755726999127218,
        "b": 2.090227130602275,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.45,
        "eps_b": 0.0,
        "q": 0.4826435725767265,
        "log_reference_threshold": 1.8049024831268716,
        "log_threshold": 1.8010279486989906,
        "tau": 0.996132961895922,
        "cutoffs": [
          2.190866659585209,
          2.222043641438763
        ],
        "corner_score": 0.8960937754462199,
        "gradient": [
          0.7820341953726809,
          1.0179624899693622
        ],
        "containing_triangle": [
          0.12792175462612362,
          0.09827394175664862
        ],
        "derivative_lower_bounds": [
          0.7386369045542315,
          0.9497389754869986
        ],
        "upper_certificate": true,
        "null_size": 0.024999999999999963,
        "null_size_error": -3.8163916471489756e-17,
        "corner_null_mass": 9.635823142070263e-05,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08334831878871202,
        "adjusted_gap_upper": 2.185600117828035e-05,
        "feasible_primal_upper": 0.08350691389457518,
        "actual_loss_lower_estimate": -0.0001367391046848826,
        "primal_dual_gap": 0.00015859510586316294,
        "worst_amplitudes": [
          2.0743318063974585,
          2.088504783742342
        ],
        "independent_null_size": 0.024999999999999963
      },
      "frozen_worst_regret": 0.08872378413893926,
      "frozen_gap_to_retuned": 0.005353609349048966,
      "frozen_gap_bound": 0.005376677912619553
    },
    {
      "q": 0.48195463527212223,
      "log_k": 1.807605265817374,
      "component_e": 0.3078953640428666,
      "component_b": 0.5751681043945561,
      "slope_e": [
        2.4631449150538622,
        -0.6132223631495077
      ],
      "slope_b": [
        -0.0,
        2.090536616516977
      ],
      "corner_margin": -0.11693653156257722,
      "gradient": [
        0.7583909003108447,
        1.0136016601483344
      ],
      "sufficient_optimality": false,
      "deficit": 0.11693653156257722,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.47500000000000003,
      "eps_b": 0.0,
      "cutoffs": [
        2.1920285188806865,
        2.2245338184638577
      ],
      "active_amplitudes": [
        2.0753090391131925,
        2.090536616516977
      ],
      "worst_regrets": [
        0.08356206795796588,
        0.08356206795796783
      ],
      "worst_regret": 0.08356206795796783,
      "equalization_residual": 9.43689570931383e-16,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 3.325554986422282e-05,
      "defect_gap_bound": 3.325554986516651e-05,
      "cubic_gap_bound": 4.1280421755951985e-05,
      "null_size": 0.02500000000000721,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.18773108079848488,
      "candidate": {
        "available": true,
        "a": 2.0753090391131925,
        "b": 2.090536616516977,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.47500000000000003,
        "eps_b": 0.0,
        "q": 0.48195463527212223,
        "log_reference_threshold": 1.807605265817374,
        "log_threshold": 1.8027252740290103,
        "tau": 0.9951318960262231,
        "cutoffs": [
          2.189831640622367,
          2.2221994935112073
        ],
        "corner_score": 0.8830634684374228,
        "gradient": [
          0.7583909003108447,
          1.0136016601483344
        ],
        "containing_triangle": [
          0.14777132418501643,
          0.1105645659384573
        ],
        "derivative_lower_bounds": [
          0.7086758919328009,
          0.9307056344646402
        ],
        "upper_certificate": true,
        "null_size": 0.024999999999999866,
        "null_size_error": -1.3530843112619095e-16,
        "corner_null_mass": 0.00012125315402071582,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08353075235515339,
        "adjusted_gap_upper": 3.1315602814441235e-05,
        "feasible_primal_upper": 0.08374043473574945,
        "actual_loss_lower_estimate": -0.00017836677778161614,
        "primal_dual_gap": 0.00020968238059605737,
        "worst_amplitudes": [
          2.0737999684368007,
          2.088402644732882
        ],
        "independent_null_size": 0.024999999999999866
      },
      "frozen_worst_regret": 0.08915184559793923,
      "frozen_gap_to_retuned": 0.005589777639971399,
      "frozen_gap_bound": 0.005623033189836566
    },
    {
      "q": 0.48129020734148437,
      "log_k": 1.810210011105486,
      "component_e": 0.2960023550385567,
      "component_b": 0.574385258813146,
      "slope_e": [
        2.483304001466136,
        -0.6454972243679028
      ],
      "slope_b": [
        -0.0,
        2.0908349582191166
      ],
      "corner_margin": -0.1296123861482974,
      "gradient": [
        0.7350638327106478,
        1.0098760800285096
      ],
      "sufficient_optimality": false,
      "deficit": 0.1296123861482974,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.5,
      "eps_b": 0.0,
      "cutoffs": [
        2.191464229669307,
        2.225147481221131
      ],
      "active_amplitudes": [
        2.075055711002273,
        2.0908349582191166
      ],
      "worst_regrets": [
        0.083747019911128,
        0.08374701991113043
      ],
      "worst_regret": 0.08374701991113043,
      "equalization_residual": 1.1657341758564144e-15,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.579452652145127e-05,
      "defect_gap_bound": 4.5794526522617005e-05,
      "cubic_gap_bound": 5.8362183547396684e-05,
      "null_size": 0.02500000000001362,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.1974126513658474,
      "candidate": {
        "available": true,
        "a": 2.075055711002273,
        "b": 2.0908349582191166,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.5,
        "eps_b": 0.0,
        "q": 0.48129020734148437,
        "log_reference_threshold": 1.810210011105486,
        "log_threshold": 1.8042452609023685,
        "tau": 0.9940530036028307,
        "cutoffs": [
          2.188786072741109,
          2.22229467345662
        ],
        "corner_score": 0.8703876138517025,
        "gradient": [
          0.7350638327106476,
          1.0098760800285094
        ],
        "containing_triangle": [
          0.16823761998341732,
          0.12245600445119666
        ],
        "derivative_lower_bounds": [
          0.6791977563953071,
          0.910788927361627
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000227,
        "null_size_error": 2.255140518769849e-16,
        "corner_null_mass": 0.00014808371598280597,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08370414686035875,
        "adjusted_gap_upper": 4.287305077167736e-05,
        "feasible_primal_upper": 0.08397233240341213,
        "actual_loss_lower_estimate": -0.0002253124922817068,
        "primal_dual_gap": 0.00026818554305338416,
        "worst_amplitudes": [
          2.07327465649872,
          2.0882689281358795
        ],
        "independent_null_size": 0.025000000000000223
      },
      "frozen_worst_regret": 0.08956622641877605,
      "frozen_gap_to_retuned": 0.005819206507645627,
      "frozen_gap_bound": 0.0058650010341682445
    }
  ],
  "examples": [
    {
      "q": 0.5,
      "log_k": 1.7742553958783813,
      "component_e": 0.5209001088185781,
      "component_b": 0.5209001088185781,
      "slope_e": [
        2.164283492802548,
        -0.12909944487358058
      ],
      "slope_b": [
        -0.12909944487358058,
        2.164283492802548
      ],
      "corner_margin": 0.041800217637156134,
      "gradient": [
        1.0601275920320332,
        1.0601275920320332
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.1,
      "eps_b": 0.1,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.082633834709775,
        2.082633834709775
      ],
      "worst_regrets": [
        0.08122015083561,
        0.08122015083561
      ],
      "worst_regret": 0.08122015083561,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.03987761167674497,
      "candidate": {
        "available": true,
        "a": 2.082633834709775,
        "b": 2.082633834709775,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.1,
        "eps_b": 0.1,
        "q": 0.5,
        "log_reference_threshold": 1.7742553958783813,
        "log_threshold": 1.7742553958783813,
        "tau": 1.0,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "corner_score": 1.0418002176371561,
        "gradient": [
          1.0601275920320332,
          1.0601275920320332
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          1.0601275920320332,
          1.0601275920320332
        ],
        "upper_certificate": true,
        "null_size": 0.02500000000000001,
        "null_size_error": 6.938893903907228e-18,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08122015083561006,
        "adjusted_gap_upper": -5.551115123125783e-17,
        "feasible_primal_upper": 0.08122015083561006,
        "actual_loss_lower_estimate": -5.551115123125783e-17,
        "primal_dual_gap": 0.0,
        "worst_amplitudes": [
          2.082633834709775,
          2.082633834709775
        ],
        "independent_null_size": 0.02500000000000001
      },
      "independent_defect": 0.0
    },
    {
      "q": 0.5,
      "log_k": 1.7915382232159422,
      "component_e": 0.4856633324370742,
      "component_b": 0.4856633324370742,
      "slope_e": [
        2.205188816415612,
        -0.19364916731037082
      ],
      "slope_b": [
        -0.19364916731037082,
        2.205188816415612
      ],
      "corner_margin": -0.028673335125851573,
      "gradient": [
        0.9769310493137544,
        0.9769310493137544
      ],
      "sufficient_optimality": false,
      "deficit": 0.028673335125851573,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.15,
      "eps_b": 0.15,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0827143292764534,
        2.0827143292764534
      ],
      "worst_regrets": [
        0.08246895825487603,
        0.08246895825487603
      ],
      "worst_regret": 0.08246895825487603,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 4.591146565412354e-07,
      "defect_gap_bound": 4.591146565412354e-07,
      "cubic_gap_bound": 4.823729060459907e-07,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.059785288105789425,
      "candidate": {
        "available": true,
        "a": 2.0827143292764534,
        "b": 2.0827143292764534,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.15,
        "eps_b": 0.15,
        "q": 0.5,
        "log_reference_threshold": 1.7915382232159422,
        "log_threshold": 1.791230041695357,
        "tau": 0.9996918659624616,
        "cutoffs": [
          2.207802212196996,
          2.207802212196996
        ],
        "corner_score": 0.9713266648741484,
        "gradient": [
          0.9769310493137544,
          0.9769310493137544
        ],
        "containing_triangle": [
          0.029035008262085993,
          0.029035008262085993
        ],
        "derivative_lower_bounds": [
          0.9647075997641569,
          0.9647075997641569
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000026,
        "null_size_error": 2.42861286636753e-17,
        "corner_null_mass": 7.71492899783857e-06,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08246850642159602,
        "adjusted_gap_upper": 4.5183328001296985e-07,
        "feasible_primal_upper": 0.08246850715606348,
        "actual_loss_lower_estimate": 4.5109881255389617e-07,
        "primal_dual_gap": 7.344674590736844e-10,
        "worst_amplitudes": [
          2.0825805251686917,
          2.0825805251686917
        ],
        "independent_null_size": 0.025000000000000026
      },
      "independent_defect": 4.5911465654123493e-07
    },
    {
      "q": 0.5,
      "log_k": 1.823091110510334,
      "component_e": 0.4202897092883156,
      "component_b": 0.4202897092883156,
      "slope_e": [
        2.2869901870545193,
        -0.3227486121839514
      ],
      "slope_b": [
        -0.3227486121839514,
        2.2869901870545193
      ],
      "corner_margin": -0.1594205814233688,
      "gradient": [
        0.8255505204743743,
        0.8255505204743743
      ],
      "sufficient_optimality": false,
      "deficit": 0.1594205814233688,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.25,
      "eps_b": 0.25,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0828660418225877,
        2.0828660418225877
      ],
      "worst_regrets": [
        0.08478828561691047,
        0.08478828561691047
      ],
      "worst_regret": 0.08478828561691047,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 8.819985598741337e-05,
      "defect_gap_bound": 8.819985598741337e-05,
      "cubic_gap_bound": 0.00011981886458673226,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584,
      "candidate": {
        "available": true,
        "a": 2.0828660418225877,
        "b": 2.0828660418225877,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.25,
        "eps_b": 0.25,
        "q": 0.5,
        "log_reference_threshold": 1.823091110510334,
        "log_threshold": 1.8141594777957764,
        "tau": 0.9911081358295007,
        "cutoffs": [
          2.2038252981035784,
          2.2038252981035784
        ],
        "corner_score": 0.8405794185766313,
        "gradient": [
          0.8255505204743743,
          0.8255505204743743
        ],
        "containing_triangle": [
          0.18233737793099963,
          0.18233737793099963
        ],
        "derivative_lower_bounds": [
          0.7004317132321803,
          0.7004317132321803
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000000005,
        "null_size_error": 3.469446951953614e-18,
        "corner_null_mass": 0.00022139965533641935,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08470680132626501,
        "adjusted_gap_upper": 8.148429064545881e-05,
        "feasible_primal_upper": 0.08470718314712855,
        "actual_loss_lower_estimate": 8.110246978192126e-05,
        "primal_dual_gap": 3.8182086353755196e-07,
        "worst_amplitudes": [
          2.079856065871698,
          2.079856065871698
        ],
        "independent_null_size": 0.02500000000000001
      },
      "independent_defect": 8.819985598741332e-05
    },
    {
      "q": 0.4999999999999998,
      "log_k": 1.8634419347653934,
      "component_e": 0.3343935099673048,
      "component_b": 0.3343935099673051,
      "slope_e": [
        2.4096691424587973,
        -0.5163977794943223
      ],
      "slope_b": [
        -0.5163977794943223,
        2.409669142458797
      ],
      "corner_margin": -0.33121298006539,
      "gradient": [
        0.6330976563822738,
        0.6330976563822744
      ],
      "sufficient_optimality": false,
      "deficit": 0.33121298006539,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.4,
      "eps_b": 0.4,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.083070510087707,
        2.0830705100877065
      ],
      "worst_regrets": [
        0.08782592581950338,
        0.08782592581950338
      ],
      "worst_regret": 0.08782592581950338,
      "equalization_residual": 0.0,
      "numerically_equalized": true,
      "exact_rectangle_certificate": false,
      "defect_integral": 0.0009075740625081061,
      "defect_gap_bound": 0.0009075740625081061,
      "cubic_gap_bound": 0.001902322383860871,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.15851941887820598,
      "candidate": {
        "available": true,
        "a": 2.083070510087707,
        "b": 2.0830705100877065,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.4,
        "eps_b": 0.4,
        "q": 0.4999999999999998,
        "log_reference_threshold": 1.8634419347653934,
        "log_threshold": 1.8274637554300968,
        "tau": 0.9646613428051808,
        "cutoffs": [
          2.1916693037185624,
          2.1916693037185624
        ],
        "corner_score": 0.6687870199346098,
        "gradient": [
          0.6330976563822736,
          0.6330976563822744
        ],
        "containing_triangle": [
          0.4673438921908089,
          0.46734389219080824
        ],
        "derivative_lower_bounds": [
          0.10050039986343429,
          0.10050039986343429
        ],
        "upper_certificate": false,
        "null_size": 0.025000000000000005,
        "null_size_error": 3.469446951953614e-18,
        "corner_null_mass": 0.0008880209328611225,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.08703661018620272,
        "adjusted_gap_upper": 0.0007893156333006607
      },
      "independent_defect": 0.0009075740625081067
    },
    {
      "q": 0.48911558299534236,
      "log_k": 1.7794418342517266,
      "component_e": 0.4297310647850788,
      "component_b": 0.5836615545597749,
      "slope_e": [
        2.282216352316249,
        -0.3227486121839514
      ],
      "slope_b": [
        -0.0,
        2.0873191252059673
      ],
      "corner_margin": 0.013392619344853696,
      "gradient": [
        0.9807392631507802,
        1.0795928207083483
      ],
      "sufficient_optimality": true,
      "deficit": 0.0,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "eps_e": 0.25,
      "eps_b": 0.0,
      "cutoffs": [
        2.1982201190493402,
        2.217918787668933
      ],
      "active_amplitudes": [
        2.0780922070843175,
        2.0873191252059673
      ],
      "worst_regrets": [
        0.08156548577878989,
        0.08156548577878986
      ],
      "worst_regret": 0.08156548577878989,
      "equalization_residual": 2.7755575615628914e-17,
      "numerically_equalized": true,
      "exact_rectangle_certificate": true,
      "defect_integral": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "null_size": 0.025000000000001125,
      "arithmetic_certificate": false,
      "gaussian_tv_benchmark": 0.09947644966022584,
      "candidate": {
        "available": true,
        "a": 2.0780922070843175,
        "b": 2.0873191252059673,
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.25,
        "eps_b": 0.0,
        "q": 0.48911558299534236,
        "log_reference_threshold": 1.7794418342517266,
        "log_threshold": 1.7794418342517266,
        "tau": 1.0,
        "cutoffs": [
          2.1982201190493402,
          2.2179187876689324
        ],
        "corner_score": 1.0133926193448537,
        "gradient": [
          0.9807392631507803,
          1.079592820708348
        ],
        "containing_triangle": [
          0.0,
          0.0
        ],
        "derivative_lower_bounds": [
          0.9807392631507803,
          1.079592820708348
        ],
        "upper_certificate": true,
        "null_size": 0.025000000000001146,
        "null_size_error": 1.1449174941446927e-15,
        "corner_null_mass": 0.0,
        "arithmetic_certificate": false,
        "prior_dual_lower": 0.0815654857787898,
        "adjusted_gap_upper": 8.326672684688674e-17,
        "feasible_primal_upper": 0.08156548577878989,
        "actual_loss_lower_estimate": 0.0,
        "primal_dual_gap": 8.326672684688674e-17,
        "worst_amplitudes": [
          2.0780922070843175,
          2.0873191252059677
        ],
        "independent_null_size": 0.02500000000000115
      },
      "independent_defect": 0.0
    }
  ],
  "sharp_transition": {
    "rho": 0.6324555320336759,
    "epsilon": 0.05,
    "transition_amplitude": 2.524300593426504,
    "coefficient": 0.011557646869406375,
    "limiting_gradient": 1.25028785001805,
    "rows": [
      {
        "h": 2.7243005934265043,
        "departure": 0.2,
        "deficit": 0.048386688966868374,
        "actual_loss": 1.0403210474185798e-06,
        "leading_cubic": 1.3093240218853647e-06,
        "ratio": 0.7945482019955356,
        "upper_certificate": true,
        "null_size": 0.02499999999999998
      },
      {
        "h": 2.6243005934265042,
        "departure": 0.1,
        "deficit": 0.02449330549035611,
        "actual_loss": 1.5174248349514308e-07,
        "leading_cubic": 1.6982890860412882e-07,
        "ratio": 0.8935020824331786,
        "upper_certificate": true,
        "null_size": 0.025000000000000005
      },
      {
        "h": 2.574300593426504,
        "departure": 0.05,
        "deficit": 0.012322575680883574,
        "actual_loss": 2.04533013581365e-08,
        "leading_cubic": 2.162588570238343e-08,
        "ratio": 0.9457786672701364,
        "upper_certificate": true,
        "null_size": 0.02499999999999994
      },
      {
        "h": 2.549300593426504,
        "departure": 0.025,
        "deficit": 0.00618038642864549,
        "actual_loss": 2.653806008279247e-09,
        "leading_cubic": 2.72845196014014e-09,
        "ratio": 0.9726416470029917,
        "upper_certificate": true,
        "null_size": 0.024999999999999984
      },
      {
        "h": 2.5368005934265043,
        "departure": 0.0125,
        "deficit": 0.0030949826731964114,
        "actual_loss": 3.379361790400992e-10,
        "leading_cubic": 3.4264475402802055e-10,
        "ratio": 0.9862581436529558,
        "upper_certificate": true,
        "null_size": 0.024999999999999988
      }
    ]
  },
  "checks": {
    "max_null_size_error": 1.3617579286417936e-14,
    "max_equalization_residual": 8.304329446318093e-13,
    "exact_grid_count": 28,
    "grid_count": 121,
    "max_independent_defect_difference": 6.505213034913027e-19,
    "max_defect_minus_cubic": 0.0,
    "max_candidate_size_error": 7.605027718682322e-15
  },
  "versions": {
    "python": "3.11.3",
    "numpy": "1.24.3",
    "scipy": "1.15.3",
    "matplotlib": "3.10.3"
  },
  "arithmetic_certificate": false,
  "interpretation": {
    "certificate": "Corner value and nonnegative gradients are sufficient, not necessary. The reported radius is the boundary of this certificate, not a proved maximal robustness radius.",
    "zero_loss": "Zero loss means equality with the robust optimum; the robust optimum itself increases with uncertainty.",
    "candidate": "Prior-average regret supplies an adjusted-score lower bound even without upperness. Feasible worst-regret upper bounds are reported only when the monotonicity certificate passes.",
    "scope": "Synthetic known-covariance additive-effect experiment; target labels retained. Offsets permit complement harm and reversal of subgroup-benefit ordering. No clinically elicited tolerance or patient data.",
    "tv": "Gaussian TV benchmark bounds loss here because the nominal rectangle is minimax and is included in the robust rectangular family."
  }
}


==> anc/results/run_log.json <==
{
  "main": {
    "label": "overlapping amplitudes",
    "prevalence": 0.4,
    "rho": 0.6324555320336759,
    "alpha": 0.025,
    "interval_e": [
      1.5,
      4
    ],
    "interval_b": [
      2,
      4.5
    ],
    "rule": {
      "a": 2.082463601781306,
      "b": 2.082463575694934,
      "q": 0.49999999494408687,
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "log_threshold": 1.736493811322386
    },
    "diagnostics": {
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "worst_amplitudes": [
        2.0824636014338758,
        2.082463597468215
      ],
      "worst_regrets": [
        0.07854572375907634,
        0.07854572128946588
      ],
      "dual_lower": 0.07854572252427106,
      "primal_upper": 0.07854572375907634,
      "numerical_gap": 1.234805285799112e-09,
      "optimizer_success": true,
      "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
      "starts": [
        {
          "success": true,
          "value": 0.078545722524271
        },
        {
          "success": true,
          "value": 0.07854572252427106
        },
        {
          "success": true,
          "value": 0.07854572252427086
        }
      ],
      "arithmetic_certificate": false
    },
    "maximin_rule": {
      "a": 1.5,
      "b": 2.0,
      "q": 0.8256784727007773,
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "log_threshold": 1.6803607305717743
    },
    "maximin_diagnostics": {
      "objective": "power",
      "endpoint_solution": false,
      "regrets": [
        0.01107351411432492,
        0.20427027160034306
      ],
      "powers": [
        0.3116975218419922,
        0.31169752184198873
      ]
    },
    "comparison": [
      {
        "case": "overlapping amplitudes",
        "prevalence": 0.4,
        "rho": 0.6324555320336759,
        "procedure": "Minimax regret",
        "worst_regret": 0.07854572375907634,
        "worst_amplitude_e": 2.0824636014338758,
        "worst_amplitude_b": 2.082463597468215,
        "worst_regret_e": 0.07854572375907634,
        "worst_regret_b": 0.07854572128946588,
        "minimum_target_power": 0.2564229214894368,
        "global_null_fwer": 0.024999999999999977
      },
      {
        "case": "overlapping amplitudes",
        "prevalence": 0.4,
        "rho": 0.6324555320336759,
        "procedure": "Maximin power",
        "worst_regret": 0.21443114911819808,
        "worst_amplitude_e": 1.978920744490734,
        "worst_amplitude_b": 2.318990780067438,
        "worst_regret_e": 0.01241896697792039,
        "worst_regret_b": 0.21443114911819808,
        "minimum_target_power": 0.31169752184198873,
        "global_null_fwer": 0.02499999999999982
      },
      {
        "case": "overlapping amplitudes",
        "prevalence": 0.4,
        "rho": 0.6324555320336759,
        "procedure": "Closed Simes",
        "worst_regret": 0.08862956264418347,
        "worst_amplitude_e": 2.0987290574334123,
        "worst_amplitude_b": 2.098729057433412,
        "worst_regret_e": 0.08862956264418347,
        "worst_regret_b": 0.08862956264418347,
        "minimum_target_power": 0.24859767464347227,
        "global_null_fwer": 0.023286148350310513
      },
      {
        "case": "overlapping amplitudes",
        "prevalence": 0.4,
        "rho": 0.6324555320336759,
        "procedure": "Parametric max-Z",
        "worst_regret": 0.08096028922994714,
        "worst_amplitude_e": 2.0757446001720594,
        "worst_amplitude_b": 2.0757446001720594,
        "worst_regret_e": 0.08096028922994714,
        "worst_regret_b": 0.08096028922994714,
        "minimum_target_power": 0.254124690442021,
        "global_null_fwer": 0.024999999999999932
      },
      {
        "case": "overlapping amplitudes",
        "prevalence": 0.4,
        "rho": 0.6324555320336759,
        "procedure": "Dunnett\u2013Tamhane step-up",
        "worst_regret": 0.07854572252438977,
        "worst_amplitude_e": 2.082463599451236,
        "worst_amplitude_b": 2.0824635994512355,
        "worst_regret_e": 0.07854572252438977,
        "worst_regret_b": 0.07854572252438977,
        "minimum_target_power": 0.25642292245803633,
        "global_null_fwer": 0.02499999999997906
      },
      {
        "case": "overlapping amplitudes",
        "prevalence": 0.4,
        "rho": 0.6324555320336759,
        "procedure": "Optimized rectangular closure",
        "worst_regret": 0.07854572252427093,
        "worst_amplitude_e": 2.0824635994510454,
        "worst_amplitude_b": 2.0824635994510454,
        "worst_regret_e": 0.07854572252427093,
        "worst_regret_b": 0.07854572252427093,
        "minimum_target_power": 0.2564229224581296,
        "global_null_fwer": 0.025
      },
      {
        "case": "overlapping amplitudes",
        "prevalence": 0.4,
        "rho": 0.6324555320336759,
        "procedure": "Closed Bonferroni",
        "worst_regret": 0.09849893105989273,
        "worst_amplitude_e": 2.0994579849636863,
        "worst_amplitude_b": 2.099457984963685,
        "worst_regret_e": 0.09849893105989271,
        "worst_regret_b": 0.09849893105989273,
        "minimum_target_power": 0.24037377850941177,
        "global_null_fwer": 0.022195914180291914
      }
    ],
    "rectangular_rule": {
      "allocation": 0.5,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025
    },
    "score_gate_sum_over_threshold": 1.1933118663736517,
    "rectangular_geometry": true,
    "marginal_saturation": [
      2.207946551590681,
      2.207946543451159
    ]
  },
  "validation": {
    "seed": 9042026,
    "monte_carlo": [
      {
        "label": "global null",
        "mean": [
          0,
          0
        ],
        "empirical_fwer": 0.024848571428571428,
        "monte_carlo_se": 0.0002631193098551661,
        "analytic_fwer": 0.024999999999999977,
        "draws": 350000
      },
      {
        "label": "S null; F positive",
        "mean": [
          0,
          4
        ],
        "empirical_fwer": 0.02495714285714286,
        "monte_carlo_se": 0.00026367882995119554,
        "analytic_fwer": 0.02499991102139514,
        "draws": 350000
      },
      {
        "label": "F null; S positive",
        "mean": [
          4,
          0
        ],
        "empirical_fwer": 0.024874285714285713,
        "monte_carlo_se": 0.0002632519468086462,
        "analytic_fwer": 0.024999911021396436,
        "draws": 350000
      },
      {
        "label": "negative intersection",
        "mean": [
          -1,
          0
        ],
        "empirical_fwer": 0.013925714285714286,
        "monte_carlo_se": 0.00019807494084921452,
        "analytic_fwer": 0.014070421863285824,
        "draws": 350000
      }
    ],
    "null_grid_points": 27,
    "max_analytic_fwer_on_grid": 0.024999999999999998,
    "max_quadrature_difference": 4.163336342344337e-17,
    "order128_vs256_threshold_difference": 6.661338147750939e-16,
    "validation_note": "Numerical checks supplement the full-space FWER proof; they are not that proof."
  }
}


==> anc/results/sensitivity_analysis.json <==
{
  "date": "2026-09-17",
  "correlation": {
    "design_rho": 0.6324555320336759,
    "alpha": 0.025,
    "marginal_gate": 1.959963984540054,
    "intervals": [
      [
        1.5,
        4.0
      ],
      [
        2.0,
        4.5
      ]
    ],
    "radii": [
      0.25,
      0.8
    ],
    "mean_families_fixed": true,
    "recalibrated_under_true_rho": false,
    "mean_definition": "E: (a,rho0*a-s0*e); B: (rho0*b-s0*e,b)",
    "rules": [
      {
        "key": "dt",
        "label": "DT",
        "cutoff": 2.2079465475209195
      },
      {
        "key": "max_z",
        "label": "Symmetric max-Z",
        "cutoff": 2.1933094068222663
      }
    ],
    "retuning_note": "Saved equal-radius retuned rectangle and max-Z cutoffs are symmetric; duplicate rows omitted.",
    "method": "96-point Gauss-Legendre missed-claim integrals; derivative roots and local searches bracketed on 501- and 2001-point grids including endpoints.",
    "independent_checks": "Adaptive integration over target coordinate; direct rejection power integrated over other coordinate at 18 amplitudes per branch, with a second 33-point-grid and bounded-search maximization; null probability in independent sum/difference coordinates; central finite-difference derivative.",
    "arithmetic_certificate": false,
    "certified_global_maximization": false,
    "validation_max_absolute_errors_probability_units": {
      "regret_vs_adaptive": 5.551115123125783e-17,
      "regret_vs_other_coordinate": 1.942890293094024e-16,
      "null_size_vs_rotated": 1.734723475976807e-17,
      "refined_maximum": 4.163336342344337e-17,
      "baseline_saved_regret": 5.551115123125783e-17,
      "derivative_vs_finite_difference": 9.579330384479334e-12,
      "maximum_vs_direct_power_search": 8.326672684688674e-17
    },
    "rows": [
      {
        "radius": 0.25,
        "rho_true": 0.5824555320336758,
        "rho_difference": -0.050000000000000044,
        "rule": "DT",
        "rule_key": "dt",
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "origin_size": 0.025374710498226108,
        "strong_fwer_supremum": 0.025374710498226108,
        "worst_regret": 0.08366316671772202,
        "branches": [
          {
            "amplitude": 2.0658054202146094,
            "regret": 0.08366316671772202,
            "grid_points": 2001,
            "stationary_points": [
              2.0658054202146094
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08366315847927713,
            "search_gain_over_sampled_maximum": 8.238444884622886e-09,
            "endpoint_regrets": [
              0.07132924657944636,
              0.012972579832548643
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 1.3877787807814457e-17
          },
          {
            "amplitude": 2.0658054202146094,
            "regret": 0.08366316671772202,
            "grid_points": 2001,
            "stationary_points": [
              2.0658054202146094
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08366315847927713,
            "search_gain_over_sampled_maximum": 8.238444884622886e-09,
            "endpoint_regrets": [
              0.08348286491655152,
              0.004369014978977631
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 1.3877787807814457e-17
          }
        ]
      },
      {
        "radius": 0.25,
        "rho_true": 0.5824555320336758,
        "rho_difference": -0.050000000000000044,
        "rule": "Symmetric max-Z",
        "rule_key": "max_z",
        "cutoffs": [
          2.1933094068222663,
          2.1933094068222663
        ],
        "origin_size": 0.025502900738825343,
        "strong_fwer_supremum": 0.025502900738825343,
        "worst_regret": 0.0841975717119355,
        "branches": [
          {
            "amplitude": 2.064671954474942,
            "regret": 0.0841975717119355,
            "grid_points": 2001,
            "stationary_points": [
              2.064671954474942
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08419756719679872,
            "search_gain_over_sampled_maximum": 4.515136778349138e-09,
            "endpoint_regrets": [
              0.07182829910647458,
              0.013021880114674497
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 1.3877787807814457e-17
          },
          {
            "amplitude": 2.064671954474942,
            "regret": 0.0841975717119355,
            "grid_points": 2001,
            "stationary_points": [
              2.064671954474942
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08419756719679872,
            "search_gain_over_sampled_maximum": 4.515136778349138e-09,
            "endpoint_regrets": [
              0.08402227188805715,
              0.004382162772252592
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 1.3877787807814457e-17
          }
        ]
      },
      {
        "radius": 0.25,
        "rho_true": 0.6324555320336759,
        "rho_difference": 0.0,
        "rule": "DT",
        "rule_key": "dt",
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "origin_size": 0.025,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.08478828561691046,
        "branches": [
          {
            "amplitude": 2.0828660418225877,
            "regret": 0.08478828561691046,
            "grid_points": 2001,
            "stationary_points": [
              2.0828660418225877
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08478827996569457,
            "search_gain_over_sampled_maximum": 5.6512158841393045e-09,
            "endpoint_regrets": [
              0.07160456251354252,
              0.013624079603415336
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 2.7755575615628914e-17
          },
          {
            "amplitude": 2.0828660418225877,
            "regret": 0.08478828561691046,
            "grid_points": 2001,
            "stationary_points": [
              2.0828660418225877
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08478827996569457,
            "search_gain_over_sampled_maximum": 5.6512158841393045e-09,
            "endpoint_regrets": [
              0.08449915622380191,
              0.004635717463162126
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 2.7755575615628914e-17
          }
        ]
      },
      {
        "radius": 0.25,
        "rho_true": 0.6324555320336759,
        "rho_difference": 0.0,
        "rule": "Symmetric max-Z",
        "rule_key": "max_z",
        "cutoffs": [
          2.1933094068222663,
          2.1933094068222663
        ],
        "origin_size": 0.02499999999999994,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.08515337267210402,
        "branches": [
          {
            "amplitude": 2.0760175111030077,
            "regret": 0.08515337267210402,
            "grid_points": 2001,
            "stationary_points": [
              2.076017511100182
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.0851533703812073,
            "search_gain_over_sampled_maximum": 2.29089672232341e-09,
            "endpoint_regrets": [
              0.0721903827492896,
              0.013490283458400542
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 0.0
          },
          {
            "amplitude": 2.0760175111030077,
            "regret": 0.08515337267210402,
            "grid_points": 2001,
            "stationary_points": [
              2.076017511100182
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.0851533703812073,
            "search_gain_over_sampled_maximum": 2.29089672232341e-09,
            "endpoint_regrets": [
              0.08490880222182204,
              0.004571688944420357
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 0.0
          }
        ]
      },
      {
        "radius": 0.25,
        "rho_true": 0.6824555320336759,
        "rho_difference": 0.050000000000000044,
        "rule": "DT",
        "rule_key": "dt",
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "origin_size": 0.02457000805351377,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.08615527721423874,
        "branches": [
          {
            "amplitude": 2.0991511564106875,
            "regret": 0.08615527721423874,
            "grid_points": 2001,
            "stationary_points": [
              2.0991511564106875
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08615527030820698,
            "search_gain_over_sampled_maximum": 6.906031760345321e-09,
            "endpoint_regrets": [
              0.07204839393126439,
              0.014245857892303563
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 1.3877787807814457e-17
          },
          {
            "amplitude": 2.0991511564106875,
            "regret": 0.08615527721423874,
            "grid_points": 2001,
            "stationary_points": [
              2.0991511564106875
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08615527030820698,
            "search_gain_over_sampled_maximum": 6.906031760345321e-09,
            "endpoint_regrets": [
              0.08573441982550792,
              0.004880204662560221
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 1.3877787807814457e-17
          }
        ]
      },
      {
        "radius": 0.25,
        "rho_true": 0.6824555320336759,
        "rho_difference": 0.050000000000000044,
        "rule": "Symmetric max-Z",
        "rule_key": "max_z",
        "cutoffs": [
          2.1933094068222663,
          2.1933094068222663
        ],
        "origin_size": 0.024419634516553823,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.08625848160995553,
        "branches": [
          {
            "amplitude": 2.086067246862998,
            "regret": 0.08625848160995553,
            "grid_points": 2001,
            "stationary_points": [
              2.086067246862998
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08625848017462517,
            "search_gain_over_sampled_maximum": 1.4353303545711071e-09,
            "endpoint_regrets": [
              0.07269118109105233,
              0.013906731676963019
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 0.0
          },
          {
            "amplitude": 2.086067246862998,
            "regret": 0.08625848160995553,
            "grid_points": 2001,
            "stationary_points": [
              2.086067246862998
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08625848017462517,
            "search_gain_over_sampled_maximum": 1.4353303545711071e-09,
            "endpoint_regrets": [
              0.08594072267300867,
              0.00473188178614141
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 0.0
          }
        ]
      },
      {
        "radius": 0.8,
        "rho_true": 0.5824555320336758,
        "rho_difference": -0.050000000000000044,
        "rule": "DT",
        "rule_key": "dt",
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "origin_size": 0.025374710498226108,
        "strong_fwer_supremum": 0.025374710498226108,
        "worst_regret": 0.09270465931396593,
        "branches": [
          {
            "amplitude": 2.0756061343956267,
            "regret": 0.09270465931396593,
            "grid_points": 2001,
            "stationary_points": [
              2.0756061343956267
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.0927046423558384,
            "search_gain_over_sampled_maximum": 1.6958127527222366e-08,
            "endpoint_regrets": [
              0.07860667999201314,
              0.014665031059633194
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 0.0
          },
          {
            "amplitude": 2.0756061343956267,
            "regret": 0.09270465931396593,
            "grid_points": 2001,
            "stationary_points": [
              2.0756061343956267
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.0927046423558384,
            "search_gain_over_sampled_maximum": 1.6958127527222366e-08,
            "endpoint_regrets": [
              0.09244118666825425,
              0.00496659983615965
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 0.0
          }
        ]
      },
      {
        "radius": 0.8,
        "rho_true": 0.5824555320336758,
        "rho_difference": -0.050000000000000044,
        "rule": "Symmetric max-Z",
        "rule_key": "max_z",
        "cutoffs": [
          2.1933094068222663,
          2.1933094068222663
        ],
        "origin_size": 0.025502900738825343,
        "strong_fwer_supremum": 0.025502900738825343,
        "worst_regret": 0.08984576044958782,
        "branches": [
          {
            "amplitude": 2.0717336484828905,
            "regret": 0.08984576044958782,
            "grid_points": 2001,
            "stationary_points": [
              2.0717336177526584
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08984574998398354,
            "search_gain_over_sampled_maximum": 1.0465604285969654e-08,
            "endpoint_regrets": [
              0.07634769178674014,
              0.014100388533154398
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 4.163336342344337e-17
          },
          {
            "amplitude": 2.0717336484828905,
            "regret": 0.08984576044958782,
            "grid_points": 2001,
            "stationary_points": [
              2.0717336177526584
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.08984574998398354,
            "search_gain_over_sampled_maximum": 1.0465604285969654e-08,
            "endpoint_regrets": [
              0.08961580252352008,
              0.004764789270827553
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 4.163336342344337e-17
          }
        ]
      },
      {
        "radius": 0.8,
        "rho_true": 0.6324555320336759,
        "rho_difference": 0.0,
        "rule": "DT",
        "rule_key": "dt",
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "origin_size": 0.025,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.09354896925916775,
        "branches": [
          {
            "amplitude": 2.083485681353056,
            "regret": 0.09354896925916775,
            "grid_points": 2001,
            "stationary_points": [
              2.083485681353056
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09354896600800633,
            "search_gain_over_sampled_maximum": 3.2511614234120856e-09,
            "endpoint_regrets": [
              0.07897468268975304,
              0.015049528945295706
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 2.7755575615628914e-17
          },
          {
            "amplitude": 2.083485681353056,
            "regret": 0.09354896925916775,
            "grid_points": 2001,
            "stationary_points": [
              2.083485681353056
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09354896600800633,
            "search_gain_over_sampled_maximum": 3.2511614234120856e-09,
            "endpoint_regrets": [
              0.09322518606030689,
              0.005122304703322266
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 2.7755575615628914e-17
          }
        ]
      },
      {
        "radius": 0.8,
        "rho_true": 0.6324555320336759,
        "rho_difference": 0.0,
        "rule": "Symmetric max-Z",
        "rule_key": "max_z",
        "cutoffs": [
          2.1933094068222663,
          2.1933094068222663
        ],
        "origin_size": 0.02499999999999994,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.09040867035307237,
        "branches": [
          {
            "amplitude": 2.076402388978931,
            "regret": 0.09040867035307237,
            "grid_points": 2001,
            "stationary_points": [
              2.076402388977058
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09040866930807306,
            "search_gain_over_sampled_maximum": 1.0449993093075705e-09,
            "endpoint_regrets": [
              0.07662875868532965,
              0.014333395419759356
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 0.0
          },
          {
            "amplitude": 2.076402388978931,
            "regret": 0.09040867035307237,
            "grid_points": 2001,
            "stationary_points": [
              2.076402388977058
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09040866930807306,
            "search_gain_over_sampled_maximum": 1.0449993093075705e-09,
            "endpoint_regrets": [
              0.09014637413227158,
              0.004858332648211802
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 0.0
          }
        ]
      },
      {
        "radius": 0.8,
        "rho_true": 0.6824555320336759,
        "rho_difference": 0.050000000000000044,
        "rule": "DT",
        "rule_key": "dt",
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "origin_size": 0.02457000805351377,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.09448440704674002,
        "branches": [
          {
            "amplitude": 2.089986237895798,
            "regret": 0.09448440704674002,
            "grid_points": 2001,
            "stationary_points": [
              2.089986237895798
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09448440703783215,
            "search_gain_over_sampled_maximum": 8.907874438079944e-12,
            "endpoint_regrets": [
              0.07945260168707523,
              0.015370973801635266
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 1.3877787807814457e-17
          },
          {
            "amplitude": 2.089986237895798,
            "regret": 0.09448440704674002,
            "grid_points": 2001,
            "stationary_points": [
              2.089986237895798
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09448440703783215,
            "search_gain_over_sampled_maximum": 8.907874438079944e-12,
            "endpoint_regrets": [
              0.09410432050613718,
              0.005245102729805818
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 1.3877787807814457e-17
          }
        ]
      },
      {
        "radius": 0.8,
        "rho_true": 0.6824555320336759,
        "rho_difference": 0.050000000000000044,
        "rule": "Symmetric max-Z",
        "rule_key": "max_z",
        "cutoffs": [
          2.1933094068222663,
          2.1933094068222663
        ],
        "origin_size": 0.024419634516553823,
        "strong_fwer_supremum": 0.025,
        "worst_regret": 0.09099567413392351,
        "branches": [
          {
            "amplitude": 2.0798560174843717,
            "regret": 0.09099567413392351,
            "grid_points": 2001,
            "stationary_points": [
              2.0798560174845324
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09099567319457641,
            "search_gain_over_sampled_maximum": 9.393471001040155e-10,
            "endpoint_regrets": [
              0.07696748441355963,
              0.014511371182408656
            ],
            "target": "S",
            "interval": [
              1.5,
              4.0
            ],
            "refinement_difference": 1.3877787807814457e-17
          },
          {
            "amplitude": 2.0798560174843717,
            "regret": 0.09099567413392351,
            "grid_points": 2001,
            "stationary_points": [
              2.0798560174845324
            ],
            "sampled_local_maxima": 1,
            "sampled_maximum": 0.09099567319457641,
            "search_gain_over_sampled_maximum": 9.393471001040155e-10,
            "endpoint_regrets": [
              0.09070718259659838,
              0.004925078347245223
            ],
            "target": "F",
            "interval": [
              2.0,
              4.5
            ],
            "refinement_difference": 1.3877787807814457e-17
          }
        ]
      }
    ]
  },
  "prevalence": {
    "prevalences": [
      0.4,
      0.42,
      0.4345991561181435,
      0.44,
      0.45
    ],
    "scope": "Outcome-scale additive planning reconstruction and target compatibility only; no testing optimization or covariance sensitivity is mixed into this calculation.",
    "source_inputs": {
      "reported_subgroup_effect_L": 0.21,
      "reported_overall_effect_L": 0.14,
      "subgroup_lower_planning_endpoint_L": 0.13,
      "overall_lower_planning_endpoint_L": 0.08,
      "counts_for_observed_fraction": [
        412,
        948
      ]
    },
    "interpretation": "Reconstructed complement values are not separately reported estimates. All target compatibility uses a common burden and strictly positive net benefit.",
    "invariance": "For pi<=0.5, at h_H=(0.21-0.14)/(1-pi), the common-burden upper endpoint is 0.08-(1-pi)*h_H=0.010 L.",
    "fixed_scenario_valid_prevalence_interval": "0.40 < pi <= 0.44 within the requested range",
    "validation": "Reconstruction identities and strict scenario eligibility cross-checked with exact rational arithmetic for every listed prevalence.",
    "rows": [
      {
        "prevalence": 0.4,
        "subgroup_effect_L": 0.21,
        "full_effect_L": 0.14,
        "reconstructed_complement_L": 0.09333333333333335,
        "minimum_heterogeneity_radius_L": 0.11666666666666664,
        "strict_complement_radius_upper_bound_at_minimum_width_L": 0.010000000000000023,
        "fixed_h_C_L": 0.005,
        "fixed_h_H_L": 0.125,
        "fixed_scenario_contains_reconstructed_point": true,
        "fixed_common_burden_interval_endpoints_L": [
          0.005,
          0.0050000000000000044
        ],
        "fixed_common_burden_interval_nonempty": false,
        "fixed_scenario_both_conditions": false
      },
      {
        "prevalence": 0.42,
        "subgroup_effect_L": 0.21,
        "full_effect_L": 0.14,
        "reconstructed_complement_L": 0.08931034482758624,
        "minimum_heterogeneity_radius_L": 0.12068965517241374,
        "strict_complement_radius_upper_bound_at_minimum_width_L": 0.010000000000000023,
        "fixed_h_C_L": 0.005,
        "fixed_h_H_L": 0.125,
        "fixed_scenario_contains_reconstructed_point": true,
        "fixed_common_burden_interval_endpoints_L": [
          0.005,
          0.007499999999999993
        ],
        "fixed_common_burden_interval_nonempty": true,
        "fixed_scenario_both_conditions": true
      },
      {
        "prevalence": 0.4345991561181435,
        "subgroup_effect_L": 0.21,
        "full_effect_L": 0.14,
        "reconstructed_complement_L": 0.08619402985074628,
        "minimum_heterogeneity_radius_L": 0.1238059701492537,
        "strict_complement_radius_upper_bound_at_minimum_width_L": 0.010000000000000023,
        "fixed_h_C_L": 0.005,
        "fixed_h_H_L": 0.125,
        "fixed_scenario_contains_reconstructed_point": true,
        "fixed_common_burden_interval_endpoints_L": [
          0.005,
          0.009324894514767937
        ],
        "fixed_common_burden_interval_nonempty": true,
        "fixed_scenario_both_conditions": true
      },
      {
        "prevalence": 0.44,
        "subgroup_effect_L": 0.21,
        "full_effect_L": 0.14,
        "reconstructed_complement_L": 0.08500000000000002,
        "minimum_heterogeneity_radius_L": 0.12499999999999994,
        "strict_complement_radius_upper_bound_at_minimum_width_L": 0.010000000000000023,
        "fixed_h_C_L": 0.005,
        "fixed_h_H_L": 0.125,
        "fixed_scenario_contains_reconstructed_point": true,
        "fixed_common_burden_interval_endpoints_L": [
          0.005,
          0.009999999999999995
        ],
        "fixed_common_burden_interval_nonempty": true,
        "fixed_scenario_both_conditions": true
      },
      {
        "prevalence": 0.45,
        "subgroup_effect_L": 0.21,
        "full_effect_L": 0.14,
        "reconstructed_complement_L": 0.08272727272727275,
        "minimum_heterogeneity_radius_L": 0.12727272727272723,
        "strict_complement_radius_upper_bound_at_minimum_width_L": 0.010000000000000023,
        "fixed_h_C_L": 0.005,
        "fixed_h_H_L": 0.125,
        "fixed_scenario_contains_reconstructed_point": false,
        "fixed_common_burden_interval_endpoints_L": [
          0.005,
          0.011249999999999996
        ],
        "fixed_common_burden_interval_nonempty": true,
        "fixed_scenario_both_conditions": false
      }
    ]
  },
  "source_sha256": {
    "results/upper_set_study.json": "0ed4cf6adda9ced4c7bbeb9ce170fda27a14c98b256310e4da676c2f2b821946",
    "results/asymmetric_union_check.json": "946cf8e4e8a09cc9d2507b594a683c079fe769a3b6f486c5976262d57bd6d1e4"
  },
  "software": {
    "numpy": "1.24.3",
    "scipy": "1.15.3"
  },
  "arithmetic_certificate": false
}


==> anc/results/step_up_study.csv <==
rho,alpha,a_lower,b_lower,width,active_a,active_b,cut_s,cut_f,q,fit_margin,criterion_satisfied,rectangle_regret,minimax_primal_upper,observed_gap,full_solver_gap,loss_lower_estimate,loss_upper_estimate,imbalance,defect,defect_gap_bound,cubic_gap_bound,fitted_prior_gap_bound,null_size
0.0,0.025,0.8,0.8,1.0,1.8,1.8,2.241402727604945,2.241402727604945,0.5,0.20509384435519906,True,0.1043191388259526,0.104319138825954,-1.4016565685892601e-15,0.0,0.0,-1.4016565685892601e-15,0.0,0.0,0.0,0.0,-1.4016565685892601e-15,0.02500000000000001
0.0,0.025,0.8,1.1400000000000001,1.0,1.8,2.0974578116336544,2.2479484671996066,2.2349516387272548,0.5154313218693354,0.15719612642113345,True,0.10662554011798968,0.1066255401181119,-1.2222167722342192e-13,1.2309597785531423e-13,0.0,8.743006318923108e-16,1.0408340855860843e-15,0.0,1.0408340855860843e-15,1.0408340855860843e-15,1.0408340855860843e-15,0.025000000000000012
0.0,0.025,0.8,1.48,1.0,1.8,2.0974578116346136,2.24794846720033,2.2349516387265527,0.5154313218686755,0.15719612642103709,True,0.10662554011824425,0.10662554012982357,-1.157932083550861e-11,1.1834769275687052e-11,0.0,2.554484401784407e-13,2.5547619575405633e-13,0.0,2.5547619575405633e-13,2.5547619575405633e-13,2.5547619575405633e-13,0.02499999999999998
0.0,0.025,0.8,1.82,1.0,1.8,2.0974578116320886,2.2479484671992664,2.2349516387275856,0.515431321869608,0.15719612642135017,True,0.10662554011811502,0.10662554014242796,-2.4312940549719997e-11,2.4439117396468646e-11,0.0,1.2617684674864904e-13,1.2627399126330374e-13,0.0,1.2627399126330374e-13,1.2627399126330374e-13,1.2610745780960997e-13,0.024999999999999984
0.0,0.025,0.8,2.16,1.0,1.8,2.16,2.24766442135057,2.2352277024389764,0.5173669805294072,0.14759370837056318,True,0.10652559571954949,0.10652559571957392,-2.4424906541753444e-14,2.4272250875867485e-14,0.0,-1.5265566588595902e-16,6.938893903907228e-17,0.0,6.938893903907228e-17,6.938893903907228e-17,-1.3877787807814457e-17,0.025
0.0,0.025,0.8,2.5,1.0,1.8,2.5,2.2366095653371536,2.246247944821557,0.5211680007634891,0.09661295924412538,True,0.1026260237668963,0.10262602393268998,-1.6579368433689012e-10,1.6579375372582916e-10,0.0,6.938893903907228e-17,1.249000902703301e-16,0.0,1.249000902703301e-16,1.249000902703301e-16,4.163336342344337e-17,0.024999999999999998
0.0,0.025,0.8,2.84,1.0,1.8,2.84,2.2114868730277117,2.2734701976437823,0.5157894957214444,0.04639158917777375,True,0.09369451658895218,0.09369451724987891,-6.609267300117239e-10,6.609268687896019e-10,0.0,1.3877787807814457e-16,8.326672684688674e-17,0.0,8.326672684688674e-17,8.326672684688674e-17,1.8041124150158794e-16,0.024999999999999988
0.0,0.025,0.8,3.1800000000000006,1.0,1.8,3.1800000000000006,2.1761933974746914,2.31781830969592,0.5043284192146423,-0.0019432841717763605,False,0.08099145669494344,0.08099145755286048,-8.579170429623417e-10,8.74710123777156e-10,0.0,1.6793080814814232e-11,4.163336342344337e-17,1.679359800353768e-11,1.6793639636901104e-11,1.6859983717860152e-11,1.6793233470480118e-11,0.02499999999999964
0.0,0.025,0.8,3.5200000000000005,1.0,1.8,3.5200000000000005,2.1356114748761095,2.380505463385388,0.4900209693648051,-0.04349314585950448,False,0.06617596794509253,0.06617578691273769,1.810323548429027e-07,8.266582002258716e-10,1.810323548429027e-07,1.8185901304312857e-07,1.0542677841840487e-12,1.824292859385665e-07,1.824303402063507e-07,2.0189289570988932e-07,1.8186056130464756e-07,0.02500000000000148
0.0,0.025,0.8,3.8600000000000003,1.0,1.8,3.8600000000000003,2.094774457398956,2.46219508655677,0.4759383529498039,-0.07155734564709937,False,0.05106234172077552,0.051061467215010314,8.745057652054244e-07,4.48518999718317e-12,8.745057652054244e-07,8.745102503954216e-07,9.026807079592913e-13,8.795063744338014e-07,8.795072771145094e-07,1.0871850435286962e-06,8.745145564093004e-07,0.024999999999999988
0.0,0.025,0.8,4.2,1.0,1.8,4.2,2.057869165000464,2.5623280587932906,0.4644633562409877,-0.08190964317306149,False,0.03724576148126793,0.03724414168158779,1.6197996801428638e-06,5.044575868140555e-14,1.6197996801428638e-06,1.6197997305886225e-06,8.326672684688674e-17,1.6329139613667828e-06,1.6329139614500496e-06,2.3130770105152253e-06,1.6197998282327375e-06,0.024999999999999994
0.0,0.025,1.1400000000000001,0.8,1.0,2.0974578116336544,1.8,2.2349516387272548,2.2479484671996066,0.48456867813066457,0.15719612642113345,True,0.10662554011798968,0.1066255401335513,-1.5561621435900008e-11,1.5562273691926976e-11,0.0,6.522560269672795e-16,1.0408340855860843e-15,0.0,1.0408340855860843e-15,1.0408340855860843e-15,1.0408340855860843e-15,0.025000000000000005
0.0,0.025,1.1400000000000001,1.1400000000000001,1.0,2.1006833560724996,2.1006833560724996,2.241402727604945,2.241402727604945,0.5,0.10730983012998774,True,0.10911064992253709,0.10911065062518764,-7.026505488560986e-10,7.026503962004327e-10,0.0,-1.5265566588595902e-16,0.0,0.0,0.0,0.0,0.0,0.02500000000000001
0.0,0.025,1.1400000000000001,1.48,1.0,2.100683356072505,2.1006833560738865,2.2414027276049553,2.241402727604935,0.5000000000000377,0.10730983012977102,True,0.10911064992254102,0.1091106528220856,-2.899544576662194e-09,2.8995483930538413e-09,0.0,3.816391647148976e-15,3.941291737419306e-15,0.0,3.941291737419306e-15,3.941291737419306e-15,3.774758283725532e-15,0.02500000000000001
0.0,0.025,1.1400000000000001,1.82,1.0,2.100683356072956,2.100683356070251,2.2414027276058577,2.241402727604033,0.4999999999989465,0.10730983013026663,True,0.10911064992288859,0.10911065080802117,-8.851325783432173e-10,8.854839222971478e-10,0.0,3.513439539304386e-13,3.5139946508166986e-13,0.0,3.5139946508166986e-13,3.5139946508166986e-13,3.5139946508166986e-13,0.024999999999999998
0.0,0.025,1.1400000000000001,2.16,1.0,2.100560126583839,2.16,2.2411562686276247,2.241649322804869,0.5019138568112458,0.09815980734497942,True,0.10901572873854408,0.10901572880095949,-6.241540617679675e-11,6.288551623878647e-11,0.0,4.701100619897147e-13,4.700545508384835e-13,0.0,4.700545508384835e-13,4.700545508384835e-13,4.700545508384835e-13,0.024999999999999984
0.0,0.025,1.1400000000000001,2.5,1.0,2.0952974342909507,2.5,2.2306308840418474,2.252441103339074,0.5068503861298499,0.048486668298370006,True,0.10496046671176357,0.10496046682496032,-1.1319675752297087e-10,1.1322957849113635e-10,0.0,3.282096816548119e-14,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,3.26405569239796e-14,0.024999999999994603
0.0,0.025,1.1400000000000001,2.84,1.0,2.083210642638273,2.84,2.206457300736492,2.279320787301839,0.5034596936132851,0.0021433959429375538,True,0.09563601512777595,0.09563601518032142,-5.254546797672788e-11,5.254557899903034e-11,0.0,1.1102230246251565e-16,1.6653345369377348e-16,0.0,1.6653345369377348e-16,1.6653345369377348e-16,2.220446049250313e-16,0.024999999999999994
0.0,0.025,1.1400000000000001,3.1800000000000006,1.0,2.0661374933873944,3.1800000000000006,2.1723110022347347,2.3232116118778006,0.49444567537538137,-0.04013299502209988,False,0.0824414282265245,0.08244129864958212,1.2957694238424633e-07,2.5795410113493844e-09,1.2957694238424633e-07,1.3215648339559571e-07,1.955380302121057e-13,1.3251998370693925e-07,1.3252017924496946e-07,1.4349770906669837e-07,1.321774567297762e-07,0.024999999999999464
0.0,0.025,1.1400000000000001,3.5200000000000005,1.0,2.0464064555071464,3.5200000000000005,2.1328489264742383,2.3853500075863905,0.48261848313221944,-0.07425936183870496,False,0.0671631808463952,0.06716237143600053,8.09410394680965e-07,1.8074305940807278e-11,8.09410394680965e-07,8.094284689869058e-07,6.245004513516506e-16,8.135913745812222e-07,8.135913752057227e-07,9.633905351341834e-07,8.096254514172729e-07,0.02499999999999969
0.0,0.025,1.1400000000000001,3.8600000000000003,1.0,2.0264545283571116,3.8600000000000003,2.092945072174164,2.4664509438280873,0.47070897714431736,-0.09466468031384079,False,0.05168739615818932,0.05168558594388534,1.810214303982205e-06,2.9533320233809945e-13,1.810214303982205e-06,1.8102145993154073e-06,6.245004513516506e-17,1.823354697313398e-06,1.823354697375848e-06,2.3970071192387894e-06,1.8106835897035989e-06,0.024999999999991442
0.0,0.025,1.1400000000000001,4.2,1.0,2.008344586987373,4.2,2.0567251894346708,2.5660185630112053,0.46092709249401137,-0.09817435171434152,False,0.03762240475084013,0.03761991433824112,2.490412599011338e-06,4.295714478574908e-11,2.490412599011338e-06,2.4904555561561237e-06,2.646563523889256e-13,2.513601456145582e-06,2.5136017208019342e-06,3.7739480818309514e-06,2.491032923573888e-06,0.024999999999999988
0.0,0.025,1.48,0.8,1.0,2.0974578116346136,1.8,2.2349516387265527,2.24794846720033,0.4845686781313244,0.15719612642103709,True,0.10662554011824425,0.10662554013313298,-1.488872913846251e-11,1.5144122067489718e-11,0.0,2.5539292902720945e-13,2.5547619575405633e-13,0.0,2.5547619575405633e-13,2.5547619575405633e-13,2.5547619575405633e-13,0.02499999999999998
0.0,0.025,1.48,1.1400000000000001,1.0,2.1006833560738865,2.100683356072505,2.241402727604935,2.2414027276049553,0.49999999999996225,0.10730983012977102,True,0.10911064992254102,0.10911065204259103,-2.1200500105456044e-09,2.1200538408150393e-09,0.0,3.83026943495679e-15,3.941291737419306e-15,0.0,3.941291737419306e-15,3.941291737419306e-15,3.774758283725532e-15,0.025
0.0,0.025,1.48,1.48,1.0,2.100683356073892,2.100683356073892,2.241402727604945,2.241402727604945,0.5,0.10730983012955386,True,0.10911064992253709,0.10911065193257499,-2.010037900013195e-09,2.010037775113105e-09,0.0,-1.249000902703301e-16,0.0,0.0,0.0,0.0,0.0,0.02500000000000001
0.0,0.025,1.48,1.82,1.0,2.1006833560738927,2.1006833560707068,2.2414027276049464,2.241402727604944,0.49999999999988676,0.10730983013004947,True,0.10911064992253759,0.10911064997746962,-5.493203114603773e-11,5.493229482400608e-11,0.0,2.636779683484747e-16,4.3021142204224816e-16,0.0,4.3021142204224816e-16,4.3021142204224816e-16,3.3306690738754696e-16,0.024999999999999994
0.0,0.025,1.48,2.16,1.0,2.100560126585864,2.16,2.2411562686288966,2.2416493228035956,0.5019138568098191,0.09815980734468055,True,0.10901572873809741,0.10901572885941789,-1.2132048143875807e-10,1.213438238778508e-10,0.0,2.3342439092743916e-14,2.3370194668359545e-14,0.0,2.3370194668359545e-14,2.3370194668359545e-14,2.3550605909861133e-14,0.02499999999999998
0.0,0.025,1.48,2.5,1.0,2.095297434292413,2.5,2.230630884042262,2.252441103338638,0.5068503861293107,0.04848666829817727,True,0.10496046671192341,0.10496046808815196,-1.3762285477891822e-09,1.3764209078059864e-09,0.0,1.9236001680411619e-13,1.5998313784848506e-13,0.0,1.5998313784848506e-13,1.5998313784848506e-13,1.9258206140904122e-13,0.024999999999994617
0.0,0.025,1.48,2.84,1.0,2.0832106426400934,2.84,2.206457300738242,2.279320787299778,0.5034596936108545,0.0021433959428505123,True,0.09563601512845156,0.09563601564591101,-5.174594502888041e-10,5.1813520141053e-10,0.0,6.757511217259093e-13,6.75778877301525e-13,0.0,6.75778877301525e-13,6.75778877301525e-13,6.75626221635639e-13,0.025
0.0,0.025,1.48,3.1800000000000006,1.0,2.0661374933884815,3.1800000000000006,2.172311002235812,2.3232116118762884,0.49444567537359385,-0.04013299502216938,False,0.08244142822654574,0.08244129623320653,1.3199333920299594e-07,1.6316534234839253e-10,1.3199333920299594e-07,1.3215650454534433e-07,2.1674328998244619e-13,1.3251998370708192e-07,1.325202004503719e-07,1.4349773027210828e-07,1.3217747796279156e-07,0.024999999999999453
0.0,0.025,1.48,3.5200000000000005,1.0,2.0464064555073644,3.5200000000000005,2.1328489264742365,2.385350007586393,0.4826184831322178,-0.07425936183873083,False,0.06716318084639457,0.0671623715856906,8.092607039628108e-07,1.6776444122790224e-10,8.092607039628108e-07,8.094284684040387e-07,2.7755575615628914e-17,8.135913745819883e-07,8.135913746097438e-07,9.633905345384003e-07,8.096254508344058e-07,0.024999999999999696
0.0,0.025,1.48,3.8600000000000003,1.0,2.0264545283571618,3.8600000000000003,2.092945072174165,2.4664509438280837,0.4707089771443128,-0.09466468031384612,False,0.0516873961581897,0.051685586207415875,1.8099507738261744e-06,2.638259680165511e-10,1.8099507738261744e-06,1.810214599794191e-06,4.787836793695988e-16,1.823354697313625e-06,1.8233546977924087e-06,2.3970071196554423e-06,1.8106835901407492e-06,0.024999999999991446
0.0,0.025,1.48,4.2,1.0,2.0083445869870276,4.2,2.0567251894339895,2.566018563013416,0.46092709249666247,-0.09817435171391597,False,0.037622404750575475,0.037619914735194944,2.4900153805310077e-06,4.399109965191883e-10,2.4900153805310077e-06,2.490455291527527e-06,6.938893903907228e-18,2.513601456141538e-06,2.513601456148477e-06,3.773947817179339e-06,2.491032658966108e-06,0.024999999999999988
0.0,0.025,1.82,0.8,1.0,2.097457811632088,1.8,2.234951638727585,2.2479484671992664,0.4845686781303922,0.1571961264213506,True,0.10662554011811486,0.10662554012424919,-6.134329155749185e-12,6.260325591256333e-12,0.0,1.2599643550714745e-13,1.2619072453645686e-13,0.0,1.2619072453645686e-13,1.2619072453645686e-13,1.2602419108276308e-13,0.025
0.0,0.025,1.82,1.1400000000000001,1.0,2.1006833560702516,2.100683356072956,2.2414027276040334,2.2414027276058577,0.5000000000010533,0.10730983013026574,True,0.10911064992288859,0.10911064992587569,-2.987096681117407e-12,3.3385239017746926e-12,0.0,3.514272206572855e-13,3.5131619835482297e-13,0.0,3.5131619835482297e-13,3.5131619835482297e-13,3.5131619835482297e-13,0.024999999999999984
0.0,0.025,1.82,1.48,1.0,2.1006833560707063,2.1006833560738927,2.2414027276049437,2.241402727604947,0.5000000000001139,0.10730983013004969,True,0.10911064992253777,0.10911065049295467,-5.704168942743948e-10,5.704173938747559e-10,0.0,4.996003610813204e-16,5.967448757360216e-16,0.0,5.967448757360216e-16,5.967448757360216e-16,6.800116025829084e-16,0.024999999999999988
0.0,0.025,1.82,1.82,1.0,2.100683356070707,2.100683356070707,2.241402727604945,2.241402727604945,0.5,0.1073098301305464,True,0.10911064992253709,0.10911064992253727,-1.8041124150158794e-16,2.7755575615628914e-17,0.0,-1.5265566588595902e-16,0.0,0.0,0.0,0.0,0.0,0.02500000000000001
0.0,0.025,1.82,2.16,1.0,2.100560126582655,2.16,2.2411562686288358,2.241649322803656,0.5019138568099965,0.09815980734518037,True,0.10901572873807393,0.10901572876694858,-2.8874652668875456e-11,2.8874583279936417e-11,0.0,-6.938893903907228e-17,0.0,0.0,0.0,0.0,0.0,0.025
0.0,0.025,1.82,2.5,1.0,2.095297434289264,2.5,2.2306308840418527,2.2524411033390677,0.5068503861299003,0.04848666829863002,True,0.10496046671176562,0.10496046834846515,-1.6366995259087247e-09,1.6367340677225783e-09,0.0,3.454181385365018e-14,2.192690473634684e-15,0.0,2.192690473634684e-15,2.192690473634684e-15,3.479161403419084e-14,0.024999999999994617
0.0,0.025,1.82,2.84,1.0,2.0832106426368844,2.84,2.2064573007365897,2.2793207873017245,0.5034596936131959,0.002143395943152049,True,0.09563601512781365,0.09563601513213035,-4.3166997754084946e-12,4.354544502760405e-12,0.0,3.7844727351910024e-14,3.7789216200678766e-14,0.0,3.7789216200678766e-14,3.7789216200678766e-14,3.795574965437254e-14,0.02499999999999998
0.0,0.025,1.82,3.1800000000000006,1.0,2.0661374933866092,3.1800000000000006,2.172311002235304,2.323211611877001,0.49444567537447254,-0.040132995021950224,False,0.08244142822634923,0.08244129633975546,1.3188659377105783e-07,2.6971426481114946e-10,1.3188659377105783e-07,1.3215630803586897e-07,2.0289325775024736e-14,1.325199837052546e-07,1.3252000399458038e-07,1.4349753381611606e-07,1.3217728161984965e-07,0.024999999999999467
0.0,0.025,1.82,3.5200000000000005,1.0,2.04640645550646,3.5200000000000005,2.1328489264742365,2.3853500075863936,0.482618483132238,-0.07425936183862147,False,0.06716318084639465,0.06716237141975206,8.094266425867636e-07,1.825900541874148e-12,8.094266425867636e-07,8.094284684873054e-07,4.163336342344337e-17,8.135913745787825e-07,8.135913746204158e-07,9.63390534548258e-07,8.09625450889917e-07,0.024999999999999686
0.0,0.025,1.82,3.8600000000000003,1.0,2.026454528356722,3.8600000000000003,2.092945072174164,2.4664509438280873,0.4707089771443239,-0.09466468031380126,False,0.05168739615818932,0.05168558599180213,1.8101663871866736e-06,4.8212274450509796e-11,1.8101663871866736e-06,1.810214599461124e-06,6.938893903907228e-17,1.8233546973115271e-06,1.823354697380916e-06,2.3970071192430288e-06,1.8106835896619655e-06,0.024999999999991442
0.0,0.025,1.82,4.2,1.0,2.008344586986818,4.2,2.0567251894339904,2.5660185630134125,0.46092709249666086,-0.09817435171389954,False,0.03762240475057579,0.0376199143721693,2.4903784064875256e-06,7.688537306815846e-11,2.4903784064875256e-06,2.4904552918605938e-06,3.608224830031759e-16,2.5136014561405725e-06,2.513601456501395e-06,3.773947817531553e-06,2.4910326592575416e-06,0.024999999999999998
0.0,0.025,2.16,0.8,1.0,2.16,1.8,2.2352277024389764,2.2476644213505703,0.48263301947059306,0.14759370837056274,True,0.10652559571954953,0.10652559585787755,-1.3832801570856645e-10,1.383279185640518e-10,0.0,-9.71445146547012e-17,1.3877787807814457e-17,0.0,1.3877787807814457e-17,1.3877787807814457e-17,1.3877787807814457e-17,0.02499999999999999
0.0,0.025,2.16,1.1400000000000001,1.0,2.16,2.100560126583839,2.2416493228048693,2.2411562686276243,0.4980861431887537,0.0981598073449792,True,0.10901572873854426,0.1090157294611506,-7.226063358789503e-10,7.230765985966059e-10,0.0,4.702627176556007e-13,4.702349620799851e-13,0.0,4.702349620799851e-13,4.702349620799851e-13,4.703182288068319e-13,0.024999999999999984
0.0,0.025,2.16,1.48,1.0,2.16,2.100560126585864,2.2416493228035956,2.2411562686288966,0.4980861431901809,0.09815980734468055,True,0.10901572873809741,0.10901573005553689,-1.3174394769555064e-09,1.3174627777612358e-09,0.0,2.3300805729320473e-14,2.335631688055173e-14,0.0,2.335631688055173e-14,2.335631688055173e-14,2.353672812205332e-14,0.024999999999999984
0.0,0.025,2.16,1.82,1.0,2.16,2.100560126582655,2.241649322803656,2.2411562686288358,0.4980861431900035,0.09815980734518037,True,0.10901572873807393,0.10901572954340498,-8.05331051845215e-10,8.053308575561857e-10,0.0,-1.942890293094024e-16,0.0,0.0,0.0,0.0,-1.3877787807814457e-17,0.024999999999999998
0.0,0.025,2.16,2.16,1.0,2.16,2.16,2.241402727604945,2.241402727604945,0.5,0.08897784080582727,True,0.10892012914815527,0.10892012914815577,-4.996003610813204e-16,4.3021142204224816e-16,0.0,-6.938893903907228e-17,0.0,0.0,0.0,0.0,0.0,0.02500000000000001
0.0,0.025,2.16,2.5,1.0,2.16,2.5,2.230909172998875,2.2521490579912364,0.5048520555108723,0.03865734762054451,True,0.10485030230213051,0.10485030405618724,-1.7540567331941759e-09,1.7540947999661327e-09,0.0,3.8066771956835055e-14,1.3877787807814457e-16,0.0,1.3877787807814457e-16,1.3877787807814457e-16,3.80112608056038e-14,0.02499999999999373
0.0,0.025,2.16,2.84,1.0,2.16,2.84,2.2068166415290698,2.27889802178633,0.5013366058587607,-0.009047145989353744,False,0.09549550743893578,0.09549550581102308,1.6279127074136923e-09,2.2958024370467456e-13,1.6279127074136923e-09,1.628142287657397e-09,3.0253577421035516e-15,1.6291189087964094e-09,1.6291219341541515e-09,1.656592951150756e-09,1.6281433978804216e-09,0.02499999999999998
0.0,0.025,2.16,3.1800000000000006,1.0,2.16,3.1800000000000006,2.1727819014359726,2.32255140434897,0.49227675401029913,-0.052839097708750504,False,0.08226357265543115,0.08226328528275785,2.873726732965931e-07,7.365343057674778e-11,2.873726732965931e-07,2.8744632672716985e-07,5.773159728050814e-15,2.883946850684009e-07,2.883946908415606e-07,3.1992252084352735e-07,2.874473410963141e-07,0.024999999999999495
0.0,0.025,2.16,3.5200000000000005,1.0,2.16,3.5200000000000005,2.133423825328554,2.384334853917373,0.48057558660616134,-0.08796498789322327,False,0.06695586414372894,0.06695460449284198,1.2596508869588963e-06,1.2171544189198968e-09,1.2596508869588963e-06,1.2608680413778162e-06,7.675110547111785e-13,1.2678886062190943e-06,1.267889373730149e-06,1.5441609464673498e-06,1.260871534375374e-06,0.025
0.0,0.025,2.16,3.8600000000000003,1.0,2.16,3.8600000000000003,2.0935709578995407,2.4649880246755504,0.46897503615428393,-0.10832094539033699,False,0.05147211953884581,0.051469629820397406,2.489718448406286e-06,8.776313009661862e-14,2.489718448406286e-06,2.4897185361694163e-06,0.0,2.508698635815208e-06,2.508698635815208e-06,3.406757492064723e-06,2.4897187924852182e-06,0.02499999999999089
0.0,0.025,2.16,4.2,1.0,2.16,4.2,2.057324217507964,2.564080640024809,0.459617743051914,-0.11057693447195927,False,0.03742434186752469,0.03742114862745022,3.1932400744727474e-06,2.2815083156046967e-14,3.1932400744727474e-06,3.1932400972878305e-06,5.660749646807517e-14,3.2240158049988756e-06,3.224015861606372e-06,5.024567705470334e-06,3.193250357969024e-06,0.02499999999999998
0.0,0.025,2.5,0.8,1.0,2.5,1.8,2.2462479448215564,2.236609565337154,0.47883199923651104,0.09661295924412538,True,0.10262602376689621,0.10262602616241713,-2.3955209205173134e-09,2.39552087888395e-09,0.0,-4.163336342344337e-17,4.163336342344337e-17,0.0,4.163336342344337e-17,4.163336342344337e-17,4.163336342344337e-17,0.024999999999999994
0.0,0.025,2.5,1.1400000000000001,1.0,2.5,2.0952974342909503,2.252441103339074,2.230630884041847,0.4931496138701498,0.04848666829837045,True,0.10496046671176347,0.10496046678864036,-7.687689373980788e-11,7.690934000770255e-11,0.0,3.24462678946702e-14,4.163336342344337e-17,0.0,4.163336342344337e-17,4.163336342344337e-17,3.2557290197132716e-14,0.024999999999994624
0.0,0.025,2.5,1.48,1.0,2.5,2.095297434292413,2.252441103338638,2.230630884042262,0.4931496138706894,0.04848666829817727,True,0.10496046671192341,0.10496046706649699,-3.545735788312854e-10,3.547661331371188e-10,0.0,1.925543058334256e-13,1.5998313784848506e-13,0.0,1.5998313784848506e-13,1.5998313784848506e-13,1.9279022822615843e-13,0.02499999999999461
0.0,0.025,2.5,1.82,1.0,2.5,2.095297434289264,2.2524411033390677,2.2306308840418527,0.4931496138700997,0.04848666829863002,True,0.10496046671176562,0.10496046712731434,-4.155487204338115e-10,4.1558342878111887e-10,0.0,3.4708347307343956e-14,2.192690473634684e-15,0.0,2.192690473634684e-15,2.192690473634684e-15,3.479161403419084e-14,0.024999999999994617
0.0,0.025,2.5,2.16,1.0,2.5,2.16,2.252149057991236,2.230909172998875,0.49514794448912774,0.03865734762054496,True,0.10485030230213034,0.10485030427136245,-1.969232110710095e-09,1.969270094215325e-09,0.0,3.798350522998817e-14,6.938893903907228e-17,0.0,6.938893903907228e-17,6.938893903907228e-17,3.80112608056038e-14,0.02499999999999374
0.0,0.025,2.5,2.5,1.0,2.5,2.5,2.241402727604945,2.241402727604945,0.5,-0.010395268907450572,False,0.10080222402839364,0.10080222158441166,2.4439819890087477e-09,0.0,2.4439819890087477e-09,2.4439819890087477e-09,0.0,2.4456109515535954e-09,2.4456109515535954e-09,2.491609540337596e-09,2.4439819890087477e-09,0.02500000000000001
0.0,0.025,2.5,2.84,1.0,2.5,2.84,2.216965827342284,2.267256302476293,0.49719836199052414,-0.05620893263223525,False,0.09163949264585959,0.09163916713193716,3.255139224278558e-07,2.090091988371512e-12,3.255139224278558e-07,3.255160125198442e-07,2.0816681711721685e-16,3.265821455747764e-07,3.265821457829432e-07,3.61369170364507e-07,3.255161514920113e-07,0.025
0.0,0.025,2.5,3.1800000000000006,1.0,2.5,3.1800000000000006,2.1823455868011417,2.309497990482068,0.4892865506919797,-0.09741612144892298,False,0.07876776339995338,0.0787663017528093,1.4616471440825896e-06,1.0607448253097118e-10,1.4616471440825896e-06,1.4617532185651205e-06,1.2975731600306517e-14,1.4695989342064508e-06,1.4695989471821824e-06,1.7655843847230351e-06,1.4617544786682535e-06,0.0249999999999998
0.0,0.025,2.5,3.5200000000000005,1.0,2.5,3.5200000000000005,2.1420443453624602,2.369542952345768,0.4788826518293201,-0.12915840702680192,False,0.06396209864778232,0.0639589696722618,3.128975520516608e-06,8.17290679577809e-13,3.128975520516608e-06,3.1289763378072877e-06,5.345168752057816e-13,3.15142970022079e-06,3.151430234737665e-06,4.138140964624767e-06,3.1289767084552444e-06,0.024999999999988563
0.0,0.025,2.5,3.8600000000000003,1.0,2.5,3.8600000000000003,2.100888775876969,2.4483989077237913,0.4684912698539384,-0.14516465956333313,False,0.049061540378967934,0.04905702312893734,4.517250030595943e-06,3.077677002139012e-13,4.517250030595943e-06,4.517250338363643e-06,6.245004513516506e-17,4.557378534060561e-06,4.557378534123011e-06,6.6489064871839945e-06,4.517256430254524e-06,0.024999999999999988
0.0,0.025,2.5,4.2,1.0,2.5,4.2,2.0631185743170026,2.5459321760281886,0.4601146023473601,-0.14197316227539714,False,0.035599759646660324,0.035594864478648666,4.895168011657958e-06,4.025252353656583e-13,4.895168011657958e-06,4.895168414183193e-06,7.250450240192663e-14,4.947214871424913e-06,4.947214943929416e-06,8.266059141244707e-06,4.895221576907416e-06,0.024999999999999994
0.0,0.025,2.84,0.8,1.0,2.84,1.8,2.273470197643782,2.2114868730277117,0.4842105042785557,0.046391589177774195,True,0.09369451658895202,0.09369451724987891,-6.609268965451776e-10,6.609268687896019e-10,0.0,-2.7755575615628914e-17,1.3877787807814457e-17,0.0,1.3877787807814457e-17,1.3877787807814457e-17,1.3877787807814457e-17,0.025
0.0,0.025,2.84,1.1400000000000001,1.0,2.84,2.0832106426382726,2.27932078730184,2.2064573007364916,0.496540306386714,0.0021433959429373317,True,0.09563601512777593,0.09563601518032142,-5.2545481854515685e-11,5.254557899903034e-11,0.0,9.71445146547012e-17,8.326672684688674e-17,0.0,8.326672684688674e-17,8.326672684688674e-17,3.3306690738754696e-16,0.02499999999999998
0.0,0.025,2.84,1.48,1.0,2.84,2.0832106426400934,2.2793207872997785,2.206457300738242,0.49654030638914526,0.002143395942850068,True,0.09563601512845156,0.09563601513696801,-8.516451432960537e-12,9.192202554686446e-12,0.0,6.757511217259093e-13,6.757094883624859e-13,0.0,6.757094883624859e-13,6.757094883624859e-13,6.757927550893328e-13,0.024999999999999984
0.0,0.025,2.84,1.82,1.0,2.84,2.0832106426368844,2.2793207873017245,2.2064573007365897,0.4965403063868041,0.002143395943152049,True,0.09563601512781365,0.09563601547136545,-3.435517981209557e-10,3.4358965672609543e-10,0.0,3.785860513971784e-14,3.7789216200678766e-14,0.0,3.7789216200678766e-14,3.7789216200678766e-14,3.787248292752565e-14,0.02499999999999998
0.0,0.025,2.84,2.16,1.0,2.84,2.16,2.2788980217863304,2.2068166415290698,0.498663394141239,-0.009047145989354188,False,0.09549550743893578,0.09549550581086844,1.6280673476032348e-09,7.488454301096681e-14,1.6280673476032348e-09,1.6281422321462458e-09,2.9698465908722937e-15,1.6291189087967088e-09,1.6291218786432997e-09,1.656592895639905e-09,1.6281433146136948e-09,0.024999999999999967
0.0,0.025,2.84,2.5,1.0,2.84,2.5,2.267256302476293,2.2169658273422845,0.5028016380094763,-0.0562089326322357,False,0.09163949264585973,0.09163916713368056,3.2551217916954034e-07,3.833433570576972e-12,3.2551217916954034e-07,3.255160126031109e-07,2.636779683484747e-16,3.2658214557478735e-07,3.265821458384653e-07,3.6136917042002973e-07,3.255161516169114e-07,0.024999999999999988
0.0,0.025,2.84,2.84,1.0,2.84,2.84,2.241402727604945,2.241402727604945,0.5,-0.10070022813680324,False,0.08316831710900961,0.08316678882431397,1.528284695642701e-06,3.017031069418863e-14,1.528284695642701e-06,1.5282847258130117e-06,0.0,1.5363752558051113e-06,1.5363752558051113e-06,1.837110730804853e-06,1.5282847259795451e-06,0.02500000000000001
0.0,0.025,2.84,3.1800000000000006,1.0,2.84,3.1800000000000006,2.204716368453436,2.2813795647421906,0.49249869523774004,-0.1411359158803508,False,0.0713717783277167,0.07136830550711695,3.4728205997452966e-06,2.1038726316646716e-13,3.4728205997452966e-06,3.4728208101325597e-06,7.216449660063518e-16,3.496897599155208e-06,3.496897599876853e-06,4.513909166174138e-06,3.472820886252226e-06,0.024999999999999974
0.0,0.025,2.84,3.5200000000000005,1.0,2.84,3.5200000000000005,2.1616438940107447,2.3386343659345155,0.4826380603674714,-0.17233324889259538,False,0.057869240091708976,0.05786374186789513,5.4982238138490125e-06,3.2612801348363973e-15,5.4982238138490125e-06,5.498223817110293e-06,6.245004513516506e-17,5.544306494215147e-06,5.544306494277597e-06,7.77291839146285e-06,5.4982254421576116e-06,0.025000000000004876
0.0,0.025,2.84,3.8600000000000003,1.0,2.84,3.8600000000000003,2.1171349316619095,2.4146207214652016,0.4727203112314977,-0.18713860159695705,False,0.04432495621195618,0.04431822027039485,6.7359415613296725e-06,2.2341106117873544e-09,6.7359415613296725e-06,6.73817567194146e-06,2.0816681711721685e-17,6.804190548145435e-06,6.804190548166251e-06,1.0529481005710101e-05,6.738206037602834e-06,0.025
0.0,0.025,2.84,4.2,1.0,2.84,4.2,2.0757554460130145,2.5096985913689998,0.4646561992812187,-0.18087545475134892,False,0.032117338956625066,0.03211070501752037,6.63393910469573e-06,7.783919342418955e-12,6.63393910469573e-06,6.633946888615072e-06,5.299927163804341e-14,6.708974188031794e-06,6.7089742410310655e-06,1.1814267978798773e-05,6.6340706532524996e-06,0.025
0.0,0.025,3.1800000000000006,0.8,1.0,3.1800000000000006,1.8,2.31781830969592,2.176193397474691,0.4956715807853574,-0.0019432841717756943,False,0.08099145669494336,0.08099145667815161,1.6791748547184682e-11,1.27675647831893e-15,1.6791748547184682e-11,1.6793025303663e-11,4.163336342344337e-17,1.6793598003524707e-11,1.679363963688813e-11,1.6859983717847153e-11,1.6793080814814232e-11,0.024999999999999654
0.0,0.025,3.1800000000000006,1.1400000000000001,1.0,3.1800000000000006,2.0661374933873944,2.323211611877801,2.1723110022347347,0.5055543246246185,-0.040132995022100326,False,0.08244142822652464,0.08244129615340136,1.3207312328511467e-07,8.336022150334799e-11,1.3207312328511467e-07,1.3215648350661802e-07,1.9560741915114477e-13,1.3251998370694324e-07,1.325201793143624e-07,1.4349770913609165e-07,1.321774568546763e-07,0.02499999999999946
0.0,0.025,3.1800000000000006,1.48,1.0,3.1800000000000006,2.0661374933884815,2.323211611876288,2.172311002235812,0.5055543246264066,-0.04013299502216894,False,0.08244142822654574,0.08244129764629864,1.3058024710133065e-07,1.5762574440136845e-09,1.3058024710133065e-07,1.3215650454534433e-07,2.1679880113367744e-13,1.3251998370707678e-07,1.3252020050587792e-07,1.4349773032761385e-07,1.3217747796279156e-07,0.024999999999999467
0.0,0.025,3.1800000000000006,1.82,1.0,3.1800000000000006,2.0661374933866092,2.3232116118770016,2.172311002235304,0.5055543246255273,-0.04013299502195067,False,0.08244142822634923,0.08244129675426254,1.314720866896213e-07,6.842214572699845e-10,1.314720866896213e-07,1.3215630814689128e-07,2.020605904817785e-14,1.3251998370525924e-07,1.3252000391131828e-07,1.4349753373285418e-07,1.321772815643385e-07,0.024999999999999467
0.0,0.025,3.1800000000000006,2.16,1.0,3.1800000000000006,2.16,2.32255140434897,2.1727819014359726,0.5077232459897009,-0.052839097708750504,False,0.08226357265543115,0.08226328520910536,2.874463257834803e-07,9.992007221626409e-16,2.874463257834803e-07,2.87446326782681e-07,5.773159728050814e-15,2.8839468506840003e-07,2.8839469084155976e-07,3.1992252084352624e-07,2.874473410963141e-07,0.024999999999999495
0.0,0.025,3.1800000000000006,2.5,1.0,3.1800000000000006,2.5,2.309497990482068,2.1823455868011417,0.5107134493080203,-0.09741612144892298,False,0.07876776339995338,0.07876630165337468,1.4617465786959105e-06,6.63986921001225e-12,1.4617465786959105e-06,1.4617532185651205e-06,1.2975731600306517e-14,1.4695989342064508e-06,1.4695989471821824e-06,1.7655843847230351e-06,1.4617544788070314e-06,0.024999999999999797
0.0,0.025,3.1800000000000006,2.84,1.0,3.1800000000000006,2.84,2.2813795647421906,2.204716368453436,0.50750130476226,-0.1411359158803508,False,0.0713717783277167,0.07136830551612806,3.472811588633995e-06,9.221443053597511e-12,3.472811588633995e-06,3.4728208100770486e-06,7.216449660063518e-16,3.4968975991552076e-06,3.4968975998768525e-06,4.513909166174138e-06,3.472820886252226e-06,0.024999999999999977
0.0,0.025,3.1800000000000006,3.1800000000000006,1.0,3.1800000000000006,3.1800000000000006,2.241402727604945,2.241402727604945,0.5,-0.1827645379379631,False,0.061174586614489476,0.06116873065256832,5.855961921152897e-06,1.7222195891619663e-12,5.855961921152897e-06,5.855963643372486e-06,0.0,5.904015241101726e-06,5.904015241101726e-06,8.168185649594747e-06,5.855963643414119e-06,0.02500000000000001
0.0,0.025,3.1800000000000006,3.5200000000000005,1.0,3.1800000000000006,3.5200000000000005,2.193932765908735,2.2945355307411033,0.49026594819256863,-0.21681177136154672,False,0.04955383819772562,0.049545956418951556,7.881778774067316e-06,6.810524366684945e-14,7.881778774067316e-06,7.88177884217256e-06,3.400058012914542e-16,7.955406587784743e-06,7.955406588124748e-06,1.184975686561839e-05,7.881783018165445e-06,0.024999999999998697
0.0,0.025,3.1800000000000006,3.8600000000000003,1.0,3.1800000000000006,3.8600000000000003,2.1440818103269597,2.36616014616031,0.4804095358139057,-0.23469070870670716,False,0.037922180709048674,0.03791339395958386,8.786749464813337e-06,2.4827362388180063e-14,8.786749464813337e-06,8.7867494896407e-06,3.8383879408243615e-13,8.878868107358709e-06,8.878868491197503e-06,1.444982409016553e-05,8.786799423038394e-06,0.02499999999999067
0.0,0.025,3.1800000000000006,4.2,1.0,3.1800000000000006,4.2,2.096887065967661,2.457355096658798,0.4722760985716881,-0.2291985483329244,False,0.027449699777251493,0.027441512403468912,8.187373782581053e-06,1.0515685544554287e-12,8.187373782581053e-06,8.187374834149608e-06,1.5720064139301826e-14,8.28365897764093e-06,8.283658993360994e-06,1.5166924346535078e-05,8.187558129837263e-06,0.02499999999999998
0.0,0.025,3.5200000000000005,0.8,1.0,3.5200000000000005,1.8,2.380505463385388,2.13561147487611,0.5099790306351951,-0.043493145859505034,False,0.06617596794509253,0.06617578658107888,1.8136401365442811e-07,4.949994719671835e-10,1.8136401365442811e-07,1.818590131263953e-07,1.0541845174572018e-12,1.8242928593857315e-07,1.824303401230906e-07,2.0189289562663011e-07,1.818605612491364e-07,0.02500000000000146
0.0,0.025,3.5200000000000005,1.1400000000000001,1.0,3.5200000000000005,2.0464064555071464,2.3853500075863905,2.1328489264742383,0.5173815168677806,-0.07425936183870496,False,0.0671631808463952,0.06716237301635114,8.078300440667041e-07,1.5984235879340503e-09,8.078300440667041e-07,8.094284676546382e-07,6.245004513516506e-16,8.13591374581223e-07,8.135913752057234e-07,9.633905351341834e-07,8.096254500433719e-07,0.024999999999999984
0.0,0.025,3.5200000000000005,1.48,1.0,3.5200000000000005,2.0464064555073644,2.385350007586393,2.1328489264742365,0.5173815168677822,-0.07425936183873083,False,0.06716318084639457,0.0671623714332215,8.094131730695953e-07,1.529383564236042e-11,8.094131730695953e-07,8.094284669052376e-07,2.7755575615628914e-17,8.135913745819901e-07,8.135913746097456e-07,9.633905345384003e-07,8.096254492939714e-07,0.025000000000000015
0.0,0.025,3.5200000000000005,1.82,1.0,3.5200000000000005,2.04640645550646,2.385350007586394,2.1328489264742365,0.5173815168677616,-0.0742593618386218,False,0.06716318084639472,0.0671623720678344,8.087785603183573e-07,6.499068505583239e-10,8.087785603183573e-07,8.094284671689156e-07,8.326672684688674e-17,8.135913745787956e-07,8.135913746620623e-07,9.633905345899086e-07,8.096254495715272e-07,0.02499999999999998
0.0,0.025,3.5200000000000005,2.16,1.0,3.5200000000000005,2.16,2.3843348539173728,2.133423825328554,0.5194244133938392,-0.08796498789322293,False,0.06695586414372894,0.06695460336175811,1.260781970824354e-06,8.607066448451661e-11,1.260781970824354e-06,1.2608680414888385e-06,7.675665658624098e-13,1.2678886062190772e-06,1.267889373785643e-06,1.5441609465228334e-06,1.260871534444763e-06,0.02500000000000001
0.0,0.025,3.5200000000000005,2.5,1.0,3.5200000000000005,2.5,2.3695429523457676,2.1420443453624602,0.5211173481706799,-0.1291584070268016,False,0.06396209864778232,0.06395896972398286,3.128923799458616e-06,5.253832091600685e-11,3.128923799458616e-06,3.128976337779532e-06,5.345723863570129e-13,3.1514297002207586e-06,3.151430234793145e-06,4.138140964680234e-06,3.1289767084552444e-06,0.024999999999988576
0.0,0.025,3.5200000000000005,2.84,1.0,3.5200000000000005,2.84,2.3386343659345155,2.1616438940107447,0.5173619396325285,-0.17233324889259538,False,0.057869240091708976,0.05786374500522305,5.4950864859237836e-06,3.137331283653566e-09,5.4950864859237836e-06,5.498223817207437e-06,6.938893903907228e-17,5.544306494215146e-06,5.544306494284535e-06,7.772918391469789e-06,5.4982254421645504e-06,0.025000000000004876
0.0,0.025,3.5200000000000005,3.1800000000000006,1.0,3.5200000000000005,3.1800000000000006,2.2945355307411033,2.193932765908735,0.5097340518074314,-0.21681177136154672,False,0.04955383819772562,0.04954595642030632,7.881777419303793e-06,1.4227785616327537e-12,7.881777419303793e-06,7.881778842082354e-06,3.400058012914542e-16,7.95540658778474e-06,7.955406588124747e-06,1.184975686561839e-05,7.881783018109934e-06,0.024999999999998704
0.0,0.025,3.5200000000000005,3.5200000000000005,1.0,3.5200000000000005,3.5200000000000005,2.241402727604945,2.241402727604945,0.5,-0.2573401869456391,False,0.04011517601240605,0.040105523644383204,9.652368022847191e-06,5.0751736146992243e-11,9.652368022847191e-06,9.652418774583338e-06,0.0,9.750750645413688e-06,9.750750645413688e-06,1.5458256159721097e-05,9.652418774611093e-06,0.02500000000000001
0.0,0.025,3.5200000000000005,3.8600000000000003,1.0,3.5200000000000005,3.8600000000000003,2.1844207731846126,2.3067518689082753,0.4900765763388037,-0.2839829083561245,False,0.030681043201903176,0.030670844691050796,1.0198510852380688e-05,4.253541963095131e-15,1.0198510852380688e-05,1.019851085663423e-05,2.740863092043355e-16,1.0311226677197415e-05,1.0311226677471501e-05,1.7605651960074243e-05,1.0198541509819081e-05,0.024999999999999828
0.0,0.025,3.5200000000000005,4.2,1.0,3.5200000000000005,4.2,2.1291396086438588,2.3919902306450007,0.48175499091980867,-0.28579447197197205,False,0.022189242703642607,0.022179991865717362,9.250837925245392e-06,8.174468046906469e-12,9.250837925245392e-06,9.250846099713439e-06,7.979727989493313e-16,9.362502516740387e-06,9.36250251753836e-06,1.768086285478139e-05,9.251017810768536e-06,0.024999999999999703
0.0,0.025,3.8600000000000003,0.8,1.0,3.8600000000000003,1.8,2.46219508655677,2.094774457398956,0.5240616470501961,-0.07155734564709937,False,0.05106234172077552,0.05106146721092307,8.745098524498562e-07,3.980010765403108e-13,8.745098524498562e-07,8.745102504509328e-07,9.026807079592913e-13,8.795063744338017e-07,8.795072771145097e-07,1.0871850435286962e-06,8.745145563815448e-07,0.02499999999999999
0.0,0.025,3.8600000000000003,1.1400000000000001,1.0,3.8600000000000003,2.026454528357112,2.4664509438280873,2.0929450721741643,0.5292910228556829,-0.09466468031384156,False,0.051687396158189354,0.0516855860166076,1.8101415817511901e-06,7.301758503386324e-11,1.8101415817511901e-06,1.810214599336224e-06,2.0816681711721685e-17,1.8233546973134404e-06,1.823354697334257e-06,2.3970071191972157e-06,1.8106835898076823e-06,0.024999999999991418
0.0,0.025,3.8600000000000003,1.48,1.0,3.8600000000000003,2.0264545283571618,2.466450943828084,2.092945072174165,0.5292910228556867,-0.09466468031384634,False,0.0516873961581897,0.051685585944741916,1.8102134477851473e-06,1.151925776987639e-12,1.8102134477851473e-06,1.8102145997109242e-06,4.371503159461554e-16,1.8233546973136407e-06,1.823354697750791e-06,2.39700711961383e-06,1.810683590085238e-06,0.024999999999991446
0.0,0.025,3.8600000000000003,1.82,1.0,3.8600000000000003,2.026454528356722,2.4664509438280873,2.092945072174164,0.5292910228556761,-0.09466468031380126,False,0.05168739615818932,0.051685586053062546,1.8101051267732648e-06,1.0947262540916824e-10,1.8101051267732648e-06,1.810214599398674e-06,6.938893903907228e-17,1.8233546973115252e-06,1.8233546973809142e-06,2.3970071192430245e-06,1.8106835896689044e-06,0.02499999999999144
0.0,0.025,3.8600000000000003,2.16,1.0,3.8600000000000003,2.16,2.4649880246755504,2.0935709578995407,0.5310249638457161,-0.10832094539033699,False,0.05147211953884581,0.051469629820397406,2.489718448406286e-06,8.78325190356577e-14,2.489718448406286e-06,2.4897185362388052e-06,0.0,2.5086986358152066e-06,2.5086986358152066e-06,3.4067574920647113e-06,2.4897187925337905e-06,0.024999999999990887
0.0,0.025,3.8600000000000003,2.5,1.0,3.8600000000000003,2.5,2.4483989077237918,2.1008887758769688,0.5315087301460613,-0.1451646595633327,False,0.04906154037896786,0.04905702312866318,4.517250304675313e-06,3.3584246494910985e-14,4.517250304675313e-06,4.51725033825956e-06,4.163336342344337e-17,4.557378534060513e-06,4.557378534102146e-06,6.6489064871631185e-06,4.517256430178196e-06,0.02499999999999999
0.0,0.025,3.8600000000000003,2.84,1.0,3.8600000000000003,2.84,2.4146207214652016,2.1171349316619095,0.5272796887685023,-0.18713860159695705,False,0.04432495621195618,0.04431822027031874,6.7359416374424e-06,2.2340344921212285e-09,6.7359416374424e-06,6.738175671934521e-06,2.0816681711721685e-17,6.804190548145434e-06,6.8041905481662506e-06,1.0529481005710101e-05,6.738206037491812e-06,0.024999999999999998
0.0,0.025,3.8600000000000003,3.1800000000000006,1.0,3.8600000000000003,3.1800000000000006,2.36616014616031,2.1440818103269597,0.5195904641860942,-0.23469070870670716,False,0.037922180709048674,0.03791339443027564,8.786278773036116e-06,4.707165837669613e-10,8.786278773036116e-06,8.786749489619883e-06,3.8383879408243615e-13,8.878868107358709e-06,8.878868491197503e-06,1.444982409016553e-05,8.786799423031455e-06,0.024999999999990676
0.0,0.025,3.8600000000000003,3.5200000000000005,1.0,3.8600000000000003,3.5200000000000005,2.3067518689082753,2.1844207731846126,0.5099234236611963,-0.2839829083561245,False,0.030681043201903176,0.03067084515479372,1.0198047109454683e-05,4.6374720730213426e-10,1.0198047109454683e-05,1.0198510856661985e-05,2.740863092043355e-16,1.0311226677197412e-05,1.0311226677471498e-05,1.7605651960074243e-05,1.0198541509746223e-05,0.024999999999999828
0.0,0.025,3.8600000000000003,3.8600000000000003,1.0,3.8600000000000003,3.8600000000000003,2.241402727604945,2.241402727604945,0.5,-0.325110542151106,False,0.023451455109090056,0.02344094942796507,1.0505681124987204e-05,9.513386953208247e-10,1.0505681124987204e-05,1.0506632463682525e-05,0.0,1.0628778575033557e-05,1.0628778575033557e-05,1.9180328658196523e-05,1.0506632463755383e-05,0.02500000000000001
0.0,0.025,3.8600000000000003,4.2,1.0,3.8600000000000003,4.2,2.1760147416483475,2.318064024703261,0.4915638009174537,-0.3434373434514235,False,0.01694361060410725,0.016934124742737356,9.485861369895598e-06,1.1904959656972025e-11,9.485861369895598e-06,9.485873274855255e-06,6.661338147750939e-16,9.602982315964575e-06,9.60298231663071e-06,1.872465635274724e-05,9.485946718793686e-06,0.024999999999999627
0.0,0.025,4.2,0.8,1.0,4.2,1.8,2.562328058793291,2.057869165000464,0.5355366437590119,-0.08190964317306171,False,0.03724576148126793,0.03724414169564674,1.619785621187475e-06,1.4109401147432976e-11,1.619785621187475e-06,1.6197997305886225e-06,5.551115123125783e-17,1.6329139613667953e-06,1.6329139614223065e-06,2.31307701048749e-06,1.6197998282396764e-06,0.02499999999999999
0.0,0.025,4.2,1.1400000000000001,1.0,4.2,2.0083445869873735,2.5660185630112036,2.056725189434671,0.5390729075059906,-0.09817435171434175,False,0.037622404750840305,0.03761991443709201,2.490313748292061e-06,1.4180807222929914e-10,2.490313748292061e-06,2.4904555563642905e-06,2.64850641418235e-13,2.5136014561455717e-06,2.513601720996213e-06,3.77394808202522e-06,2.491032923768177e-06,0.024999999999999988
0.0,0.025,4.2,1.48,1.0,4.2,2.0083445869870276,2.566018563013416,2.0567251894339895,0.5390729075033376,-0.09817435171391597,False,0.037622404750575475,0.03761991467260041,2.4900779750647306e-06,3.7731641422400486e-10,2.4900779750647306e-06,2.4904552914789546e-06,1.3877787807814457e-17,2.513601456141542e-06,2.5136014561554197e-06,3.7739478171862915e-06,2.491032658966108e-06,0.024999999999999988
0.0,0.025,4.2,1.82,1.0,4.2,2.008344586986818,2.5660185630134134,2.0567251894339904,0.5390729075033383,-0.09817435171389988,False,0.03762240475057579,0.03761991441891166,2.490331664127543e-06,1.2362765672291331e-10,2.490331664127543e-06,2.490455291784266e-06,3.191891195797325e-16,2.513601456140609e-06,2.513601456459798e-06,3.7739478174899803e-06,2.4910326592159082e-06,0.024999999999999984
0.0,0.025,4.2,2.16,1.0,4.2,2.16,2.564080640024809,2.057324217507964,0.5403822569480861,-0.11057693447195927,False,0.03742434186752469,0.037421148627661466,3.1932398632250614e-06,2.3409052474221426e-13,3.1932398632250614e-06,3.193240097315586e-06,5.660749646807517e-14,3.2240158049988785e-06,3.224015861606375e-06,5.024567705470342e-06,3.193250357969024e-06,0.024999999999999977
0.0,0.025,4.2,2.5,1.0,4.2,2.5,2.5459321760281877,2.0631185743170026,0.5398853976526408,-0.1419731622753968,False,0.035599759646660324,0.035594865401416736,4.894245243587669e-06,9.231705538903512e-10,4.894245243587669e-06,4.89516841414156e-06,7.256001355315789e-14,4.947214871424858e-06,4.947214943984872e-06,8.266059141300102e-06,4.895221576844966e-06,0.024999999999999994
0.0,0.025,4.2,2.84,1.0,4.2,2.84,2.5096985913689993,2.075755446013015,0.5353438007187818,-0.18087545475134958,False,0.03211733895662519,0.032110705017520426,6.633939104765119e-06,7.78394709799457e-12,6.633939104765119e-06,6.633946888712217e-06,5.307559947098639e-14,6.7089741880318565e-06,6.708974241107456e-06,1.1814267978875227e-05,6.63407065331495e-06,0.024999999999999988
0.0,0.025,4.2,3.1800000000000006,1.0,4.2,3.1800000000000006,2.4573550966587976,2.096887065967661,0.5277239014283124,-0.2291985483329242,False,0.027449699777251493,0.02744151240346894,8.187373782553298e-06,1.051627535053612e-12,8.187373782553298e-06,8.187374834180833e-06,1.5751289161869408e-14,8.283658977640884e-06,8.283658993392173e-06,1.5166924346566222e-05,8.187558129785222e-06,0.024999999999999984
0.0,0.025,4.2,3.5200000000000005,1.0,4.2,3.5200000000000005,2.3919902306450007,2.129139608643859,0.5182450090801916,-0.28579447197197294,False,0.022189242703642673,0.022179991857818403,9.250845824270576e-06,2.750022431996513e-13,9.250845824270576e-06,9.25084609927282e-06,8.326672684688674e-16,9.362502516740474e-06,9.362502517573141e-06,1.7680862854816273e-05,9.251017810258527e-06,0.024999999999999977
0.0,0.025,4.2,3.8600000000000003,1.0,4.2,3.8600000000000003,2.318064024703261,2.1760147416483475,0.5084361990825462,-0.3434373434514235,False,0.01694361060410725,0.01693412495936651,9.485644740740012e-06,2.2853409789580503e-10,9.485644740740012e-06,9.485873274837908e-06,6.696032617270475e-16,9.602982315964579e-06,9.602982316634182e-06,1.8724656352750676e-05,9.485946718793686e-06,0.024999999999999613
0.0,0.025,4.2,4.2,1.0,4.2,4.2,2.241402727604945,2.241402727604945,0.5,-0.38669661087177454,False,0.012222299924244283,0.01221362119400498,8.678730239302865e-06,6.06813141401652e-11,8.678730239302865e-06,8.678790920617005e-06,0.0,8.789253940622867e-06,8.789253940622867e-06,1.7970496580297413e-05,8.678790920655169e-06,0.02500000000000001
0.6324555320336759,0.025,0.8,0.8,1.0,1.8,1.8,2.2079465475209195,2.2079465475209195,0.5,0.27989567050850783,True,0.07548937130032485,0.07548937130032611,-1.2628786905111156e-15,5.689893001203927e-16,0.0,-6.938893903907228e-16,0.0,0.0,0.0,0.0,-6.38378239159465e-16,0.025
0.6324555320336759,0.025,0.8,1.1400000000000001,1.0,1.8,2.079931653252805,2.2132109877449895,2.2027514146113436,0.5136802778942533,0.23742922049961623,True,0.07696787263753917,0.07696787264600274,-8.463577061412764e-12,8.46353542804934e-12,0.0,-4.163336342344337e-17,0.0,0.0,0.0,0.0,1.249000902703301e-16,0.024999999999999988
0.6324555320336759,0.025,0.8,1.48,1.0,1.8,2.079931653253665,2.213210987745002,2.2027514146113316,0.5136802778942681,0.23742922049949122,True,0.07696787263754265,0.07696787264770806,-1.016541018028505e-11,1.016890738281262e-11,0.0,3.497202527569243e-15,3.4833247397614286e-15,0.0,3.4833247397614286e-15,3.4833247397614286e-15,3.608224830031759e-15,0.02499999999999998
0.6324555320336759,0.025,0.8,1.82,1.0,1.8,2.0799316532514274,2.2132109877450317,2.2027514146113023,0.5136802778941707,0.23742922049982185,True,0.07696787263755098,0.07696787280387844,-1.663274656893421e-10,1.6633934507570558e-10,0.0,1.1879386363489175e-14,1.186550857568136e-14,0.0,1.186550857568136e-14,1.186550857568136e-14,1.1712852909795402e-14,0.024999999999999998
0.6324555320336759,0.025,0.8,2.16,1.0,1.8,2.16,2.2127874046857663,2.2031643552024063,0.5157492080711729,0.2257662006285439,True,0.07684912319401921,0.07684912325359064,-5.957143112134133e-11,5.958233906255828e-11,0.0,1.0907941216942163e-14,1.0852430065710905e-14,0.0,1.0852430065710905e-14,1.0852430065710905e-14,1.099120794378905e-14,0.024999999999999994
0.6324555320336759,0.025,0.8,2.5,1.0,1.8,2.5,2.2019617688464708,2.2140234913846704,0.5166257545732093,0.17673566188072476,True,0.07380161364290681,0.07380161367398742,-3.108061030765441e-11,3.114215829658207e-11,0.0,6.154798892765712e-14,1.830480211850727e-14,0.0,1.830480211850727e-14,1.830480211850727e-14,6.157574450327274e-14,0.02499999999999195
0.6324555320336759,0.025,0.8,2.84,1.0,1.8,2.84,2.17838367690609,2.2399055750738053,0.5068598732314318,0.1264896535839095,True,0.0670813084409051,0.06708130847877915,-3.7874051117547936e-11,3.802984316347846e-11,0.0,1.557920459305251e-13,1.176003738834197e-13,0.0,1.176003738834197e-13,1.176003738834197e-13,1.5587531265737198e-13,0.02499999999999873
0.6324555320336759,0.025,0.8,3.1800000000000006,1.0,1.8,3.1800000000000006,2.145672887661496,2.281944238181088,0.4895443943110334,0.07504852235827575,True,0.05757458870959663,0.05757458870931989,2.767369666756281e-13,1.9309553955793035e-13,2.767369666756281e-13,4.698325062335584e-13,4.699296507482131e-13,0.0,4.699296507482131e-13,4.699296507482131e-13,4.699296507482131e-13,0.02500000000000001
0.6324555320336759,0.025,0.8,3.5200000000000005,1.0,1.8,3.5200000000000005,2.1084094569639236,2.341583506480806,0.4680528115791807,0.026501350546559,True,0.04649502434327666,0.046495024342940575,3.360853262357466e-13,6.203371150093062e-15,3.360853262357466e-13,3.4228869738583967e-13,3.396380399145471e-13,0.0,3.396380399145471e-13,3.396380399145471e-13,3.4238584190049437e-13,0.024999999999999342
0.6324555320336759,0.025,0.8,3.8600000000000003,1.0,1.8,3.8600000000000003,2.0713333384412596,2.419766235643126,0.44573894475792636,-0.01213860462034222,False,0.03522025367217123,0.03522023249767861,2.117449261762605e-08,2.1086513091184145e-10,2.117449261762605e-08,2.1385357748537892e-08,2.7755575615628914e-17,2.153772398495893e-08,2.1537724012714506e-08,2.2175685145279854e-08,2.1385661297390612e-08,0.025
0.6324555320336759,0.025,0.8,4.2,1.0,1.8,4.2,2.038361838897795,2.5162528728700044,0.42536455728692496,-0.034937793005700435,False,0.024995263957094584,0.024994641495596614,6.224614979705168e-07,8.880500501629029e-13,6.224614979705168e-07,6.224623860205669e-07,4.3368086899420177e-16,6.386926057422534e-07,6.386926061759342e-07,7.221308471228829e-07,6.224674692668908e-07,0.024999999999999994
0.6324555320336759,0.025,1.1400000000000001,0.8,1.0,2.079931653252805,1.8,2.2027514146113436,2.2132109877449895,0.48631972210574664,0.23742922049961623,True,0.07696787263753917,0.07696787267792266,-4.038348822010818e-11,4.0383446586744753e-11,0.0,-4.163336342344337e-17,1.3877787807814457e-17,0.0,1.3877787807814457e-17,1.3877787807814457e-17,1.3877787807814457e-16,0.024999999999999988
0.6324555320336759,0.025,1.1400000000000001,1.1400000000000001,1.0,2.0824635994510454,2.0824635994510454,2.2079465475209195,2.2079465475209195,0.5,0.1933118632034776,True,0.07854572252427093,0.07854572263242617,-1.0815523476814803e-10,1.0815522089036023e-10,0.0,-1.3877787807814457e-17,0.0,0.0,0.0,0.0,0.0,0.025
0.6324555320336759,0.025,1.1400000000000001,1.48,1.0,2.082463599451045,2.082463599451975,2.207946547520919,2.2079465475209195,0.5000000000000294,0.1933118632033406,True,0.07854572252427093,0.07854572265168176,-1.2741083188494429e-10,1.2741081800715648e-10,0.0,-1.3877787807814457e-17,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,0.0,0.02500000000000001
0.6324555320336759,0.025,1.1400000000000001,1.82,1.0,2.0824635994510454,2.082463599449634,2.2079465475209203,2.2079465475209186,0.4999999999999549,0.19331186320368632,True,0.07854572252427122,0.0785457228098417,-2.8557048392663376e-10,2.855707614823899e-10,0.0,2.7755575615628914e-16,2.7755575615628914e-16,0.0,2.7755575615628914e-16,2.7755575615628914e-16,4.163336342344337e-16,0.024999999999999994
0.6324555320336759,0.025,1.1400000000000001,2.16,1.0,2.0822760043805624,2.16,2.207561517730967,2.2083319533496137,0.5020953182041682,0.1819684391497436,True,0.07842889194414138,0.07842889303115691,-1.0870155331410558e-09,1.087014575573697e-09,0.0,-9.575673587391975e-16,1.942890293094024e-16,0.0,1.942890293094024e-16,1.942890293094024e-16,-8.326672684688674e-16,0.025000000000000164
0.6324555320336759,0.025,1.1400000000000001,2.5,1.0,2.077207869500067,2.5,2.197166412054231,2.2190294743742522,0.5039995623843606,0.13422992411687096,True,0.07526806662014027,0.0752680666484551,-2.8314836586496028e-11,2.828649814379247e-11,0.0,-2.833844270355712e-14,1.2351231148954867e-15,0.0,1.2351231148954867e-15,1.2351231148954867e-15,-2.839395385478838e-14,0.02500000000000689
0.6324555320336759,0.025,1.1400000000000001,2.84,1.0,2.066061702919797,2.84,2.1743513798859935,2.244671557924457,0.4960072323665751,0.0876421714226947,True,0.06828657057605085,0.06828657058241054,-6.359690551960284e-12,6.415895592581933e-12,0.0,5.620504062164855e-14,3.4708347307343956e-14,0.0,3.4708347307343956e-14,3.4708347307343956e-14,5.627442956068762e-14,0.024999999999995942
0.6324555320336759,0.025,1.1400000000000001,3.1800000000000006,1.0,2.050481187895943,3.1800000000000006,2.1425629938978785,2.2863840856794577,0.4808725464521909,0.04184754728472351,True,0.05846046333393513,0.05846046354613639,-2.122012635052961e-10,2.1254696613848267e-10,0.0,3.45702633186562e-13,3.4573732765608156e-13,0.0,3.4573732765608156e-13,3.4573732765608156e-13,3.4561936645971514e-13,0.025000000000000005
0.6324555320336759,0.025,1.1400000000000001,3.5200000000000005,1.0,2.032590461095904,3.5200000000000005,2.106202062575451,2.3456228236329286,0.4615903502840591,0.00016244017692312873,True,0.047084957853648766,0.047084958007313986,-1.536652194378263e-10,1.5421543902993662e-10,0.0,5.502195921103237e-13,5.461187058131145e-13,0.0,5.461187058131145e-13,5.461187058131145e-13,5.502126532164198e-13,0.024999999999999026
0.6324555320336759,0.025,1.1400000000000001,3.8600000000000003,1.0,2.0146485131548366,3.8600000000000003,2.0698793786808714,2.4233678121815876,0.44120443731063114,-0.03146583006013326,False,0.03558275084308965,0.03558241772849151,3.3311459814167055e-07,5.843131534177815e-11,3.3311459814167055e-07,3.331730294570123e-07,1.8589296768567465e-13,3.3916657551322044e-07,3.3916676140618813e-07,3.6532999450031963e-07,3.333922741211026e-07,0.025000000000009792
0.6324555320336759,0.025,1.1400000000000001,4.2,1.0,1.9985791359756537,4.2,2.037461438265463,2.519429397843241,0.4223179489991236,-0.04809359703888727,False,0.025205383047968377,0.02520392905382845,1.4539941399285827e-06,5.6195159636729386e-11,1.4539941399285827e-06,1.4540503350882195e-06,2.7755575615628914e-17,1.5046566630453874e-06,1.504656663073143e-06,1.7758518997199332e-06,1.4552656556338084e-06,0.02499999999999998
0.6324555320336759,0.025,1.48,0.8,1.0,2.079931653253665,1.8,2.2027514146113316,2.2132109877450015,0.4863197221057318,0.23742922049949167,True,0.07696787263754253,0.07696787266803297,-3.049044350333929e-11,3.049381580577659e-11,0.0,3.372302437298913e-15,3.427813588530171e-15,0.0,3.427813588530171e-15,3.427813588530171e-15,3.2890357104520263e-15,0.025
0.6324555320336759,0.025,1.48,1.1400000000000001,1.0,2.082463599451975,2.0824635994510454,2.2079465475209195,2.2079465475209195,0.4999999999999708,0.19331186320333993,True,0.07854572252427093,0.07854572314648954,-6.222186099691385e-10,6.222185267024116e-10,0.0,-8.326672684688674e-17,0.0,0.0,0.0,0.0,0.0,0.025
0.6324555320336759,0.025,1.48,1.48,1.0,2.082463599451975,2.082463599451975,2.2079465475209195,2.2079465475209195,0.5,0.19331186320320248,True,0.07854572252427093,0.0785457225266967,-2.425767919866928e-12,2.4255597530498108e-12,0.0,-2.0816681711721685e-16,0.0,0.0,0.0,0.0,0.0,0.025
0.6324555320336759,0.025,1.48,1.82,1.0,2.0824635994522596,2.0824635994493503,2.207946547521504,2.207946547520335,0.4999999999993002,0.19331186320354865,True,0.07854572252444826,0.07854572291691203,-3.924637698160538e-10,3.9264108631087424e-10,0.0,1.7731649482044531e-13,1.7733037260825313e-13,0.0,1.7733037260825313e-13,1.7733037260825313e-13,1.773997615472922e-13,0.025
0.6324555320336759,0.025,1.48,2.16,1.0,2.0822760043818382,2.16,2.2075615177316874,2.2083319533488925,0.5020953182033638,0.18196843914957017,True,0.07842889194435992,0.07842889370688313,-1.7625232107132405e-09,1.7627409254483695e-09,0.0,2.177147351289932e-13,2.1865842469992458e-13,0.0,2.1865842469992458e-13,2.1865842469992458e-13,2.1782575743145571e-13,0.025000000000000154
0.6324555320336759,0.025,1.48,2.5,1.0,2.0772078695008647,2.5,2.197166412054227,2.2190294743742562,0.5039995623843412,0.13422992411675505,True,0.07526806662013905,0.07526806662070612,-5.670741654029143e-13,5.375699885235008e-13,0.0,-2.9504176879413535e-14,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,-2.955968803064479e-14,0.025000000000006902
0.6324555320336759,0.025,1.48,2.84,1.0,2.066061702920292,2.84,2.174351379885886,2.244671557924585,0.49600723236670796,0.08764217142260744,True,0.06828657057601785,0.06828657065936644,-8.334859191716504e-11,8.337174006722847e-11,0.0,2.3148150063434514e-14,1.7763568394002505e-15,0.0,1.7763568394002505e-15,1.7763568394002505e-15,2.3148150063434514e-14,0.024999999999995956
0.6324555320336759,0.025,1.48,3.1800000000000006,1.0,2.0504811878957483,3.1800000000000006,2.1425629938969255,2.2863840856808317,0.48087254645377375,0.04184754728454432,True,0.058460463333638864,0.05846046334013397,-6.495103066495034e-12,6.54443166325791e-12,0.0,4.9328596762876487e-14,4.9432680171435095e-14,0.0,4.9432680171435095e-14,4.9432680171435095e-14,4.949513021657026e-14,0.024999999999999998
0.6324555320336759,0.025,1.48,3.5200000000000005,1.0,2.0325904610954213,3.5200000000000005,2.1062020625742965,2.345622823635059,0.4615903502865152,0.00016244017678967992,True,0.04708495785328529,0.047084957883745435,-3.046014135366093e-11,3.0646818416357746e-11,0.0,1.8667706269681617e-13,1.8264556533864607e-13,0.0,1.8264556533864607e-13,1.8264556533864607e-13,1.8678808499927868e-13,0.024999999999999023
0.6324555320336759,0.025,1.48,3.8600000000000003,1.0,2.0146485131557315,3.8600000000000003,2.0698793786826637,2.4233678121771174,0.4412044373054744,-0.03146583006022119,False,0.035582750843239225,0.03558241771122485,3.331320143767913e-07,4.11645786901893e-11,3.331320143767913e-07,3.331731789554815e-07,3.3546776467829886e-13,3.3916657550883853e-07,3.391669109766032e-07,3.6533014407013655e-07,3.3339242362651067e-07,0.025000000000009796
0.6324555320336759,0.025,1.48,4.2,1.0,1.9985791359756344,4.2,2.037461438265463,2.519429397843242,0.4223179489991247,-0.04809359703888627,False,0.025205383047968398,0.02520392991149013,1.453136478268141e-06,9.138569172228994e-10,1.453136478268141e-06,1.454050335185364e-06,6.938893903907228e-18,1.504656663045319e-06,1.504656663052258e-06,1.775851899699025e-06,1.4552656555574806e-06,0.02499999999999997
0.6324555320336759,0.025,1.82,0.8,1.0,2.0799316532514274,1.8,2.202751414611302,2.213210987745032,0.4863197221058298,0.23742922049982185,True,0.07696787263755112,0.07696787264374015,-6.18903539528759e-12,6.200942537226695e-12,0.0,1.1907141939104804e-14,1.199040866595169e-14,0.0,1.199040866595169e-14,1.199040866595169e-14,1.1934897514720433e-14,0.024999999999999998
0.6324555320336759,0.025,1.82,1.1400000000000001,1.0,2.082463599449634,2.0824635994510454,2.2079465475209186,2.2079465475209203,0.5000000000000451,0.19331186320368632,True,0.07854572252427122,0.07854572284870504,-3.2443381314806174e-10,3.244340907038179e-10,0.0,2.7755575615628914e-16,2.7755575615628914e-16,0.0,2.7755575615628914e-16,2.7755575615628914e-16,4.163336342344337e-16,0.024999999999999994
0.6324555320336759,0.025,1.82,1.48,1.0,2.0824635994493503,2.0824635994522596,2.207946547520335,2.207946547521504,0.5000000000006998,0.19331186320354865,True,0.07854572252444826,0.0785457225760018,-5.155353921537653e-11,5.173078632125794e-11,0.0,1.7724710588140624e-13,1.7733037260825313e-13,0.0,1.7733037260825313e-13,1.7733037260825313e-13,1.7733037260825313e-13,0.025
0.6324555320336759,0.025,1.82,1.82,1.0,2.082463599449635,2.082463599449635,2.2079465475209195,2.2079465475209195,0.5,0.19331186320389482,True,0.07854572252427093,0.07854572318069206,-6.564211257886754e-10,6.564211674220388e-10,0.0,4.163336342344337e-17,0.0,0.0,0.0,0.0,0.0,0.025
0.6324555320336759,0.025,1.82,2.16,1.0,2.0822760043791555,2.16,2.2075615177309666,2.2083319533496146,0.502095318204213,0.18196843914995098,True,0.07842889194414127,0.07842889195056298,-6.421710385673407e-12,6.42073894052686e-12,0.0,-9.71445146547012e-16,2.7755575615628914e-17,0.0,2.7755575615628914e-17,2.7755575615628914e-17,-8.049116928532385e-16,0.025000000000000154
0.6324555320336759,0.025,1.82,2.5,1.0,2.077207869500155,2.5,2.1971664120570726,2.219029474371248,0.5039995623810045,0.13422992411718182,True,0.0752680666210061,0.07526807061148245,-3.990476352133676e-09,3.99131373785e-09,0.0,8.373857163235243e-13,8.671396933834785e-13,0.0,8.671396933834785e-13,8.671396933834785e-13,8.375938831406415e-13,0.025000000000006916
0.6324555320336759,0.025,1.82,2.84,1.0,2.066061702918679,2.84,2.1743513798858816,2.2446715579245904,0.4960072323667577,0.0876421714228286,True,0.06828657057601648,0.06828657083989427,-2.638777946151194e-10,2.6389954110861424e-10,0.0,2.1746493494845254e-14,4.0245584642661925e-16,0.0,4.0245584642661925e-16,4.0245584642661925e-16,2.1649348980190553e-14,0.024999999999995956
0.6324555320336759,0.025,1.82,3.1800000000000006,1.0,2.0504811878946874,3.1800000000000006,2.142562993896863,2.286384085680922,0.4808725464539018,0.04184754728466422,True,0.05846046333361937,0.05846046444862887,-1.1150094944567535e-09,1.1150393733339037e-09,0.0,2.9878877150224525e-14,2.9976021664879227e-14,0.0,2.9976021664879227e-14,2.9976021664879227e-14,2.9976021664879227e-14,0.024999999999999998
0.6324555320336759,0.025,1.82,3.5200000000000005,1.0,2.032590461094717,3.5200000000000005,2.1062020625739937,2.345622823635618,0.4615903502871703,0.0001624401768169914,True,0.047084957853189946,0.04708495803780905,-1.8461910472611365e-10,1.847104691421464e-10,0.0,9.136441603274648e-14,8.72565908416334e-14,0.0,8.72565908416334e-14,8.72565908416334e-14,9.139911050226601e-14,0.024999999999999016
0.6324555320336759,0.025,1.82,3.8600000000000003,1.0,2.0146485131552225,3.8600000000000003,2.0698793786821867,2.423367812178307,0.44120443730685077,-0.031465830060174005,False,0.035582750843087305,0.03558241770998468,3.3313310262433893e-07,3.9924445693895194e-11,3.3313310262433893e-07,3.331730270700328e-07,1.83547621546154e-13,3.3916657550928687e-07,3.391667590569084e-07,3.653299921505262e-07,3.3339227178963426e-07,0.0250000000000098
0.6324555320336759,0.025,1.82,4.2,1.0,1.9985791359754768,4.2,2.037461438265424,2.5194293978433806,0.42231794899928676,-0.04809359703886451,False,0.02520538304797758,0.025203929068982615,1.453978994966909e-06,7.134938126429624e-11,1.453978994966909e-06,1.4540503443481734e-06,9.190564975725124e-15,1.5046566630445764e-06,1.5046566722351413e-06,1.77585190888179e-06,1.4552656648174345e-06,0.02499999999999997
0.6324555320336759,0.025,2.16,0.8,1.0,2.16,1.8,2.2031643552024067,2.212787404685766,0.48425079192882675,0.2257662006285439,True,0.0768491231940191,0.07684912325359078,-5.957168092152187e-11,5.958240845149732e-11,0.0,1.0727529975440575e-14,1.074140776324839e-14,0.0,1.074140776324839e-14,1.074140776324839e-14,1.074140776324839e-14,0.02499999999999998
0.6324555320336759,0.025,2.16,1.1400000000000001,1.0,2.16,2.0822760043805624,2.2083319533496137,2.207561517730967,0.4979046817958319,0.1819684391497436,True,0.07842889194414138,0.07842889196235121,-1.8209836416538394e-11,1.8209003749269925e-11,0.0,-8.326672684688674e-16,1.942890293094024e-16,0.0,1.942890293094024e-16,1.942890293094024e-16,-7.632783294297951e-16,0.025000000000000164
0.6324555320336759,0.025,2.16,1.48,1.0,2.16,2.0822760043818382,2.2083319533488925,2.2075615177316874,0.4979046817966363,0.18196843914957017,True,0.07842889194435992,0.07842889202900728,-8.464735856694716e-11,8.486504554650054e-11,0.0,2.1768697955337757e-13,2.1865842469992458e-13,0.0,2.1865842469992458e-13,2.1865842469992458e-13,2.1777024628022446e-13,0.025000000000000147
0.6324555320336759,0.025,2.16,1.82,1.0,2.16,2.0822760043791555,2.2083319533496146,2.2075615177309666,0.497904681795787,0.18196843914995098,True,0.07842889194414127,0.07842889195830642,-1.416515515995087e-11,1.4164239225955555e-11,0.0,-9.159339953157541e-16,4.163336342344337e-17,0.0,4.163336342344337e-17,4.163336342344337e-17,-7.216449660063518e-16,0.025000000000000147
0.6324555320336759,0.025,2.16,2.16,1.0,2.16,2.16,2.2079465475209195,2.2079465475209195,0.5,0.17058642889881748,True,0.07831117566716368,0.07831117566721306,-4.937716902020384e-14,4.936329123239602e-14,0.0,-1.3877787807814457e-17,0.0,0.0,0.0,0.0,0.0,0.025
0.6324555320336759,0.025,2.16,2.5,1.0,2.16,2.5,2.197582579712181,2.2185900740138136,0.5018741944362427,0.12238541596774999,True,0.07513936221016765,0.07513936220954177,6.258743523446242e-13,1.0409728634641624e-13,6.258743523446242e-13,7.299716386910404e-13,7.486233855047431e-13,0.0,7.486233855047431e-13,7.486233855047431e-13,7.301381721447342e-13,0.025000000000003762
0.6324555320336759,0.025,2.16,2.84,1.0,2.16,2.84,2.1748414687337183,2.244086586279691,0.4938873876921164,0.07491405887919766,True,0.06813855744659061,0.06813855744785859,-1.2679718386365835e-12,1.2872064525382143e-12,0.0,1.9234613901630837e-14,6.938893903907228e-16,0.0,6.938893903907228e-16,6.938893903907228e-16,1.9345636204093353e-14,0.024999999999996456
0.6324555320336759,0.025,2.16,3.1800000000000006,1.0,2.16,3.1800000000000006,2.1431444384301663,2.2855474450365016,0.4788748056942371,0.028329126981386565,True,0.058293365779330496,0.05829336604223277,-2.629022763378508e-10,2.6293861532522556e-10,0.0,3.6338987374762155e-14,3.647082635893639e-14,0.0,3.647082635893639e-14,3.647082635893639e-14,3.647082635893639e-14,0.024999999999999998
0.6324555320336759,0.025,2.16,3.5200000000000005,1.0,2.16,3.5200000000000005,2.1068523688065897,2.3444259885203724,0.4598810219221252,-0.01348779343790929,False,0.046909961966164114,0.04690994065577745,2.1310386663642156e-08,1.5753727697354059e-09,2.1310386663642156e-08,2.288575943337756e-08,1.3542639232255738e-13,2.3028783826106212e-08,2.3028919252498534e-08,2.3598629599278453e-08,2.2885924440274596e-08,0.02499999999999913
0.6324555320336759,0.025,2.16,3.8600000000000003,1.0,2.16,3.8600000000000003,2.070536777673543,2.421733327372939,0.4399244208284481,-0.04422803147046239,False,0.035418071602598765,0.03541723075635216,8.408462466025224e-07,6.194350588017983e-14,8.408462466025224e-07,8.408463085460283e-07,0.0,8.603634296517719e-07,8.603634296517719e-07,9.52960058645933e-07,8.408517925481696e-07,0.0250000000000047
0.6324555320336759,0.025,2.16,4.2,1.0,2.16,4.2,2.038050596949347,2.5173467997664276,0.42152097964914476,-0.05897929243906719,False,0.025067529844229455,0.025065141902504622,2.3879417248330592e-06,7.045163064045568e-13,2.3879417248330592e-06,2.3879424293493656e-06,2.42861286636753e-17,2.482016984467252e-06,2.482016984491538e-06,3.023417175426734e-06,2.387944316638302e-06,0.024999999999999984
0.6324555320336759,0.025,2.5,0.8,1.0,2.5,1.8,2.2140234913846704,2.2019617688464708,0.4833742454267908,0.17673566188072476,True,0.07380161364290681,0.07380161418942613,-5.465193159137627e-10,5.46580891658266e-10,0.0,6.157574450327274e-14,1.830480211850727e-14,0.0,1.830480211850727e-14,1.830480211850727e-14,6.168676680573526e-14,0.024999999999991945
0.6324555320336759,0.025,2.5,1.1400000000000001,1.0,2.5,2.077207869500067,2.2190294743742522,2.197166412054231,0.4960004376156393,0.13422992411687096,True,0.07526806662014027,0.07526806690637129,-2.862310249929223e-10,2.8620270042800655e-10,0.0,-2.8324564915749306e-14,1.2212453270876722e-15,0.0,1.2212453270876722e-15,1.2212453270876722e-15,-2.8269053764518048e-14,0.025000000000006888
0.6324555320336759,0.025,2.5,1.48,1.0,2.5,2.0772078695008647,2.2190294743742562,2.197166412054227,0.49600043761565876,0.13422992411675505,True,0.07526806662013905,0.07526806662070612,-5.670741654029143e-13,5.376254996747321e-13,0.0,-2.944866572818228e-14,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,-2.943478794037446e-14,0.0250000000000069
0.6324555320336759,0.025,2.5,1.82,1.0,2.5,2.077207869500155,2.2190294743712484,2.1971664120570726,0.496000437618995,0.13422992411718138,True,0.0752680666210061,0.07526806716549368,-5.44487580023123e-10,5.453250490061734e-10,0.0,8.374689830503712e-13,8.670841822322473e-13,0.0,8.670841822322473e-13,8.670841822322473e-13,8.375938831406415e-13,0.02500000000000689
0.6324555320336759,0.025,2.5,2.16,1.0,2.5,2.16,2.218590074013678,2.1975825797123094,0.4981258055639114,0.12238541596776153,True,0.07513936221020702,0.07513936232147429,-1.112672731728992e-10,1.1203669936232785e-10,0.0,7.694261894286569e-13,7.879946695155127e-13,0.0,7.879946695155127e-13,7.879946695155127e-13,7.693845560652335e-13,0.02500000000000377
0.6324555320336759,0.025,2.5,2.5,1.0,2.5,2.5,2.2079465475209195,2.2079465475209195,0.5,0.07593577694888354,True,0.07202102371280557,0.07202102371280686,-1.2906342661267445e-15,1.2212453270876722e-15,0.0,-6.938893903907228e-17,0.0,0.0,0.0,0.0,1.249000902703301e-16,0.025
0.6324555320336759,0.025,2.5,2.84,1.0,2.5,2.84,2.1847729820814936,2.232566605890898,0.49268969733697193,0.03113140064886344,True,0.06522834651913205,0.0652283465257292,-6.597153379139797e-12,6.5986383024352335e-12,0.0,1.4849232954361469e-15,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,1.5126788710517758e-15,0.02499999999999971
0.6324555320336759,0.025,2.5,3.1800000000000006,1.0,2.5,3.1800000000000006,2.1523701048590635,2.2726662378993328,0.4787511496673619,-0.011896667134054573,False,0.05573035294616749,0.05573034053192575,1.2414241738756271e-08,1.0509771872224682e-09,1.2414241738756271e-08,1.3465218925978739e-08,2.54379850517239e-14,1.3529705964430577e-08,1.3529731402415629e-08,1.377647213218756e-08,1.3465242504340225e-08,0.024999999999999942
0.6324555320336759,0.025,2.5,3.5200000000000005,1.0,2.5,3.5200000000000005,2.115015089986762,2.3298758151295953,0.46093606008802585,-0.049372186670398,False,0.044796061585210704,0.04479519108390012,8.705013105833603e-07,1.7338908087083382e-13,8.705013105833603e-07,8.705014839724412e-07,1.8963303149988064e-13,8.881599165368399e-07,8.881601061698714e-07,9.665832561554304e-07,8.705045503390463e-07,0.02499999999999983
0.6324555320336759,0.025,2.5,3.8600000000000003,1.0,2.5,3.8600000000000003,2.077307113283863,2.405462787817116,0.4420166869807408,-0.07511151245694014,False,0.03379409752810675,0.0337910175954691,3.0799326376507175e-06,4.360432084848931e-10,3.0799326376507175e-06,3.0803686808592023e-06,2.751271432899216e-14,3.186831383728261e-06,3.186831411240975e-06,3.7421103840765554e-06,3.080368787669596e-06,0.025
0.6324555320336759,0.025,2.5,4.2,1.0,2.5,4.2,2.043257653517411,2.4995905191232017,0.424368882051336,-0.08430162367063443,False,0.023906803189386594,0.023901777793778722,5.02539560787163e-06,6.210608416434837e-11,5.02539560787163e-06,5.025457713955794e-06,2.7755575615628914e-17,5.27039178544334e-06,5.270391785471096e-06,6.802760189243726e-06,5.025547571639588e-06,0.024999999999999994
0.6324555320336759,0.025,2.84,0.8,1.0,2.84,1.8,2.2399055750738053,2.17838367690609,0.49314012676856817,0.1264896535839095,True,0.0670813084409051,0.06708130844495652,-4.051425861462121e-12,4.207245662968262e-12,0.0,1.5581980150614072e-13,1.176003738834197e-13,0.0,1.176003738834197e-13,1.176003738834197e-13,1.558891904451798e-13,0.024999999999998728
0.6324555320336759,0.025,2.84,1.1400000000000001,1.0,2.84,2.066061702919797,2.244671557924457,2.1743513798859935,0.5039927676334248,0.0876421714226947,True,0.06828657057605085,0.06828657101686836,-4.4081750749658255e-10,4.408735043703871e-10,0.0,5.599687380453133e-14,3.4708347307343956e-14,0.0,3.4708347307343956e-14,3.4708347307343956e-14,5.613565168260948e-14,0.024999999999995935
0.6324555320336759,0.025,2.84,1.48,1.0,2.84,2.066061702920292,2.2446715579245855,2.174351379885886,0.5039927676332916,0.08764217142260677,True,0.06828657057601785,0.06828657065936644,-8.334859191716504e-11,8.337167067828943e-11,0.0,2.3078761124395442e-14,1.7069679003611782e-15,0.0,1.7069679003611782e-15,1.7069679003611782e-15,2.3217539002473586e-14,0.02499999999999595
0.6324555320336759,0.025,2.84,1.82,1.0,2.84,2.066061702918679,2.2446715579245904,2.1743513798858816,0.5039927676332423,0.0876421714228286,True,0.06828657057601648,0.0682865709668701,-3.9085362724122774e-10,3.908753598569348e-10,0.0,2.173261570703744e-14,4.0245584642661925e-16,0.0,4.0245584642661925e-16,4.0245584642661925e-16,2.1899149160731213e-14,0.024999999999995956
0.6324555320336759,0.025,2.84,2.16,1.0,2.84,2.16,2.244086586279691,2.174841468733718,0.5061126123078834,0.07491405887919811,True,0.06813855744659048,0.0681385574466606,-7.012446179288645e-14,8.922029781643914e-14,0.0,1.9095836023552692e-14,6.106226635438361e-16,0.0,6.106226635438361e-16,6.106226635438361e-16,1.9345636204093353e-14,0.024999999999996466
0.6324555320336759,0.025,2.84,2.5,1.0,2.84,2.5,2.232566605890898,2.1847729820814936,0.5073103026630281,0.03113140064886344,True,0.06522834651913205,0.06522834768809817,-1.168966118347825e-09,1.1689675477599692e-09,0.0,1.429412144204889e-15,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,1.4432899320127035e-15,0.024999999999999706
0.6324555320336759,0.025,2.84,2.84,1.0,2.84,2.84,2.2079465475209195,2.2079465475209195,0.5,-0.011061663163480007,False,0.05904008449877022,0.05904007423589992,1.0262870296651183e-08,1.1915468611789493e-13,1.0262870296651183e-08,1.0262989451337301e-08,0.0,1.030658089885545e-08,1.030658089885545e-08,1.0470983933813524e-08,1.0262989499909558e-08,0.025
0.6324555320336759,0.025,2.84,3.1800000000000006,1.0,2.84,3.1800000000000006,2.173422411514003,2.245784776505537,0.4864223240765713,-0.051629265083215525,False,0.050441639548232525,0.05044079044878645,8.490994460735868e-07,1.0392471605502607e-11,8.490994460735868e-07,8.491098385451923e-07,4.440892098500626e-16,8.649729616603778e-07,8.649729621044671e-07,9.329507729728518e-07,8.491102452129473e-07,0.024999999999994797
0.6324555320336759,0.025,2.84,3.5200000000000005,1.0,2.84,3.5200000000000005,2.13324457565189,2.300220846133207,0.46903039192131757,-0.08678258775044001,False,0.04056618383687628,0.04056272299484852,3.4608420277637553e-06,7.741030039198904e-14,3.4608420277637553e-06,3.4608421051740557e-06,2.7020052861814747e-14,3.5695002061925293e-06,3.569500233212582e-06,4.100642404168667e-06,3.4608421374190956e-06,0.025000000000008724
0.6324555320336759,0.025,2.84,3.8600000000000003,1.0,2.84,3.8600000000000003,2.0921649482890676,2.3729531758210105,0.45037660007231706,-0.10993698360983739,False,0.03063300477466419,0.030626337647926608,6.667126737580631e-06,8.256940270401358e-12,6.667126737580631e-06,6.667134994520901e-06,1.8783585797876867e-14,6.956762908659423e-06,6.956762927443009e-06,8.593102275737052e-06,6.667177446385841e-06,0.025000000000006142
0.6324555320336759,0.025,2.84,4.2,1.0,2.84,4.2,2.054545559571668,2.4646295043067634,0.4327437301508869,-0.11547972015003771,False,0.021697542059962382,0.021689136434674385,8.405625287997986e-06,2.8377855620931314e-12,8.405625287997986e-06,8.405628125783549e-06,3.6484704146744207e-13,8.874840931106937e-06,8.874841295953978e-06,1.201247490906363e-05,8.406023568944404e-06,0.025
0.6324555320336759,0.025,3.1800000000000006,0.8,1.0,3.1800000000000006,1.8,2.2819442381810875,2.1456728876614966,0.5104556056889672,0.07504852235827575,True,0.057574588709596766,0.05757458870914217,4.5459469522057816e-13,1.5404344466674047e-14,4.5459469522057816e-13,4.699990396872522e-13,4.700406730506757e-13,0.0,4.700406730506757e-13,4.700406730506757e-13,4.699712841116366e-13,0.024999999999999998
0.6324555320336759,0.025,3.1800000000000006,1.1400000000000001,1.0,3.1800000000000006,2.050481187895943,2.286384085679458,2.1425629938978785,0.5191274535478089,0.04184754728472284,True,0.05846046333393513,0.058460463404014985,-7.007985858287213e-11,7.042555427716479e-11,0.0,3.456956942926581e-13,3.456887553987542e-13,0.0,3.456887553987542e-13,3.456887553987542e-13,3.4579977770121673e-13,0.024999999999999994
0.6324555320336759,0.025,3.1800000000000006,1.48,1.0,3.1800000000000006,2.0504811878957483,2.2863840856808317,2.1425629938969255,0.5191274535462262,0.04184754728454432,True,0.058460463333638864,0.05846046376458616,-4.309472986796514e-10,4.3099668278756553e-10,0.0,4.9384107914107744e-14,4.9432680171435095e-14,0.0,4.9432680171435095e-14,4.9432680171435095e-14,4.937023012629993e-14,0.025
0.6324555320336759,0.025,3.1800000000000006,1.82,1.0,3.1800000000000006,2.0504811878946874,2.2863840856809223,2.142562993896863,0.5191274535460977,0.041847547284663555,True,0.05846046333361937,0.05846046364801728,-3.143979104835992e-10,3.1442782405521896e-10,0.0,2.991357161974406e-14,2.992051051364797e-14,0.0,2.992051051364797e-14,2.992051051364797e-14,2.998989945268704e-14,0.025
0.6324555320336759,0.025,3.1800000000000006,2.16,1.0,3.1800000000000006,2.16,2.2855474450365016,2.143144438430166,0.5211251943057627,0.02832912698138723,True,0.058293365779330364,0.058293366042232696,-2.62902331849002e-10,2.629386500196951e-10,0.0,3.6318170693050433e-14,3.640143741989732e-14,0.0,3.640143741989732e-14,3.640143741989732e-14,3.6338987374762155e-14,0.025000000000000015
0.6324555320336759,0.025,3.1800000000000006,2.5,1.0,3.1800000000000006,2.5,2.2726662378993328,2.1523701048590635,0.5212488503326381,-0.011896667134054573,False,0.05573035294616749,0.05573033950204629,1.3444121198247228e-08,2.1097741609299447e-11,1.3444121198247228e-08,1.3465218939856527e-08,2.54379850517239e-14,1.3529705964430767e-08,1.3529731402415819e-08,1.3776472132187707e-08,1.3465242490462437e-08,0.024999999999999932
0.6324555320336759,0.025,3.1800000000000006,2.84,1.0,3.1800000000000006,2.84,2.245784776505537,2.173422411514003,0.5135776759234286,-0.051629265083215525,False,0.050441639548232525,0.05044079045636534,8.490918671846814e-07,1.7971402144212334e-11,8.490918671846814e-07,8.491098385868256e-07,4.440892098500626e-16,8.649729616603802e-07,8.649729621044694e-07,9.329507729728551e-07,8.491102453170307e-07,0.02499999999999479
0.6324555320336759,0.025,3.1800000000000006,3.1800000000000006,1.0,3.1800000000000006,3.1800000000000006,2.2079465475209195,2.2079465475209195,0.5,-0.09102471075144336,False,0.043140644288334064,0.04313707543153296,3.5688568011046917e-06,2.9948266089263598e-12,3.5688568011046917e-06,3.5688597959313006e-06,0.0,3.6769825134299523e-06,3.6769825134299523e-06,4.193624363004552e-06,3.5688597959937507e-06,0.025
0.6324555320336759,0.025,3.1800000000000006,3.5200000000000005,1.0,3.1800000000000006,3.5200000000000005,2.163347115587528,2.258241261123956,0.4826483236072374,-0.12629905010737852,False,0.03476202971048756,0.03475443480474133,7.594905746227676e-06,1.1352030426792226e-14,7.594905746227676e-06,7.594905757579706e-06,1.8041124150158794e-16,7.903474956096104e-06,7.903474956276515e-06,9.553707549093425e-06,7.594910869664073e-06,0.02499999999999253
0.6324555320336759,0.025,3.1800000000000006,3.8600000000000003,1.0,3.1800000000000006,3.8600000000000003,2.1169330615852164,2.326578517104257,0.46384967390066795,-0.15006712507315623,False,0.026317535731414023,0.02630644089563305,1.1094835780971896e-05,3.322689345885976e-14,1.1094835780971896e-05,1.1094835814198789e-05,1.6653345369377348e-15,1.1656425223450472e-05,1.1656425225115807e-05,1.506371103097765e-05,1.1094987477165696e-05,0.024999999999999897
0.6324555320336759,0.025,3.1800000000000006,4.2,1.0,3.1800000000000006,4.2,2.0735709110956786,2.4143174666922267,0.4458081714293115,-0.15487456091650942,False,0.018693670089522094,0.01868149799606607,1.2172093456021965e-05,1.7203252711261996e-12,1.2172093456021965e-05,1.2172095176347236e-05,1.1914080833008711e-14,1.2917256980326924e-05,1.2917256992241005e-05,1.817718397757363e-05,1.2172947071655005e-05,0.025000000000000012
0.6324555320336759,0.025,3.5200000000000005,0.8,1.0,3.5200000000000005,1.8,2.341583506480806,2.1084094569639236,0.5319471884208193,0.026501350546559,True,0.04649502434327666,0.04649502434333632,-5.966060978579435e-14,4.0197706274724965e-13,0.0,3.423164529614553e-13,3.396380399145471e-13,0.0,3.396380399145471e-13,3.396380399145471e-13,3.4228869738583967e-13,0.024999999999999353
0.6324555320336759,0.025,3.5200000000000005,1.1400000000000001,1.0,3.5200000000000005,2.032590461095904,2.3456228236329286,2.106202062575451,0.538409649715941,0.00016244017692312873,True,0.047084957853648766,0.04708495994620916,-2.0925603957944183e-09,2.0931106431421043e-09,0.0,5.502473476859393e-13,5.461256447070184e-13,0.0,5.461256447070184e-13,5.461256447070184e-13,5.502195921103237e-13,0.02499999999999903
0.6324555320336759,0.025,3.5200000000000005,1.48,1.0,3.5200000000000005,2.0325904610954213,2.3456228236350585,2.106202062574297,0.5384096497134856,0.00016244017678923584,True,0.04708495785328544,0.04708495786158006,-8.294621933746527e-12,8.481486346578748e-12,0.0,1.8686441283222166e-13,1.8275658764110858e-13,0.0,1.8275658764110858e-13,1.8275658764110858e-13,1.8683665725660603e-13,0.024999999999999016
0.6324555320336759,0.025,3.5200000000000005,1.82,1.0,3.5200000000000005,2.0325904610947174,2.3456228236356176,2.106202062573994,0.5384096497128305,0.00016244017681676937,True,0.04708495785319009,0.047084959614896976,-1.7617068845399153e-09,1.76179839467272e-09,0.0,9.151013280472853e-14,8.736761314409591e-14,0.0,8.736761314409591e-14,8.736761314409591e-14,9.161421621328714e-14,0.024999999999999016
0.6324555320336759,0.025,3.5200000000000005,2.16,1.0,3.5200000000000005,2.16,2.344425988520373,2.1068523688065897,0.5401189780778743,-0.013487793437909623,False,0.046909961966164114,0.04690993977563875,2.2190525361676094e-08,6.952340717014671e-10,2.2190525361676094e-08,2.288575943337756e-08,1.3538475895913393e-13,2.3028783826107975e-08,2.3028919210866934e-08,2.359862955764685e-08,2.2885924565174687e-08,0.024999999999999134
0.6324555320336759,0.025,3.5200000000000005,2.5,1.0,3.5200000000000005,2.5,2.3298758151295953,2.115015089986762,0.5390639399119742,-0.049372186670398,False,0.044796061585210704,0.04479519133168025,8.70253530453613e-07,2.4795346331707435e-10,8.70253530453613e-07,8.7050148391693e-07,1.8963303149988064e-13,8.881599165368399e-07,8.881601061698714e-07,9.665832561554304e-07,8.705045503668019e-07,0.024999999999999835
0.6324555320336759,0.025,3.5200000000000005,2.84,1.0,3.5200000000000005,2.84,2.3002208461332065,2.13324457565189,0.5309696080786829,-0.08678258775043957,False,0.04056618383687628,0.0405627229962631,3.4608406131800273e-06,1.4920495394754596e-12,3.4608406131800273e-06,3.460842105229567e-06,2.7047808437430376e-14,3.5695002061924742e-06,3.5695002332402827e-06,4.100642404196365e-06,3.460842137398279e-06,0.025000000000008737
0.6324555320336759,0.025,3.5200000000000005,3.1800000000000006,1.0,3.5200000000000005,3.1800000000000006,2.258241261123956,2.163347115587528,0.5173516763927626,-0.12629905010737852,False,0.03476202971048756,0.0347544350378116,7.59467267595626e-06,2.330816789575252e-10,7.59467267595626e-06,7.5949057576352175e-06,1.8041124150158794e-16,7.903474956096104e-06,7.903474956276515e-06,9.553707549093425e-06,7.594910869671012e-06,0.024999999999992535
0.6324555320336759,0.025,3.5200000000000005,3.5200000000000005,1.0,3.5200000000000005,3.5200000000000005,2.2079465475209195,2.2079465475209195,0.5,-0.16452214896682538,False,0.028098162569758053,0.0280860087723767,1.2153797381352777e-05,0.0,1.2153797381352777e-05,1.2153797381352777e-05,0.0,1.2746869847386418e-05,1.2746869847386418e-05,1.6223783993591178e-05,1.2153797381352777e-05,0.025
0.6324555320336759,0.025,3.5200000000000005,3.8600000000000003,1.0,3.5200000000000005,3.8600000000000003,2.1543884580150907,2.269943064724381,0.48099237869628464,-0.19334976460335573,False,0.02135635149434321,0.021340994409343936,1.5357084999275544e-05,6.483948412905338e-10,1.5357084999275544e-05,1.5357733394116835e-05,3.469446951953614e-18,1.6229403114589706e-05,1.6229403114593176e-05,2.189928329023943e-05,1.5357875831473883e-05,0.024999999999999856
0.6324555320336759,0.025,3.5200000000000005,4.2,1.0,3.5200000000000005,4.2,2.1029894959543074,2.3516210639718342,0.4624422387443716,-0.20253780994590764,False,0.01523456303694497,0.015218914112812138,1.5648924132831074e-05,2.294865686369718e-13,1.5648924132831074e-05,1.5648924362317643e-05,1.231653667943533e-16,1.667336039243969e-05,1.6673360392562857e-05,2.4253864046436687e-05,1.564996797272407e-05,0.024999999999998274
0.6324555320336759,0.025,3.8600000000000003,0.8,1.0,3.8600000000000003,1.8,2.419766235643126,2.0713333384412596,0.5542610552420736,-0.01213860462034222,False,0.03522025367217123,0.03522023262744702,2.1044724206331633e-08,3.406335699618346e-10,2.1044724206331633e-08,2.1385357776293468e-08,2.7755575615628914e-17,2.1537723984958636e-08,2.153772401271421e-08,2.217568514527954e-08,2.1385661297390612e-08,0.025000000000000012
0.6324555320336759,0.025,3.8600000000000003,1.1400000000000001,1.0,3.8600000000000003,2.0146485131548366,2.423367812181588,2.0698793786808714,0.5587955626893684,-0.03146583006013348,False,0.035582750843089685,0.035582418057417985,3.3278567170003104e-07,3.8735777779796976e-10,3.3278567170003104e-07,3.33173029477829e-07,1.8589990657957856e-13,3.391665755132292e-07,3.3916676141313576e-07,3.653299945072676e-07,3.333922741349804e-07,0.025000000000009785
0.6324555320336759,0.025,3.8600000000000003,1.48,1.0,3.8600000000000003,2.0146485131557315,2.423367812177117,2.0698793786826637,0.558795562694526,-0.031465830060220856,False,0.035582750843239225,0.035582417794014685,3.3304922453930574e-07,1.2395445087021173e-10,3.3304922453930574e-07,3.3317317899017596e-07,3.355024591478184e-13,3.3916657550882704e-07,3.391669110112862e-07,3.65330144104818e-07,3.3339242364038846e-07,0.025000000000009796
0.6324555320336759,0.025,3.8600000000000003,1.82,1.0,3.8600000000000003,2.0146485131552225,2.423367812178307,2.0698793786821867,0.5587955626931492,-0.031465830060174005,False,0.035582750843087305,0.03558241767973698,3.3316335032451683e-07,9.676759393784096e-12,3.3316335032451683e-07,3.331730270839106e-07,1.83547621546154e-13,3.391665755092877e-07,3.3916675905690927e-07,3.6532999215052556e-07,3.333922717341231e-07,0.02500000000000979
0.6324555320336759,0.025,3.8600000000000003,2.16,1.0,3.8600000000000003,2.16,2.421733327372939,2.070536777673543,0.5600755791715519,-0.04422803147046239,False,0.035418071602598765,0.03541723148908003,8.401135187380282e-07,7.327898496334306e-10,8.401135187380282e-07,8.408463085876616e-07,0.0,8.603634296517732e-07,8.603634296517732e-07,9.529600586459363e-07,8.408517925481696e-07,0.025000000000004702
0.6324555320336759,0.025,3.8600000000000003,2.5,1.0,3.8600000000000003,2.5,2.405462787817116,2.077307113283863,0.5579833130192592,-0.07511151245694014,False,0.03379409752810675,0.033791017595469076,3.079932637671534e-06,4.360431946071053e-10,3.079932637671534e-06,3.0803686808661412e-06,2.751271432899216e-14,3.1868313837282643e-06,3.1868314112409786e-06,3.7421103840765554e-06,3.080368787614085e-06,0.024999999999999994
0.6324555320336759,0.025,3.8600000000000003,2.84,1.0,3.8600000000000003,2.84,2.3729531758210105,2.0921649482890676,0.5496233999276829,-0.10993698360983739,False,0.03063300477466419,0.03062633819207659,6.666582587598613e-06,5.524068702467133e-10,6.666582587598613e-06,6.66713499446886e-06,1.8783585797876867e-14,6.956762908659427e-06,6.9567629274430125e-06,8.593102275737068e-06,6.667177446430944e-06,0.025000000000006142
0.6324555320336759,0.025,3.8600000000000003,3.1800000000000006,1.0,3.8600000000000003,3.1800000000000006,2.326578517104257,2.1169330615852164,0.536150326099332,-0.15006712507315623,False,0.026317535731414023,0.026306440896247625,1.1094835166397532e-05,6.478081959748749e-13,1.1094835166397532e-05,1.1094835814205728e-05,1.6653345369377348e-15,1.1656425223450457e-05,1.1656425225115791e-05,1.5063711030977595e-05,1.1094987477165696e-05,0.024999999999999897
0.6324555320336759,0.025,3.8600000000000003,3.5200000000000005,1.0,3.8600000000000003,3.5200000000000005,2.269943064724381,2.1543884580150907,0.5190076213037154,-0.19334976460335573,False,0.02135635149434321,0.021340994392991385,1.5357101351826802e-05,6.320423039107848e-10,1.5357101351826802e-05,1.5357733394130713e-05,3.469446951953614e-18,1.6229403114589723e-05,1.6229403114593192e-05,2.189928329023943e-05,1.535787583142531e-05,0.024999999999999856
0.6324555320336759,0.025,3.8600000000000003,3.8600000000000003,1.0,3.8600000000000003,3.8600000000000003,2.2079465475209195,2.2079465475209195,0.5,-0.23207677059729293,False,0.016312492848121765,0.01629447513972159,1.801770840017397e-05,0.0,1.801770840017397e-05,1.801770840017397e-05,0.0,1.9146324071015434e-05,1.9146324071015434e-05,2.708188224991164e-05,1.801770840017397e-05,0.025
0.6324555320336759,0.025,3.8600000000000003,4.2,1.0,3.8600000000000003,4.2,2.1464095729335706,2.2809049746443293,0.4811239606712773,-0.253320256790736,False,0.011699492224820647,0.011681679847191791,1.7812377628856e-05,5.244936429615876e-14,1.7812377628856e-05,1.7812377681305364e-05,3.469446951953614e-18,1.904547753590687e-05,1.904547753591034e-05,2.8628347187157463e-05,1.781292559974515e-05,0.02499999999999998
0.6324555320336759,0.025,4.2,0.8,1.0,4.2,1.8,2.5162528728700058,2.038361838897795,0.5746354427130737,-0.0349377930057011,False,0.024995263957094584,0.024994641495596583,6.224614980017418e-07,8.880396418220471e-13,6.224614980017418e-07,6.224623860413836e-07,3.8163916471489756e-16,6.386926057422908e-07,6.3869260612393e-07,7.221308470708836e-07,6.224674693328103e-07,0.024999999999999988
0.6324555320336759,0.025,4.2,1.1400000000000001,1.0,4.2,1.9985791359756537,2.5194293978432407,2.037461438265463,0.5776820510008768,-0.04809359703888705,False,0.025205383047968377,0.02520392905382844,1.4539941399355216e-06,5.619521861732757e-11,1.4539941399355216e-06,1.454050335154139e-06,4.163336342344337e-17,1.5046566630453622e-06,1.5046566630869956e-06,1.7758518997337826e-06,1.4552656556511556e-06,0.024999999999999988
0.6324555320336759,0.025,4.2,1.48,1.0,4.2,1.9985791359756344,2.519429397843242,2.037461438265463,0.5776820510008752,-0.04809359703888627,False,0.025205383047968398,0.02520392989774491,1.4531502234883809e-06,9.001117386164825e-10,1.4531502234883809e-06,1.4540503352269973e-06,6.938893903907228e-18,1.5046566630453167e-06,1.5046566630522556e-06,1.775851899699025e-06,1.4552656555019694e-06,0.02499999999999998
0.6324555320336759,0.025,4.2,1.82,1.0,4.2,1.9985791359754768,2.51942939784338,2.037461438265424,0.5776820510007136,-0.04809359703886429,False,0.025205383047977543,0.025203929020646484,1.4540273310589824e-06,2.301326490483646e-11,1.4540273310589824e-06,1.4540503443238872e-06,9.173217740965356e-15,1.5046566630445533e-06,1.504656672217771e-06,1.7758519088644111e-06,1.4552656647792706e-06,0.02499999999999998
0.6324555320336759,0.025,4.2,2.16,1.0,4.2,2.16,2.5173467997664276,2.038050596949347,0.5784790203508552,-0.05897929243906719,False,0.025067529844229455,0.025065141902107117,2.387942122338005e-06,3.0703217746008704e-13,2.387942122338005e-06,2.3879424293701823e-06,2.0816681711721685e-17,2.482016984467255e-06,2.4820169844880717e-06,3.02341717542327e-06,2.387944316686874e-06,0.024999999999999994
0.6324555320336759,0.025,4.2,2.5,1.0,4.2,2.5,2.4995905191232017,2.043257653517411,0.5756311179486638,-0.08430162367063443,False,0.023906803189386594,0.023901777731748973,5.0254576376210225e-06,7.633824128383537e-14,5.0254576376210225e-06,5.025457713959264e-06,2.7755575615628914e-17,5.270391785443344e-06,5.2703917854711e-06,6.802760189243738e-06,5.025547571618771e-06,0.02499999999999999
0.6324555320336759,0.025,4.2,2.84,1.0,4.2,2.84,2.4646295043067634,2.054545559571668,0.5672562698491131,-0.11547972015003771,False,0.021697542059962382,0.021689136615047802,8.405444914580396e-06,1.8321122396969258e-10,8.405444914580396e-06,8.405628125804365e-06,3.6484704146744207e-13,8.874840931106935e-06,8.874841295953976e-06,1.201247490906363e-05,8.406023568920118e-06,0.024999999999999994
0.6324555320336759,0.025,4.2,3.1800000000000006,1.0,4.2,3.1800000000000006,2.414317466692227,2.0735709110956786,0.554191828570688,-0.15487456091650964,False,0.018693670089522094,0.018681498003054783,1.2172086467310272e-05,8.70901961658177e-12,1.2172086467310272e-05,1.2172095176329889e-05,1.1896733598248943e-14,1.2917256980327016e-05,1.291725699222375e-05,1.8177183977556445e-05,1.21729470716897e-05,0.025000000000000015
0.6324555320336759,0.025,4.2,3.5200000000000005,1.0,4.2,3.5200000000000005,2.3516210639718347,2.1029894959543074,0.5375577612556279,-0.20253780994590798,False,0.01523456303694497,0.015218914112595815,1.564892434915456e-05,1.3182163693947757e-14,1.564892434915456e-05,1.5648924362336725e-05,1.1275702593849246e-16,1.667336039243979e-05,1.6673360392552546e-05,2.4253864046426408e-05,1.5649967972751824e-05,0.02499999999999827
0.6324555320336759,0.025,4.2,3.8600000000000003,1.0,4.2,3.8600000000000003,2.2809049746443293,2.14640957293357,0.5188760393287223,-0.2533202567907351,False,0.01169949222482064,0.01168168003358238,1.7812191238260333e-05,1.8644303115267213e-10,1.7812191238260333e-05,1.7812377681291486e-05,1.214306433183765e-17,1.904547753590666e-05,1.9045477535918802e-05,2.862834718716578e-05,1.7812925599731272e-05,0.025
0.6324555320336759,0.025,4.2,4.2,1.0,4.2,4.2,2.2079465475209195,2.2079465475209195,0.5,-0.29416909673064795,False,0.00844137454931355,0.00842373485246399,1.763969684955881e-05,6.519994613651825e-12,1.763969684955881e-05,1.7639703369553422e-05,0.0,1.8935247756318426e-05,1.8935247756318426e-05,2.9678410040856354e-05,1.763970336955689e-05,0.025
0.8944271909999159,0.025,0.8,0.8,1.0,1.8,1.8,2.1308179027156693,2.1308179027156693,0.5,0.4705112476503617,True,0.04060980496351357,0.04060980497410044,-1.0586871657114472e-11,1.058697574052303e-11,0.0,1.0408340855860843e-16,0.0,0.0,0.0,0.0,1.1102230246251565e-16,0.02499999999999998
0.8944271909999159,0.025,0.8,1.1400000000000001,1.0,1.8,2.041059122503926,2.133675220027929,2.1279894844676868,0.509942634929472,0.44115749516995084,True,0.04119986496749371,0.04119986502312974,-5.5636030504846445e-11,5.567706712339415e-11,0.0,4.103661854770735e-14,1.8068879725774423e-14,0.0,1.8068879725774423e-14,1.8068879725774423e-14,4.105049633551516e-14,0.025000000000000005
0.8944271909999159,0.025,0.8,1.48,1.0,1.8,2.0410591225040164,2.1336752200280813,2.127989484467538,0.5099426349293296,0.44115749516995506,True,0.041199864967525104,0.04119986500992613,-4.2401027133820435e-11,4.2473483063965034e-11,0.0,7.245593014459928e-14,4.939798570191556e-14,0.0,4.939798570191556e-14,4.939798570191556e-14,7.246980793240709e-14,0.024999999999999988
0.8944271909999159,0.025,0.8,1.82,1.0,1.8,2.0410591225032673,2.1336752200280813,2.127989484467538,0.5099426349293132,0.4411574951700443,True,0.041199864967525104,0.04119986520430576,-2.3678065758092615e-10,2.3685309963328294e-10,0.0,7.244205235679146e-14,4.9404924595819466e-14,0.0,4.9404924595819466e-14,4.9404924595819466e-14,7.251144129583054e-14,0.024999999999999988
0.8944271909999159,0.025,0.8,2.16,1.0,1.8,2.16,2.1329879852932687,2.1286645300522715,0.5114322600115768,0.4270072403421976,True,0.041058219449128214,0.041058219456460196,-7.331982243563573e-12,7.398567869465467e-12,0.0,6.658562590189376e-14,5.678790770957676e-14,0.0,5.678790770957676e-14,5.678790770957676e-14,6.669664820435628e-14,0.024999999999999994
0.8944271909999159,0.025,0.8,2.5,1.0,1.8,2.5,2.123767722417956,2.1380504343376923,0.504335937678513,0.38533150509817427,True,0.039141046464267,0.03914104653230546,-6.803846375191824e-11,6.808080488251989e-11,0.0,4.234113060164191e-14,4.1619485635635556e-14,0.0,4.1619485635635556e-14,4.1619485635635556e-14,4.2348069495545815e-14,0.024999999999999994
0.8944271909999159,0.025,0.8,2.84,1.0,1.8,2.84,2.1052138332621393,2.1590064565107165,0.4823556887083394,0.3381352565180098,True,0.035188593210688617,0.03518859321089584,-2.0722312754628547e-13,2.0728557759142063e-13,0.0,6.245004513516506e-17,4.85722573273506e-17,0.0,4.85722573273506e-17,4.85722573273506e-17,1.3183898417423734e-16,0.024999999999999994
0.8944271909999159,0.025,0.8,3.1800000000000006,1.0,1.8,3.1800000000000006,2.080103699433533,2.1928516678813903,0.4484047240517155,0.282368614346457,True,0.029639365986602273,0.02963936598977526,-3.17298617935613e-12,3.1732498573244783e-12,0.0,2.636779683484747e-16,8.326672684688674e-17,0.0,8.326672684688674e-17,8.326672684688674e-17,2.7755575615628914e-16,0.024999999999999942
0.8944271909999159,0.025,0.8,3.5200000000000005,1.0,1.8,3.5200000000000005,2.0520730251135593,2.2411781085209075,0.4061306347084141,0.21884243595214214,True,0.023175499112064908,0.02317549919006573,-7.800082107989326e-11,7.800113333011893e-11,0.0,3.122502256758253e-16,3.0184188481996443e-16,0.0,3.0184188481996443e-16,3.0184188481996443e-16,3.400058012914542e-16,0.024999999999999988
0.8944271909999159,0.025,0.8,3.8600000000000003,1.0,1.8,3.8600000000000003,2.024957430969069,2.3051523909210085,0.35966115100929347,0.15343177484100257,True,0.01665651685539782,0.016656516856636987,-1.2391650205945126e-12,1.2439459184943047e-12,0.0,4.78089789979208e-15,3.0878077872387166e-16,0.0,3.0878077872387166e-16,3.0878077872387166e-16,4.784367346744034e-15,0.024999999999998357
0.8944271909999159,0.025,0.8,4.2,1.0,1.8,4.2,2.0018888314881713,2.384907375971089,0.31285856658839695,0.0951494018604142,True,0.01090842693302014,0.010908426933199902,-1.797624549215726e-13,1.8592419270824223e-13,0.0,6.161737786669619e-15,2.0122792321330962e-16,0.0,2.0122792321330962e-16,2.0122792321330962e-16,6.196432256189155e-15,0.02499999999999689
0.8944271909999159,0.025,1.1400000000000001,0.8,1.0,2.041059122503926,1.8,2.1279894844676868,2.133675220027929,0.490057365070528,0.44115749516995084,True,0.04119986496749371,0.04119986499795019,-3.045647761767967e-11,3.0497535052909086e-11,0.0,4.105743522941907e-14,1.8068879725774423e-14,0.0,1.8068879725774423e-14,1.8068879725774423e-14,4.105049633551516e-14,0.025
0.8944271909999159,0.025,1.1400000000000001,1.1400000000000001,1.0,2.0423665346432895,2.0423665346432895,2.1308179027156693,2.1308179027156693,0.5,0.41086198681456954,True,0.041817264063592124,0.04181726406359337,-1.2490009027033011e-15,6.938893903907228e-18,0.0,-1.2420620087993939e-15,0.0,0.0,0.0,0.0,-1.2490009027033011e-15,0.02499999999999998
0.8944271909999159,0.025,1.1400000000000001,1.48,1.0,2.0423665346432895,2.0423665346434623,2.1308179027156693,2.1308179027156693,0.5000000000000038,0.41086198681454866,True,0.041817264063592124,0.04181726411795182,-5.4359697299055654e-11,5.435841360368343e-11,0.0,-1.2836953722228372e-15,0.0,0.0,0.0,0.0,-1.2073675392798577e-15,0.02499999999999998
0.8944271909999159,0.025,1.1400000000000001,1.82,1.0,2.0423665346432895,2.0423665346426785,2.130817902715669,2.1308179027156693,0.4999999999999868,0.4108619868146439,True,0.041817264063592124,0.04181726413893922,-7.534709661749517e-11,7.534584761659247e-11,0.0,-1.2490009027033011e-15,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,-1.2490009027033011e-15,0.024999999999999994
0.8944271909999159,0.025,1.1400000000000001,2.16,1.0,2.042062434041286,2.16,2.130159600602589,2.131477758106636,0.5015706325510497,0.39682657369728247,True,0.04167379923353375,0.04167379936773825,-1.3420449473944274e-10,1.342042657559439e-10,0.0,-2.2898349882893854e-16,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,-1.734723475976807e-16,0.025
0.8944271909999159,0.025,1.1400000000000001,2.5,1.0,2.0378969429336107,2.5,2.1211677216080576,2.1408130544182593,0.4952059958472696,0.3562670841041369,True,0.039700096192204604,0.03970009626741395,-7.52093456957148e-11,7.529241813353238e-11,0.0,8.307243781757734e-14,8.285039321265231e-14,0.0,8.285039321265231e-14,8.285039321265231e-14,8.314182675661641e-14,0.024999999999999998
0.8944271909999159,0.025,1.1400000000000001,2.84,1.0,2.0294219701284737,2.84,2.1030139348316763,2.1616971354202823,0.47447070659060797,0.31190790686187375,True,0.035635650363512954,0.03563565045038099,-8.68680335996963e-11,8.68680266608024e-11,0.0,-6.938893903907228e-18,4.163336342344337e-17,0.0,4.163336342344337e-17,4.163336342344337e-17,4.163336342344337e-17,0.024999999999999998
0.8944271909999159,0.025,1.1400000000000001,3.1800000000000006,1.0,2.017794901924963,3.1800000000000006,2.07839539142652,2.1954342264257436,0.4420745910509895,0.26037420048226245,True,0.029954801860141246,0.02995480198542633,-1.2528508439024755e-10,1.2528529949595857e-10,0.0,2.1510571102112408e-16,3.469446951953614e-18,0.0,3.469446951953614e-18,3.469446951953614e-18,2.8102520310824275e-16,0.024999999999999935
0.8944271909999159,0.025,1.1400000000000001,3.5200000000000005,1.0,2.0046158073343423,3.5200000000000005,2.050857240869162,2.243611450356938,0.4014021356381968,0.2018837076043971,True,0.023372638288300135,0.023372638295180857,-6.880721686863822e-12,6.880680053500399e-12,0.0,-4.163336342344337e-17,0.0,0.0,0.0,0.0,6.938893903907228e-17,0.024999999999999994
0.8944271909999159,0.025,1.1400000000000001,3.8600000000000003,1.0,1.9916767270585856,3.8600000000000003,2.024162528595291,2.307407792401782,0.35633772389929397,0.14152329045138767,True,0.016766600792907073,0.016766600804112984,-1.1205911198963747e-11,1.1209085742924785e-11,0.0,3.174543961037557e-15,1.734723475976807e-17,0.0,1.734723475976807e-17,1.734723475976807e-17,3.1606661732297425e-15,0.02499999999999885
0.8944271909999159,0.025,1.1400000000000001,4.2,1.0,1.9805287718345272,4.2,2.0014087329801864,2.386980582992931,0.31060722045208966,0.08757781104596929,True,0.010964044558865769,0.010964044559538776,-6.73006789186914e-13,6.842061639478203e-13,0.0,1.1199374760906267e-14,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,1.1244477571281664e-14,0.024999999999994964
0.8944271909999159,0.025,1.48,0.8,1.0,2.0410591225040164,1.8,2.127989484467538,2.1336752200280813,0.4900573650706705,0.44115749516995506,True,0.041199864967525104,0.04119986763422862,-2.6667035177285747e-09,2.6667760222309767e-09,0.0,7.250450240192663e-14,4.9404924595819466e-14,0.0,4.9404924595819466e-14,4.9404924595819466e-14,7.25669524470618e-14,0.024999999999999994
0.8944271909999159,0.025,1.48,1.1400000000000001,1.0,2.0423665346434623,2.0423665346432895,2.1308179027156693,2.1308179027156693,0.4999999999999962,0.41086198681454866,True,0.041817264063592124,0.041817264302529876,-2.389377515288338e-10,2.389365025279311e-10,0.0,-1.2490009027033011e-15,0.0,0.0,0.0,0.0,-1.2073675392798577e-15,0.02499999999999998
0.8944271909999159,0.025,1.48,1.48,1.0,2.0423665346434623,2.0423665346434623,2.1308179027156693,2.1308179027156693,0.5,0.4108619868145278,True,0.04181726406359212,0.041817264063593367,-1.2490009027033011e-15,-6.938893903907228e-18,0.0,-1.2559397966072083e-15,0.0,0.0,0.0,0.0,-1.1726730697603216e-15,0.02499999999999998
0.8944271909999159,0.025,1.48,1.82,1.0,2.0423665346434623,2.0423665346426785,2.1308179027156693,2.1308179027156693,0.4999999999999828,0.41086198681462216,True,0.041817264063592124,0.04181726408145008,-1.7857958167777355e-11,1.7856716105768555e-11,0.0,-1.2420620087993939e-15,0.0,0.0,0.0,0.0,-1.2073675392798577e-15,0.02499999999999998
0.8944271909999159,0.025,1.48,2.16,1.0,2.0420624340414557,2.16,2.130159600602589,2.131477758106636,0.5015706325510461,0.39682657369726204,True,0.04167379923353375,0.041673799299000336,-6.546658354311674e-11,6.54663406818301e-11,0.0,-2.42861286636753e-16,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,-6.938893903907228e-17,0.025
0.8944271909999159,0.025,1.48,2.5,1.0,2.037896942933635,2.5,2.1211677216078333,2.1408130544184996,0.4952059958475334,0.3562670841040809,True,0.03970009619215504,0.03970009622392979,-3.1774749498225674e-11,3.180829211135716e-11,0.0,3.354261313148754e-14,3.3334446314370325e-14,0.0,3.3334446314370325e-14,3.3334446314370325e-14,3.357036870710317e-14,0.02500000000000001
0.8944271909999159,0.025,1.48,2.84,1.0,2.0294219701285394,2.84,2.1030139348316763,2.1616971354202823,0.47447070659060664,0.31190790686186665,True,0.035635650363512954,0.035635650371629475,-8.11652134391494e-12,8.116542160596651e-12,0.0,2.0816681711721685e-17,4.85722573273506e-17,0.0,4.85722573273506e-17,4.85722573273506e-17,4.85722573273506e-17,0.024999999999999998
0.8944271909999159,0.025,1.48,3.1800000000000006,1.0,2.017794901924979,3.1800000000000006,2.07839539142652,2.1954342264257436,0.44207459105098934,0.2603742004822609,True,0.029954801860141246,0.02995480268626292,-8.261216745408806e-10,8.261218757688038e-10,0.0,2.0122792321330962e-16,0.0,0.0,0.0,0.0,2.42861286636753e-16,0.024999999999999935
0.8944271909999159,0.025,1.48,3.5200000000000005,1.0,2.0046158073343316,3.5200000000000005,2.050857240869162,2.2436114503569375,0.40140213563819666,0.20188370760439844,True,0.02337263828830014,0.02337263855444427,-2.661441310392032e-10,2.6614413450865015e-10,0.0,3.469446951953614e-18,2.7755575615628914e-17,0.0,2.7755575615628914e-17,2.7755575615628914e-17,2.7755575615628914e-17,0.025
0.8944271909999159,0.025,1.48,3.8600000000000003,1.0,1.9916767270585551,3.8600000000000003,2.024162528595291,2.307407792401781,0.35633772389929325,0.14152329045139034,True,0.01676660079290707,0.016766601045620607,-2.527135375962608e-10,2.5271671214022184e-10,0.0,3.174543961037557e-15,4.5102810375396984e-17,0.0,4.5102810375396984e-17,4.5102810375396984e-17,3.1988300897012323e-15,0.02499999999999886
0.8944271909999159,0.025,1.48,4.2,1.0,1.9805287718343385,4.2,2.0014087329801864,2.3869805829929334,0.31060722045209244,0.08757781104597506,True,0.0109640445588658,0.010964044581343904,-2.2478104447221092e-11,2.248932463866371e-11,0.0,1.1220191442617988e-14,1.0408340855860843e-17,0.0,1.0408340855860843e-17,1.0408340855860843e-17,1.1234069230425803e-14,0.024999999999994946
0.8944271909999159,0.025,1.82,0.8,1.0,2.041059122503267,1.8,2.1279894844675376,2.1336752200280813,0.49005736507068687,0.441157495170045,True,0.041199864967525104,0.041199865084784425,-1.1725932030914876e-10,1.173318456282324e-10,0.0,7.252531908363835e-14,4.944655795924291e-14,0.0,4.944655795924291e-14,4.944655795924291e-14,7.251144129583054e-14,0.024999999999999998
0.8944271909999159,0.025,1.82,1.1400000000000001,1.0,2.0423665346426785,2.0423665346432895,2.1308179027156693,2.1308179027156693,0.5000000000000134,0.41086198681464303,True,0.041817264063592124,0.04181726413412558,-7.053345407737055e-11,7.053225364872517e-11,0.0,-1.2004286453759505e-15,0.0,0.0,0.0,0.0,-1.2490009027033011e-15,0.02499999999999998
0.8944271909999159,0.025,1.82,1.48,1.0,2.0423665346426785,2.0423665346434623,2.1308179027156693,2.1308179027156693,0.5000000000000172,0.41086198681462216,True,0.041817264063592124,0.04181726436123777,-2.9764564424272777e-10,2.9764440218071897e-10,0.0,-1.2420620087993939e-15,0.0,0.0,0.0,0.0,-1.2073675392798577e-15,0.02499999999999998
0.8944271909999159,0.025,1.82,1.82,1.0,2.0423665346426785,2.0423665346426785,2.1308179027156693,2.1308179027156693,0.5,0.41086198681471675,True,0.041817264063592124,0.04181726474005254,-6.764604154607667e-10,6.764591733987579e-10,0.0,-1.2420620087993939e-15,0.0,0.0,0.0,0.0,-1.2420620087993939e-15,0.02499999999999998
0.8944271909999159,0.025,1.82,2.16,1.0,2.04206243404068,2.16,2.130159600602589,2.131477758106636,0.5015706325510633,0.3968265736973553,True,0.04167379923353375,0.041673799281152585,-4.7618832488272034e-11,4.76185896269854e-11,0.0,-2.42861286636753e-16,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,-3.2612801348363973e-16,0.025
0.8944271909999159,0.025,1.82,2.5,1.0,2.0378969429329645,2.5,2.1211677216078333,2.1408130544185,0.49520599584754765,0.35626708410415797,True,0.03970009619215504,0.039700096199061646,-6.906607230572348e-12,6.940142904809932e-12,0.0,3.3535674237583635e-14,3.3285874057042975e-14,0.0,3.3285874057042975e-14,3.3285874057042975e-14,3.3507918661968006e-14,0.024999999999999994
0.8944271909999159,0.025,1.82,2.84,1.0,2.029421970128049,2.84,2.1030139348316763,2.1616971354202823,0.4744707065906156,0.31190790686191905,True,0.035635650363512954,0.03563565043703246,-7.351950298550847e-11,7.351957931334141e-11,0.0,7.632783294297951e-17,4.85722573273506e-17,0.0,4.85722573273506e-17,4.85722573273506e-17,4.85722573273506e-17,0.024999999999999998
0.8944271909999159,0.025,1.82,3.1800000000000006,1.0,2.017794901924669,3.1800000000000006,2.07839539142652,2.1954342264257436,0.44207459105099384,0.26037420048229,True,0.029954801860141253,0.02995480187735055,-1.72092964878523e-11,1.720956710471455e-11,0.0,2.706168622523819e-16,6.938893903907228e-18,0.0,6.938893903907228e-18,6.938893903907228e-18,2.8449465006019636e-16,0.024999999999999935
0.8944271909999159,0.025,1.82,3.5200000000000005,1.0,2.0046158073341527,3.5200000000000005,2.050857240869162,2.2436114503569375,0.40140213563819854,0.201883707604412,True,0.023372638288300135,0.023372638295532572,-7.23243687161812e-12,7.23243687161812e-12,0.0,0.0,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,-2.0816681711721685e-17,0.025
0.8944271909999159,0.025,1.82,3.8600000000000003,1.0,1.9916767270584539,3.8600000000000003,2.024162528595291,2.3074077924017815,0.35633772389929447,0.14152329045139567,True,0.016766600792907076,0.016766600794321802,-1.4147259752572694e-12,1.4178658247487874e-12,0.0,3.139849491518021e-15,3.122502256758253e-17,0.0,3.122502256758253e-17,3.122502256758253e-17,3.1884217488453714e-15,0.024999999999998856
0.8944271909999159,0.025,1.82,4.2,1.0,1.9805287718344122,4.2,2.0014087329801864,2.386980582992932,0.3106072204520909,0.08757781104597306,True,0.010964044558865765,0.01096404455887884,-1.3074610838437195e-14,2.4273985599343462e-14,0.0,1.1199374760906267e-14,0.0,0.0,0.0,0.0,1.1261824806041432e-14,0.024999999999994957
0.8944271909999159,0.025,2.16,0.8,1.0,2.16,1.8,2.1286645300522715,2.1329879852932687,0.4885677399884232,0.4270072403421976,True,0.041058219449128214,0.041058219456460314,-7.33210020475994e-12,7.398671952874025e-12,0.0,6.657174811408595e-14,5.678790770957676e-14,0.0,5.678790770957676e-14,5.678790770957676e-14,6.673828156777972e-14,0.025000000000000005
0.8944271909999159,0.025,2.16,1.1400000000000001,1.0,2.16,2.042062434041286,2.131477758106636,2.130159600602589,0.4984293674489503,0.39682657369728247,True,0.04167379923353375,0.041673799776156484,-5.426227314697663e-10,5.426224400362223e-10,0.0,-2.914335439641036e-16,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,-2.2898349882893854e-16,0.025000000000000005
0.8944271909999159,0.025,2.16,1.48,1.0,2.16,2.0420624340414557,2.131477758106636,2.130159600602589,0.49842936744895405,0.39682657369726204,True,0.04167379923353375,0.041673799428315214,-1.9478146179308098e-10,1.9478124668736996e-10,0.0,-2.1510571102112408e-16,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,-2.2898349882893854e-16,0.025000000000000005
0.8944271909999159,0.025,2.16,1.82,1.0,2.16,2.0420624340406803,2.131477758106636,2.1301596006025894,0.49842936744893707,0.39682657369735486,True,0.041673799233533836,0.04167379929649954,-6.296570209674002e-11,6.296556331886194e-11,0.0,-1.3877787807814457e-16,6.245004513516506e-17,0.0,6.245004513516506e-17,6.245004513516506e-17,-2.42861286636753e-16,0.024999999999999994
0.8944271909999159,0.025,2.16,2.16,1.0,2.16,2.16,2.1308179027156693,2.1308179027156693,0.5,0.3827893362128689,True,0.04152963196305684,0.04152963196305702,-1.8041124150158794e-16,0.0,0.0,-1.8041124150158794e-16,0.0,0.0,0.0,0.0,-1.8041124150158794e-16,0.02499999999999998
0.8944271909999159,0.025,2.16,2.5,1.0,2.16,2.5,2.121839809561351,2.140093839168147,0.4937154832922444,0.342354705293598,True,0.03955471871118426,0.039554718711478656,-2.94396451661072e-13,3.1700336800000173e-13,0.0,2.260691633892975e-14,2.2495894036467234e-14,0.0,2.2495894036467234e-14,2.2495894036467234e-14,2.2669366384064915e-14,0.024999999999999994
0.8944271909999159,0.025,2.16,2.84,1.0,2.16,2.84,2.10371425336461,2.160835445325403,0.4732131409617515,0.29833680568212717,True,0.035492590076471146,0.035492590099870824,-2.3399678028557247e-11,2.339969884523896e-11,0.0,2.0816681711721685e-17,6.938893903907228e-18,0.0,6.938893903907228e-18,6.938893903907228e-18,4.85722573273506e-17,0.024999999999999994
0.8944271909999159,0.025,2.16,3.1800000000000006,1.0,2.16,3.1800000000000006,2.0791127065702875,2.1943448999122945,0.4412065766644448,0.2476659343581602,True,0.029821811930250016,0.029821811936208684,-5.958667587124822e-12,5.958851467813275e-12,0.0,1.8388068845354155e-16,2.42861286636753e-17,0.0,2.42861286636753e-17,2.42861286636753e-17,2.220446049250313e-16,0.024999999999999953
0.8944271909999159,0.025,2.16,3.5200000000000005,1.0,2.16,3.5200000000000005,2.051549875715235,2.2422210912125844,0.40104099793778786,0.19077477767416706,True,0.023260023657672796,0.023260023660231593,-2.5587969243456854e-12,2.5588108021334932e-12,0.0,1.3877787807814457e-17,1.3877787807814457e-17,0.0,1.3877787807814457e-17,1.3877787807814457e-17,5.551115123125783e-17,0.025
0.8944271909999159,0.025,2.16,3.8600000000000003,1.0,2.16,3.8600000000000003,2.0247702078933436,2.3056811637319767,0.35650308098359557,0.13267249950044335,True,0.016682333429225177,0.016682333429673176,-4.4799927656491434e-13,4.653534502185863e-13,0.0,1.7354173653671978e-14,2.7755575615628914e-17,0.0,2.7755575615628914e-17,2.7755575615628914e-17,1.7465195956134494e-14,0.0249999999999985
0.8944271909999159,0.025,2.16,4.2,1.0,2.16,4.2,2.0018807203770876,2.3849422158548412,0.31120216742564355,0.08125006231488086,True,0.01090936186989429,0.010909361870053456,-1.5916608309129998e-13,1.6764020727144668e-13,0.0,8.474124180146703e-15,8.673617379884035e-18,0.0,8.673617379884035e-18,8.673617379884035e-18,8.455042221910958e-15,0.02499999999999621
0.8944271909999159,0.025,2.5,0.8,1.0,2.5,1.8,2.1380504343376923,2.123767722417956,0.49566406232148696,0.38533150509817427,True,0.039141046464267,0.03914104646433677,-6.977057820378718e-14,1.121255865932369e-13,0.0,4.235500838944972e-14,4.1619485635635556e-14,0.0,4.1619485635635556e-14,4.1619485635635556e-14,4.238276396506535e-14,0.024999999999999988
0.8944271909999159,0.025,2.5,1.1400000000000001,1.0,2.5,2.0378969429336107,2.1408130544182593,2.1211677216080576,0.5047940041527305,0.3562670841041369,True,0.039700096192204604,0.039700096656568755,-4.6436415129802455e-10,4.6444723761362994e-10,0.0,8.308631560538515e-14,8.285039321265231e-14,0.0,8.285039321265231e-14,8.285039321265231e-14,8.308631560538515e-14,0.024999999999999988
0.8944271909999159,0.025,2.5,1.48,1.0,2.5,2.037896942933635,2.1408130544184996,2.1211677216078333,0.5047940041524667,0.3562670841040809,True,0.03970009619215504,0.03970009632813695,-1.3598191322961029e-10,1.3601540727048445e-10,0.0,3.349404087416019e-14,3.332750742046642e-14,0.0,3.332750742046642e-14,3.332750742046642e-14,3.3507918661968006e-14,0.025000000000000005
0.8944271909999159,0.025,2.5,1.82,1.0,2.5,2.0378969429329645,2.1408130544184996,2.1211677216078333,0.5047940041524525,0.35626708410415864,True,0.03970009619215504,0.03970009626468564,-7.253059958189922e-11,7.25641144394551e-11,0.0,3.351485755587191e-14,3.332750742046642e-14,0.0,3.332750742046642e-14,3.332750742046642e-14,3.3507918661968006e-14,0.025000000000000005
0.8944271909999159,0.025,2.5,2.16,1.0,2.5,2.16,2.140093839168147,2.121839809561351,0.5062845167077556,0.342354705293598,True,0.03955471871118426,0.039554719536558675,-8.25374414648028e-10,8.253970701366242e-10,0.0,2.26554885962571e-14,2.2495894036467234e-14,0.0,2.2495894036467234e-14,2.2495894036467234e-14,2.2717938641392266e-14,0.024999999999999998
0.8944271909999159,0.025,2.5,2.5,1.0,2.5,2.5,2.1308179027156693,2.1308179027156693,0.5,0.3047512180884495,True,0.037669417064000836,0.03766941710616851,-4.2167672131832035e-11,4.220714056035746e-11,0.0,3.9468428525424315e-14,0.0,0.0,0.0,0.0,3.953781746446339e-14,0.02499999999999998
0.8944271909999159,0.025,2.5,2.84,1.0,2.5,2.84,2.11216081226228,2.1508097117704548,0.48003500860625126,0.2651078205241697,True,0.03382055384440597,0.03382055387910445,-3.46984802002126e-11,3.4729781550613126e-11,0.0,3.130135040052551e-14,3.114175584073564e-14,0.0,3.114175584073564e-14,3.114175584073564e-14,3.130135040052551e-14,0.024999999999999953
0.8944271909999159,0.025,2.5,3.1800000000000006,1.0,2.5,3.1800000000000006,2.0867288651930544,2.1832034492136554,0.4488210695731173,0.22008733213334386,True,0.02845656056944009,0.02845656083043516,-2.609950693066576e-10,2.6126204324961044e-10,0.0,2.669739429528306e-13,2.6691149290769545e-13,0.0,2.6691149290769545e-13,2.6691149290769545e-13,2.6702251521015796e-13,0.024999999999999977
0.8944271909999159,0.025,2.5,3.5200000000000005,1.0,2.5,3.5200000000000005,2.0580128465484,2.2297484698178134,0.4093827829674934,0.16948867102069776,True,0.02224671920023247,0.022246719200299366,-6.689440668061764e-14,6.724482082276495e-14,0.0,3.5041414214731503e-16,3.469446951953614e-18,0.0,3.469446951953614e-18,3.469446951953614e-18,3.5041414214731503e-16,0.024999999999999883
0.8944271909999159,0.025,2.5,3.8600000000000003,1.0,2.5,3.8600000000000003,2.029833703251064,2.2918828520799024,0.36523440198038587,0.11743243860527386,True,0.016007192096682044,0.016007192104480435,-7.798390405655553e-12,7.925791967178242e-12,0.0,1.2740156152268867e-13,7.686559722053232e-14,0.0,7.686559722053232e-14,7.686559722053232e-14,1.2746401156782383e-13,0.02499999999998669
0.8944271909999159,0.025,2.5,4.2,1.0,2.5,4.2,2.0054830619126056,2.3700628249644318,0.3198537931984852,0.07107268552580859,True,0.010509223413340815,0.010509223420895997,-7.555182174323605e-12,7.590766556986317e-12,0.0,3.5584382662712244e-14,3.5698874412126713e-14,0.0,3.5698874412126713e-14,3.5698874412126713e-14,3.562428130265971e-14,0.024999999999999998
0.8944271909999159,0.025,2.84,0.8,1.0,2.84,1.8,2.1590064565107165,2.105213833262139,0.5176443112916603,0.33813525651801024,True,0.03518859321068853,0.03518859321327716,-2.5886237597916306e-12,2.5886445764733423e-12,0.0,2.0816681711721685e-17,6.938893903907228e-18,0.0,6.938893903907228e-18,6.938893903907228e-18,6.938893903907228e-18,0.025
0.8944271909999159,0.025,2.84,1.1400000000000001,1.0,2.84,2.0294219701284737,2.1616971354202823,2.1030139348316763,0.525529293409392,0.31190790686187375,True,0.035635650363512954,0.035635650438091526,-7.457857248427402e-11,7.457860717874354e-11,0.0,3.469446951953614e-17,4.163336342344337e-17,0.0,4.163336342344337e-17,4.163336342344337e-17,4.163336342344337e-17,0.024999999999999994
0.8944271909999159,0.025,2.84,1.48,1.0,2.84,2.0294219701285394,2.1616971354202823,2.1030139348316763,0.5255292934093934,0.31190790686186665,True,0.035635650363512954,0.035635650786939845,-4.2342689077212725e-10,4.234269670999602e-10,0.0,7.632783294297951e-17,4.85722573273506e-17,0.0,4.85722573273506e-17,4.85722573273506e-17,9.020562075079397e-17,0.024999999999999994
0.8944271909999159,0.025,2.84,1.82,1.0,2.84,2.029421970128049,2.1616971354202823,2.1030139348316763,0.5255292934093845,0.31190790686191905,True,0.035635650363512954,0.03563565108853311,-7.250201550235147e-10,7.250202382902415e-10,0.0,8.326672684688674e-17,4.85722573273506e-17,0.0,4.85722573273506e-17,4.85722573273506e-17,9.020562075079397e-17,0.024999999999999994
0.8944271909999159,0.025,2.84,2.16,1.0,2.84,2.16,2.160835445325403,2.10371425336461,0.5267868590382484,0.29833680568212717,True,0.035492590076471146,0.03549259007716378,-6.926334505941156e-13,6.926889617453469e-13,0.0,5.551115123125783e-17,6.938893903907228e-18,0.0,6.938893903907228e-18,6.938893903907228e-18,4.85722573273506e-17,0.024999999999999988
0.8944271909999159,0.025,2.84,2.5,1.0,2.84,2.5,2.1508097117704548,2.11216081226228,0.5199649913937487,0.2651078205241697,True,0.03382055384440597,0.033820553844427524,-2.155220446553585e-14,5.288131044167699e-14,0.0,3.1329105976141136e-14,3.114175584073564e-14,0.0,3.114175584073564e-14,3.114175584073564e-14,3.130135040052551e-14,0.024999999999999953
0.8944271909999159,0.025,2.84,2.84,1.0,2.84,2.84,2.1308179027156693,2.1308179027156693,0.5,0.23111720384371393,True,0.030446466640773436,0.03044646690021493,-2.594414925949362e-10,2.59417244630189e-10,0.0,-2.424796474720381e-14,0.0,0.0,0.0,0.0,-2.4168167467308876e-14,0.02499999999999998
0.8944271909999159,0.025,2.84,3.1800000000000006,1.0,2.84,3.1800000000000006,2.1033970140734386,2.161225185863277,0.46895214093460297,0.1926982102224304,True,0.025738029188818533,0.025738029198065764,-9.247231452791382e-12,9.252085209077165e-12,0.0,4.853756285783106e-15,4.891920202254596e-15,0.0,4.891920202254596e-15,4.891920202254596e-15,4.891920202254596e-15,0.024999999999999994
0.8944271909999159,0.025,2.84,3.5200000000000005,1.0,2.84,3.5200000000000005,2.0720506947858457,2.2053925984003984,0.4294630991701136,0.14887672979851185,True,0.020253710650989253,0.02025371065149515,-5.058974072991163e-13,5.263497970808828e-13,0.0,2.0452389781766556e-14,2.0251161858553246e-14,0.0,2.0251161858553246e-14,2.0251161858553246e-14,2.0448920334814602e-14,0.02499999999999992
0.8944271909999159,0.025,2.84,3.8600000000000003,1.0,2.84,3.8600000000000003,2.0407890771798916,2.265142633678457,0.38476053477540056,0.10279369577595832,True,0.014691462580058124,0.014691462653281239,-7.322311507129697e-11,7.322505449214312e-11,0.0,1.9394208461420703e-15,1.9827889330414905e-15,0.0,1.9827889330414905e-15,1.9827889330414905e-15,1.9827889330414905e-15,0.025000000000000005
0.8944271909999159,0.025,2.84,4.2,1.0,2.84,4.2,2.0132797301759107,2.3413579863566985,0.33822575509152136,0.06101184550372496,True,0.009733417079805096,0.009733417081377664,-1.572568464336399e-12,1.57877703965692e-12,0.0,6.2085753205209926e-15,6.938893903907228e-18,0.0,6.938893903907228e-18,6.938893903907228e-18,6.201636426617085e-15,0.02499999999999651
0.8944271909999159,0.025,3.1800000000000006,0.8,1.0,3.1800000000000006,1.8,2.1928516678813903,2.080103699433533,0.5515952759482844,0.282368614346457,True,0.029639365986602273,0.029639367066496926,-1.0798946528667308e-09,1.0798949651169565e-09,0.0,3.122502256758253e-16,8.326672684688674e-17,0.0,8.326672684688674e-17,8.326672684688674e-17,3.5735303605122226e-16,0.02499999999999994
0.8944271909999159,0.025,3.1800000000000006,1.1400000000000001,1.0,3.1800000000000006,2.017794901924963,2.1954342264257436,2.07839539142652,0.5579254089490105,0.26037420048226245,True,0.029954801860141246,0.029954801886299794,-2.615854755028124e-11,2.6158786942120926e-11,0.0,2.393918396847994e-16,0.0,0.0,0.0,0.0,2.7755575615628914e-16,0.024999999999999932
0.8944271909999159,0.025,3.1800000000000006,1.48,1.0,3.1800000000000006,2.017794901924979,2.195434226425743,2.07839539142652,0.5579254089490111,0.26037420048226156,True,0.029954801860141246,0.02995480268626292,-8.261216745408806e-10,8.261218757688038e-10,0.0,2.0122792321330962e-16,3.122502256758253e-17,0.0,3.122502256758253e-17,3.122502256758253e-17,2.706168622523819e-16,0.024999999999999946
0.8944271909999159,0.025,3.1800000000000006,1.82,1.0,3.1800000000000006,2.017794901924669,2.195434226425743,2.07839539142652,0.5579254089490066,0.26037420048229065,True,0.029954801860141253,0.02995480190495006,-4.4808805971241483e-11,4.480904536308117e-11,0.0,2.393918396847994e-16,3.8163916471489756e-17,0.0,3.8163916471489756e-17,3.8163916471489756e-17,3.157196726277789e-16,0.024999999999999946
0.8944271909999159,0.025,3.1800000000000006,2.16,1.0,3.1800000000000006,2.16,2.1943448999122945,2.0791127065702875,0.5587934233355553,0.2476659343581602,True,0.029821811930250016,0.029821812062628173,-1.3237815704725264e-10,1.323783686835167e-10,0.0,2.1163626406917047e-16,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,1.700029006457271e-16,0.024999999999999946
0.8944271909999159,0.025,3.1800000000000006,2.5,1.0,3.1800000000000006,2.5,2.183203449213656,2.0867288651930544,0.5511789304268824,0.2200873321333432,True,0.028456560569440147,0.028456560830435202,-2.609950554288698e-10,2.6126205712739825e-10,0.0,2.6700169852844624e-13,2.669357790363591e-13,0.0,2.669357790363591e-13,2.669357790363591e-13,2.6712659861871657e-13,0.024999999999999974
0.8944271909999159,0.025,3.1800000000000006,2.84,1.0,3.1800000000000006,2.84,2.161225185863277,2.1033970140734386,0.5310478590653971,0.1926982102224304,True,0.025738029188818533,0.025738029193238143,-4.419610510897343e-12,4.424533656122165e-12,0.0,4.9231452248221785e-15,4.891920202254596e-15,0.0,4.891920202254596e-15,4.891920202254596e-15,4.891920202254596e-15,0.024999999999999998
0.8944271909999159,0.025,3.1800000000000006,3.1800000000000006,1.0,3.1800000000000006,3.1800000000000006,2.1308179027156693,2.1308179027156693,0.5,0.16163874659607202,True,0.021928158226496245,0.02192815822649619,5.551115123125783e-17,0.0,5.551115123125783e-17,5.551115123125783e-17,0.0,0.0,0.0,0.0,5.551115123125783e-17,0.02499999999999998
0.8944271909999159,0.025,3.1800000000000006,3.5200000000000005,1.0,3.1800000000000006,3.5200000000000005,2.095455547032046,2.171315636882242,0.46020494975309423,0.12517715610293711,True,0.017440216176327503,0.017440216218799286,-4.2471783034958577e-11,4.2470645056358336e-11,0.0,-1.1379786002407855e-15,3.469446951953614e-17,0.0,3.469446951953614e-17,3.469446951953614e-17,-1.124100812432971e-15,0.025000000000000515
0.8944271909999159,0.025,3.1800000000000006,3.8600000000000003,1.0,3.1800000000000006,3.8600000000000003,2.059370883733177,2.2272364961848385,0.41453074268432605,0.08538696739451757,True,0.012815438267987776,0.012815438269416838,-1.4290617300627417e-12,1.4292247940694836e-12,0.0,1.6306400674181987e-16,0.0,0.0,0.0,0.0,1.700029006457271e-16,0.024999999999999897
0.8944271909999159,0.025,3.1800000000000006,4.2,1.0,3.1800000000000006,4.2,2.0267676943759496,2.300115364811272,0.3662271742010059,0.048247840705295086,True,0.008613980051565159,0.008613980056202902,-4.637743314384046e-12,4.6775881779037576e-12,0.0,3.984486351971128e-14,3.5263458819656535e-14,0.0,3.5263458819656535e-14,3.5263458819656535e-14,3.9865680201423004e-14,0.02499999999999638
0.8944271909999159,0.025,3.5200000000000005,0.8,1.0,3.5200000000000005,1.8,2.2411781085209075,2.052073025113559,0.5938693652915857,0.2188424359521428,True,0.02317549911206481,0.023175499114602854,-2.538042692679099e-12,2.5382300428145044e-12,0.0,1.8735013540549517e-16,2.42861286636753e-16,0.0,2.42861286636753e-16,2.42861286636753e-16,2.220446049250313e-16,0.025
0.8944271909999159,0.025,3.5200000000000005,1.1400000000000001,1.0,3.5200000000000005,2.0046158073343423,2.243611450356938,2.050857240869162,0.5985978643618032,0.2018837076043971,True,0.023372638288300135,0.02337263866140762,-3.731074858792649e-10,3.7310753445152223e-10,0.0,4.85722573273506e-17,0.0,0.0,0.0,0.0,6.938893903907228e-17,0.024999999999999994
0.8944271909999159,0.025,3.5200000000000005,1.48,1.0,3.5200000000000005,2.0046158073343316,2.2436114503569375,2.050857240869162,0.5985978643618034,0.20188370760439844,True,0.02337263828830014,0.02337263987111629,-1.5828161524511497e-09,1.5828161489817028e-09,0.0,-3.469446951953614e-18,2.42861286636753e-17,0.0,2.42861286636753e-17,2.42861286636753e-17,2.42861286636753e-17,0.02500000000000001
0.8944271909999159,0.025,3.5200000000000005,1.82,1.0,3.5200000000000005,2.0046158073341527,2.2436114503569375,2.050857240869162,0.5985978643618015,0.201883707604412,True,0.023372638288300135,0.023372638295161813,-6.861677892544549e-12,6.861705648120164e-12,0.0,2.7755575615628914e-17,2.0816681711721685e-17,0.0,2.0816681711721685e-17,2.0816681711721685e-17,-2.0816681711721685e-17,0.02500000000000001
0.8944271909999159,0.025,3.5200000000000005,2.16,1.0,3.5200000000000005,2.16,2.2422210912125844,2.051549875715235,0.5989590020622122,0.19077477767416706,True,0.023260023657672796,0.023260023660231593,-2.5587969243456854e-12,2.5588108021334932e-12,0.0,1.3877787807814457e-17,1.3877787807814457e-17,0.0,1.3877787807814457e-17,1.3877787807814457e-17,1.3877787807814457e-17,0.024999999999999994
0.8944271909999159,0.025,3.5200000000000005,2.5,1.0,3.5200000000000005,2.5,2.2297484698178134,2.0580128465484,0.5906172170325066,0.16948867102069776,True,0.02224671920023247,0.022246719200378066,-1.4559534133873342e-13,1.4593881658697683e-13,0.0,3.434752482434078e-16,3.469446951953614e-18,0.0,3.469446951953614e-18,3.469446951953614e-18,3.5041414214731503e-16,0.024999999999999876
0.8944271909999159,0.025,3.5200000000000005,2.84,1.0,3.5200000000000005,2.84,2.2053925984003984,2.0720506947858457,0.5705369008298864,0.14887672979851185,True,0.020253710650989253,0.020253710654961683,-3.9724300238130894e-12,3.99285465801924e-12,0.0,2.0424634206150927e-14,2.0251161858553246e-14,0.0,2.0251161858553246e-14,2.0251161858553246e-14,2.0500962039093906e-14,0.02499999999999992
0.8944271909999159,0.025,3.5200000000000005,3.1800000000000006,1.0,3.5200000000000005,3.1800000000000006,2.171315636882242,2.095455547032046,0.5397950502469058,0.12517715610293711,True,0.017440216176327503,0.017440216194130505,-1.780300212805841e-11,1.7801843332776457e-11,0.0,-1.1587952819525071e-15,3.469446951953614e-17,0.0,3.469446951953614e-17,3.469446951953614e-17,-1.1657341758564144e-15,0.02500000000000051
0.8944271909999159,0.025,3.5200000000000005,3.5200000000000005,1.0,3.5200000000000005,3.5200000000000005,2.1308179027156693,2.1308179027156693,0.5,0.09608132627849741,True,0.014072935718339069,0.01407293571871248,-3.7341137126833956e-13,3.734165754387675e-13,0.0,5.204170427930421e-18,0.0,0.0,0.0,0.0,7.45931094670027e-17,0.02499999999999998
0.8944271909999159,0.025,3.5200000000000005,3.8600000000000003,1.0,3.5200000000000005,3.8600000000000003,2.0882526093560454,2.181063120309734,0.4535479564222483,0.06257008284127075,True,0.010525843216447233,0.010525843216910755,-4.635215822279548e-13,4.640437339942238e-13,0.0,5.221517662690189e-16,5.030698080332741e-16,0.0,5.030698080332741e-16,5.030698080332741e-16,5.152128723651117e-16,0.024999999999999984
0.8944271909999159,0.025,3.5200000000000005,4.2,1.0,3.5200000000000005,4.2,2.048414747685018,2.2486027645100335,0.4034553418902626,0.02997720655132241,True,0.007217702322856316,0.007217702327751856,-4.89554057014896e-12,4.9349656305874845e-12,0.0,3.9425060438524895e-14,4.0974168502572184e-14,0.0,4.0974168502572184e-14,4.0974168502572184e-14,3.944934656718857e-14,0.02500000000000001
0.8944271909999159,0.025,3.8600000000000003,0.8,1.0,3.8600000000000003,1.8,2.3051523909210085,2.024957430969069,0.6403388489907066,0.15343177484100257,True,0.01665651685539782,0.016656516856636987,-1.2391650205945126e-12,1.2439459184943047e-12,0.0,4.78089789979208e-15,3.0878077872387166e-16,0.0,3.0878077872387166e-16,3.0878077872387166e-16,4.784367346744034e-15,0.024999999999998357
0.8944271909999159,0.025,3.8600000000000003,1.1400000000000001,1.0,3.8600000000000003,1.9916767270585856,2.307407792401782,2.024162528595291,0.643662276100706,0.14152329045138767,True,0.016766600792907073,0.0167666008041131,-1.1206025690713162e-11,1.1209203704121151e-11,0.0,3.1780134079895106e-15,1.734723475976807e-17,0.0,1.734723475976807e-17,1.734723475976807e-17,3.174543961037557e-15,0.02499999999999885
0.8944271909999159,0.025,3.8600000000000003,1.48,1.0,3.8600000000000003,1.9916767270585551,2.307407792401782,2.024162528595291,0.6436622761007059,0.14152329045138945,True,0.01676660079290707,0.016766601274004953,-4.810978837532787e-10,4.811010687055806e-10,0.0,3.184952301893418e-15,1.734723475976807e-17,0.0,1.734723475976807e-17,1.734723475976807e-17,3.209238430557093e-15,0.02499999999999885
0.8944271909999159,0.025,3.8600000000000003,1.82,1.0,3.8600000000000003,1.9916767270584539,2.307407792401781,2.024162528595291,0.6436622761007059,0.1415232904513961,True,0.016766600792907076,0.016766600802912795,-1.000571847598053e-11,1.000893465330499e-11,0.0,3.2161773244610004e-15,4.5102810375396984e-17,0.0,4.5102810375396984e-17,4.5102810375396984e-17,3.1537272793258353e-15,0.02499999999999886
0.8944271909999159,0.025,3.8600000000000003,2.16,1.0,3.8600000000000003,2.16,2.3056811637319767,2.0247702078933436,0.6434969190164045,0.13267249950044335,True,0.016682333429225177,0.016682333461121406,-3.189622871380138e-11,3.19135794180081e-11,0.0,1.7350704206720025e-14,2.7755575615628914e-17,0.0,2.7755575615628914e-17,2.7755575615628914e-17,1.742356259271105e-14,0.024999999999998496
0.8944271909999159,0.025,3.8600000000000003,2.5,1.0,3.8600000000000003,2.5,2.291882852079902,2.029833703251064,0.6347655980196145,0.11743243860527453,True,0.016007192096682023,0.016007192129004255,-3.2322231696690906e-11,3.244966101378921e-11,0.0,1.274293170983043e-13,7.685518887967646e-14,0.0,7.685518887967646e-14,7.685518887967646e-14,1.2740503096964062e-13,0.024999999999986693
0.8944271909999159,0.025,3.8600000000000003,2.84,1.0,3.8600000000000003,2.84,2.2651426336784564,2.0407890771798916,0.6152394652245999,0.10279369577595876,True,0.014691462580058124,0.014691462580738742,-6.806187557995003e-13,6.8258072805083e-13,0.0,1.961972251329769e-15,1.996666720849305e-15,0.0,1.996666720849305e-15,1.996666720849305e-15,1.996666720849305e-15,0.025000000000000012
0.8944271909999159,0.025,3.8600000000000003,3.1800000000000006,1.0,3.8600000000000003,3.1800000000000006,2.227236496184839,2.059370883733177,0.5854692573156736,0.0853869673945169,True,0.0128154382679878,0.012815438269416838,-1.429037443934078e-12,1.4292490801981472e-12,0.0,2.1163626406917047e-16,1.0408340855860843e-17,0.0,1.0408340855860843e-17,1.0408340855860843e-17,1.942890293094024e-16,0.024999999999999897
0.8944271909999159,0.025,3.8600000000000003,3.5200000000000005,1.0,3.8600000000000003,3.5200000000000005,2.181063120309734,2.0882526093560454,0.5464520435777518,0.06257008284127075,True,0.010525843216447233,0.010525843258389773,-4.1942539719119765e-11,4.194304625837475e-11,0.0,5.065392549852277e-16,5.048045315092509e-16,0.0,5.048045315092509e-16,5.048045315092509e-16,5.499073418846478e-16,0.024999999999999988
0.8944271909999159,0.025,3.8600000000000003,3.8600000000000003,1.0,3.8600000000000003,3.8600000000000003,2.1308179027156693,2.1308179027156693,0.5,0.03422365803211447,True,0.008047936390124577,0.008047936390133572,-8.994541222939745e-15,8.080341951099967e-15,0.0,-9.141992718397773e-16,0.0,0.0,0.0,0.0,-8.933825901280557e-16,0.02499999999999998
0.8944271909999159,0.025,3.8600000000000003,4.2,1.0,3.8600000000000003,4.2,2.0817130630534897,2.1904551236759926,0.448755339069594,0.004850732677311065,True,0.0056599923619436235,0.005659992362280026,-3.3640278063185036e-13,3.857053565425872e-13,0.0,4.9302575910736834e-14,4.9263544632527356e-14,0.0,4.9263544632527356e-14,4.9263544632527356e-14,4.931211688985471e-14,0.02499999999999995
0.8944271909999159,0.025,4.2,0.8,1.0,4.2,1.8,2.38490737597109,2.001888831488171,0.687141433411602,0.09514940186041443,True,0.01090842693302003,0.010908426933199785,-1.797555160276687e-13,1.8586174266310707e-13,0.0,6.106226635438361e-15,1.0928757898653885e-16,0.0,1.0928757898653885e-16,1.0928757898653885e-16,6.062858548538941e-15,0.024999999999996893
0.8944271909999159,0.025,4.2,1.1400000000000001,1.0,4.2,1.9805287718345272,2.386980582992932,2.0014087329801864,0.6893927795479096,0.08757781104596862,True,0.010964044558865769,0.010964044559538776,-6.73006789186914e-13,6.842339195234359e-13,0.0,1.1227130336521896e-14,3.469446951953614e-18,0.0,3.469446951953614e-18,3.469446951953614e-18,1.1265294252993385e-14,0.024999999999994957
0.8944271909999159,0.025,4.2,1.48,1.0,4.2,1.9805287718343385,2.3869805829929334,2.0014087329801864,0.6893927795479077,0.08757781104597506,True,0.0109640445588658,0.01096404458162473,-2.2758930157129598e-11,2.2770205859723447e-11,0.0,1.1275702593849246e-14,1.0408340855860843e-17,0.0,1.0408340855860843e-17,1.0408340855860843e-17,1.1234069230425803e-14,0.024999999999994943
0.8944271909999159,0.025,4.2,1.82,1.0,4.2,1.9805287718344122,2.386980582992934,2.0014087329801864,0.6893927795479077,0.08757781104597195,True,0.010964044558865814,0.010964044558878875,-1.306073305062938e-14,2.431908840971886e-14,0.0,1.1258355359089478e-14,1.5612511283791264e-17,0.0,1.5612511283791264e-17,1.5612511283791264e-17,1.1277437317325223e-14,0.024999999999994943
0.8944271909999159,0.025,4.2,2.16,1.0,4.2,2.16,2.3849422158548403,2.0018807203770876,0.6887978325743572,0.0812500623148813,True,0.010909361869894265,0.010909361870436778,-5.425122157065587e-13,5.509724620988976e-13,0.0,8.460246392338888e-15,1.734723475976807e-18,0.0,1.734723475976807e-18,1.734723475976807e-18,8.44810332800705e-15,0.024999999999996216
0.8944271909999159,0.025,4.2,2.5,1.0,4.2,2.5,2.3700628249644318,2.0054830619126056,0.6801462068015148,0.07107268552580859,True,0.010509223413340815,0.010509223420895997,-7.555182174323605e-12,7.59081686396712e-12,0.0,3.563468964351557e-14,3.5697139688650736e-14,0.0,3.5697139688650736e-14,3.5697139688650736e-14,3.562428130265971e-14,0.024999999999999998
0.8944271909999159,0.025,4.2,2.84,1.0,4.2,2.84,2.3413579863566985,2.0132797301759107,0.6617742449084786,0.06101184550372496,True,0.009733417079805096,0.009733417079935441,-1.303453872614213e-13,1.3655569730541828e-13,0.0,6.2103100439969694e-15,8.673617379884035e-18,0.0,8.673617379884035e-18,8.673617379884035e-18,6.203371150093062e-15,0.02499999999999652
0.8944271909999159,0.025,4.2,3.1800000000000006,1.0,4.2,3.1800000000000006,2.3001153648112713,2.02676769437595,0.633772825798995,0.048247840705294864,True,0.008613980051565138,0.008613980061100498,-9.53536034853375e-12,9.57517572175437e-12,0.0,3.9815373220619676e-14,3.523396852056493e-14,0.0,3.523396852056493e-14,3.523396852056493e-14,3.981884266757163e-14,0.024999999999996386
0.8944271909999159,0.025,4.2,3.5200000000000005,1.0,4.2,3.5200000000000005,2.2486027645100335,2.048414747685018,0.5965446581097374,0.02997720655132241,True,0.007217702322856316,0.00721770232289751,-4.119447838402124e-14,8.062300826949809e-14,0.0,3.942852988547685e-14,4.0973301140834195e-14,0.0,4.0973301140834195e-14,4.0973301140834195e-14,3.9458020184568454e-14,0.025
0.8944271909999159,0.025,4.2,3.8600000000000003,1.0,4.2,3.8600000000000003,2.1904551236759926,2.0817130630534897,0.551244660930406,0.004850732677311065,True,0.0056599923619436235,0.005659992362280037,-3.364131889727062e-13,3.8571056071301513e-13,0.0,4.9297371740308904e-14,4.9263544632527356e-14,0.0,4.9263544632527356e-14,4.9263544632527356e-14,4.931211688985471e-14,0.02499999999999996
0.8944271909999159,0.025,4.2,4.2,1.0,4.2,4.2,2.1308179027156693,2.1308179027156693,0.5,-0.02414305472662126,False,0.004101111735270323,0.004101097602187561,1.4133082762261828e-08,5.674839851504965e-11,1.4133082762261828e-08,1.4189831160776878e-08,0.0,1.4441662800494712e-08,1.4441662800494712e-08,1.4888610892771906e-08,1.4189831165981048e-08,0.02499999999999998


==> anc/results/step_up_study.json <==
{
  "date": "2026-09-14",
  "alpha": 0.025,
  "lower_grid": [
    0.8,
    1.1400000000000001,
    1.48,
    1.82,
    2.16,
    2.5,
    2.84,
    3.1800000000000006,
    3.5200000000000005,
    3.8600000000000003,
    4.2
  ],
  "interval_width": 1,
  "correlation_grid": [
    0.0,
    0.6324555320336759,
    0.8944271909999159
  ],
  "summaries": [
    {
      "rho": 0.0,
      "count": 121,
      "exact_criterion_count": 43,
      "max_observed_gap": 1.0505681124987204e-05,
      "max_loss_upper_estimate": 1.0506632463682525e-05,
      "max_gap_at": [
        3.8600000000000003,
        3.8600000000000003
      ],
      "max_cubic_bound": 1.9180328658196523e-05,
      "max_solver_gap": 3.137331283653566e-09
    },
    {
      "rho": 0.6324555320336759,
      "count": 121,
      "exact_criterion_count": 66,
      "max_observed_gap": 1.801770840017397e-05,
      "max_loss_upper_estimate": 1.801770840017397e-05,
      "max_gap_at": [
        3.8600000000000003,
        3.8600000000000003
      ],
      "max_cubic_bound": 2.9678410040856354e-05,
      "max_solver_gap": 3.99131373785e-09
    },
    {
      "rho": 0.8944271909999159,
      "count": 121,
      "exact_criterion_count": 120,
      "max_observed_gap": 1.4133082762261828e-08,
      "max_loss_upper_estimate": 1.4189831160776878e-08,
      "max_gap_at": [
        4.2,
        4.2
      ],
      "max_cubic_bound": 1.4888610892771906e-08,
      "max_solver_gap": 2.6667760222309767e-09
    }
  ],
  "checks": {
    "max_solver_gap": 3.99131373785e-09,
    "max_null_size_error": 1.3312267954646018e-14,
    "bound_violations": 0,
    "exact_region_discrepancies": 0,
    "max_independent_defect_difference": 1.4399560103323106e-20
  },
  "examples": [
    {
      "q": 0.5,
      "log_k": 1.7364938126666751,
      "r_s": 0.5966559316017388,
      "r_f": 0.5966559316017388,
      "fit_margin": 0.1933118632034776,
      "deficit": 0.0,
      "defect_integral": 0.0,
      "cubic_bound": 0.0,
      "integration_order": 48,
      "interval_e": [
        1.5,
        4
      ],
      "interval_b": [
        2,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        2.0824635994510454,
        2.0824635994510454
      ],
      "worst_regrets": [
        0.07854572252427093,
        0.07854572252427093
      ],
      "worst_regret": 0.07854572252427093,
      "imbalance": 0.0,
      "average_regret": 0.07854572252427093,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "numerical_exactness_criterion": true,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "fitted_prior_dual_lower": 0.07854572252427093,
      "fitted_prior_gap_bound": 0.0,
      "name": "overlapping",
      "observed_gap": -1.2348054106992024e-09,
      "full_solver_gap": 1.234805285799112e-09,
      "independent_defect": 0.0
    },
    {
      "q": 0.4888128759653313,
      "log_k": 1.4654392643035812,
      "r_s": 0.5415522981419083,
      "r_f": 0.42081142124247367,
      "fit_margin": -0.03763628061561808,
      "deficit": 0.03763628061561802,
      "defect_integral": 3.5962620822959713e-07,
      "cubic_bound": 3.798617534590781e-07,
      "integration_order": 48,
      "corner_extent_s": 0.023995885703864968,
      "corner_extent_f": 0.027632715754986364,
      "interval_e": [
        2.8,
        4
      ],
      "interval_b": [
        3.1,
        4.5
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "cutoffs": [
        2.179005283494289,
        2.2391802671823284
      ],
      "active_amplitudes": [
        2.8,
        3.1
      ],
      "worst_regrets": [
        0.053400851455388344,
        0.05340085145538793
      ],
      "worst_regret": 0.053400851455388344,
      "imbalance": 2.1510571102112408e-16,
      "average_regret": 0.05340085145538813,
      "defect_gap_bound": 3.5962620844470284e-07,
      "cubic_gap_bound": 3.798617536741838e-07,
      "numerical_exactness_criterion": false,
      "null_size": 0.024999999999998964,
      "arithmetic_certificate": false,
      "fitted_prior_dual_lower": 0.05340049676137787,
      "fitted_prior_gap_bound": 3.546940104751095e-07,
      "name": "higher-power",
      "observed_gap": 3.5444083832519846e-07,
      "full_solver_gap": 2.5299725509020377e-10,
      "independent_defect": 3.5962620822959623e-07
    },
    {
      "q": 0.5,
      "log_k": 1.148076426259089,
      "r_s": 0.4411622939088518,
      "r_f": 0.4411622939088518,
      "fit_margin": -0.11767541218229638,
      "deficit": 0.11767541218229643,
      "defect_integral": 6.6510866724586765e-06,
      "cubic_bound": 7.889631597770393e-06,
      "integration_order": 48,
      "corner_extent_s": 0.07165038813940566,
      "corner_extent_f": 0.07165038813940566,
      "interval_e": [
        3.3,
        4
      ],
      "interval_b": [
        3.3,
        4
      ],
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "cutoffs": [
        2.2079465475209195,
        2.2079465475209195
      ],
      "active_amplitudes": [
        3.3,
        3.3
      ],
      "worst_regrets": [
        0.03757243797718815,
        0.03757243797718815
      ],
      "worst_regret": 0.03757243797718815,
      "imbalance": 0.0,
      "average_regret": 0.03757243797718815,
      "defect_gap_bound": 6.6510866724586765e-06,
      "cubic_gap_bound": 7.889631597770393e-06,
      "numerical_exactness_criterion": false,
      "null_size": 0.025,
      "arithmetic_certificate": false,
      "fitted_prior_dual_lower": 0.03756602730118484,
      "fitted_prior_gap_bound": 6.410676003307247e-06,
      "name": "symmetric-higher",
      "observed_gap": 6.410668998785285e-06,
      "full_solver_gap": 7.0044803290869595e-12,
      "independent_defect": 6.651086672458662e-06
    }
  ],
  "dt_plateaus": [
    {
      "rho": 0.0,
      "alpha": 0.025,
      "c": 1.959963984540054,
      "t": 2.2414027276049455,
      "regret_mode": 2.1006833560724996,
      "worst_regret": 0.10911064992253727,
      "symmetric_amplitude_transition": 2.4628705096232113,
      "mode_fit_margin": 0.10730983012998663,
      "midpoint": 2.1006833560724996
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "c": 1.959963984540054,
      "t": 2.207946547521311,
      "regret_mode": 2.082463599451236,
      "worst_regret": 0.07854572252438977,
      "symmetric_amplitude_transition": 2.7951448369066756,
      "mode_fit_margin": 0.19331186320244798,
      "midpoint": 2.0839552660306824
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "c": 1.959963984540054,
      "t": 2.130817902715669,
      "regret_mode": 2.0423665346432887,
      "worst_regret": 0.04181726406359202,
      "symmetric_amplitude_transition": 4.056958060789004,
      "mode_fit_margin": 0.41086198681457087,
      "midpoint": 2.0453909436278614
    }
  ],
  "symmetric_transition": {
    "rho": 0.6324555320336759,
    "alpha": 0.025,
    "transition": 2.7951448369066756,
    "coefficient": 0.008027279811279282,
    "rows": [
      {
        "amplitude": 3.1951448369066755,
        "epsilon": 0.4,
        "deficit": 0.09443210626470222,
        "actual_gap": 3.895192764537259e-06,
        "leading_cubic": 6.759700143027438e-06,
        "actual_over_leading": 0.5762375078952445,
        "defect": 4.0169282325581426e-06,
        "cubic_bound": 4.604289082731198e-06
      },
      {
        "amplitude": 2.9951448369066758,
        "epsilon": 0.2,
        "deficit": 0.04838668896694287,
        "actual_gap": 6.989914627386629e-07,
        "leading_cubic": 9.093815035284734e-07,
        "actual_over_leading": 0.7686449086841108,
        "defect": 7.111097837294814e-07,
        "cubic_bound": 7.622699361692066e-07
      },
      {
        "amplitude": 2.8951448369066757,
        "epsilon": 0.1,
        "deficit": 0.024493305490394357,
        "actual_gap": 1.0371610841691803e-07,
        "leading_cubic": 1.1795343678690574e-07,
        "actual_over_leading": 0.8792970450220216,
        "defect": 1.0466695871162056e-07,
        "cubic_bound": 1.0840391425246021e-07
      },
      {
        "amplitude": 2.8451448369066754,
        "epsilon": 0.05,
        "deficit": 0.012322575680902892,
        "actual_gap": 1.4094497964578512e-08,
        "leading_cubic": 1.5020102072863257e-08,
        "actual_over_leading": 0.938375644599844,
        "defect": 1.4160928563819653e-08,
        "cubic_bound": 1.4412814163470746e-08
      },
      {
        "amplitude": 2.8201448369066755,
        "epsilon": 0.025,
        "deficit": 0.006180386428655149,
        "actual_gap": 1.8361179313086673e-09,
        "leading_cubic": 1.895026520818589e-09,
        "actual_over_leading": 0.9689141081337082,
        "defect": 1.8404167983455674e-09,
        "cubic_bound": 1.8567559768871121e-09
      },
      {
        "amplitude": 2.8076448369066758,
        "epsilon": 0.0125,
        "deficit": 0.003094982673201352,
        "actual_gap": 2.343569505125487e-10,
        "leading_cubic": 2.3798142887924456e-10,
        "actual_over_leading": 0.984769910896976,
        "defect": 2.345396503657916e-10,
        "cubic_bound": 2.3557985912469715e-10
      }
    ]
  },
  "rows": [
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 1.8,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": 0.20509384435519906,
      "criterion_satisfied": true,
      "rectangle_regret": 0.1043191388259526,
      "minimax_primal_upper": 0.104319138825954,
      "observed_gap": -1.4016565685892601e-15,
      "full_solver_gap": 0.0,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.4016565685892601e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.4016565685892601e-15,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.0974578116336544,
      "cut_s": 2.2479484671996066,
      "cut_f": 2.2349516387272548,
      "q": 0.5154313218693354,
      "fit_margin": 0.15719612642113345,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10662554011798968,
      "minimax_primal_upper": 0.1066255401181119,
      "observed_gap": -1.2222167722342192e-13,
      "full_solver_gap": 1.2309597785531423e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.743006318923108e-16,
      "imbalance": 1.0408340855860843e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.0408340855860843e-15,
      "cubic_gap_bound": 1.0408340855860843e-15,
      "fitted_prior_gap_bound": 1.0408340855860843e-15,
      "null_size": 0.025000000000000012
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.0974578116346136,
      "cut_s": 2.24794846720033,
      "cut_f": 2.2349516387265527,
      "q": 0.5154313218686755,
      "fit_margin": 0.15719612642103709,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10662554011824425,
      "minimax_primal_upper": 0.10662554012982357,
      "observed_gap": -1.157932083550861e-11,
      "full_solver_gap": 1.1834769275687052e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.554484401784407e-13,
      "imbalance": 2.5547619575405633e-13,
      "defect": 0.0,
      "defect_gap_bound": 2.5547619575405633e-13,
      "cubic_gap_bound": 2.5547619575405633e-13,
      "fitted_prior_gap_bound": 2.5547619575405633e-13,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.0974578116320886,
      "cut_s": 2.2479484671992664,
      "cut_f": 2.2349516387275856,
      "q": 0.515431321869608,
      "fit_margin": 0.15719612642135017,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10662554011811502,
      "minimax_primal_upper": 0.10662554014242796,
      "observed_gap": -2.4312940549719997e-11,
      "full_solver_gap": 2.4439117396468646e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.2617684674864904e-13,
      "imbalance": 1.2627399126330374e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.2627399126330374e-13,
      "cubic_gap_bound": 1.2627399126330374e-13,
      "fitted_prior_gap_bound": 1.2610745780960997e-13,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.16,
      "cut_s": 2.24766442135057,
      "cut_f": 2.2352277024389764,
      "q": 0.5173669805294072,
      "fit_margin": 0.14759370837056318,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10652559571954949,
      "minimax_primal_upper": 0.10652559571957392,
      "observed_gap": -2.4424906541753444e-14,
      "full_solver_gap": 2.4272250875867485e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.5265566588595902e-16,
      "imbalance": 6.938893903907228e-17,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-17,
      "cubic_gap_bound": 6.938893903907228e-17,
      "fitted_prior_gap_bound": -1.3877787807814457e-17,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.5,
      "cut_s": 2.2366095653371536,
      "cut_f": 2.246247944821557,
      "q": 0.5211680007634891,
      "fit_margin": 0.09661295924412538,
      "criterion_satisfied": true,
      "rectangle_regret": 0.1026260237668963,
      "minimax_primal_upper": 0.10262602393268998,
      "observed_gap": -1.6579368433689012e-10,
      "full_solver_gap": 1.6579375372582916e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.938893903907228e-17,
      "imbalance": 1.249000902703301e-16,
      "defect": 0.0,
      "defect_gap_bound": 1.249000902703301e-16,
      "cubic_gap_bound": 1.249000902703301e-16,
      "fitted_prior_gap_bound": 4.163336342344337e-17,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.84,
      "cut_s": 2.2114868730277117,
      "cut_f": 2.2734701976437823,
      "q": 0.5157894957214444,
      "fit_margin": 0.04639158917777375,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09369451658895218,
      "minimax_primal_upper": 0.09369451724987891,
      "observed_gap": -6.609267300117239e-10,
      "full_solver_gap": 6.609268687896019e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.3877787807814457e-16,
      "imbalance": 8.326672684688674e-17,
      "defect": 0.0,
      "defect_gap_bound": 8.326672684688674e-17,
      "cubic_gap_bound": 8.326672684688674e-17,
      "fitted_prior_gap_bound": 1.8041124150158794e-16,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1761933974746914,
      "cut_f": 2.31781830969592,
      "q": 0.5043284192146423,
      "fit_margin": -0.0019432841717763605,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08099145669494344,
      "minimax_primal_upper": 0.08099145755286048,
      "observed_gap": -8.579170429623417e-10,
      "full_solver_gap": 8.74710123777156e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.6793080814814232e-11,
      "imbalance": 4.163336342344337e-17,
      "defect": 1.679359800353768e-11,
      "defect_gap_bound": 1.6793639636901104e-11,
      "cubic_gap_bound": 1.6859983717860152e-11,
      "fitted_prior_gap_bound": 1.6793233470480118e-11,
      "null_size": 0.02499999999999964
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1356114748761095,
      "cut_f": 2.380505463385388,
      "q": 0.4900209693648051,
      "fit_margin": -0.04349314585950448,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06617596794509253,
      "minimax_primal_upper": 0.06617578691273769,
      "observed_gap": 1.810323548429027e-07,
      "full_solver_gap": 8.266582002258716e-10,
      "loss_lower_estimate": 1.810323548429027e-07,
      "loss_upper_estimate": 1.8185901304312857e-07,
      "imbalance": 1.0542677841840487e-12,
      "defect": 1.824292859385665e-07,
      "defect_gap_bound": 1.824303402063507e-07,
      "cubic_gap_bound": 2.0189289570988932e-07,
      "fitted_prior_gap_bound": 1.8186056130464756e-07,
      "null_size": 0.02500000000000148
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.8600000000000003,
      "cut_s": 2.094774457398956,
      "cut_f": 2.46219508655677,
      "q": 0.4759383529498039,
      "fit_margin": -0.07155734564709937,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05106234172077552,
      "minimax_primal_upper": 0.051061467215010314,
      "observed_gap": 8.745057652054244e-07,
      "full_solver_gap": 4.48518999718317e-12,
      "loss_lower_estimate": 8.745057652054244e-07,
      "loss_upper_estimate": 8.745102503954216e-07,
      "imbalance": 9.026807079592913e-13,
      "defect": 8.795063744338014e-07,
      "defect_gap_bound": 8.795072771145094e-07,
      "cubic_gap_bound": 1.0871850435286962e-06,
      "fitted_prior_gap_bound": 8.745145564093004e-07,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 4.2,
      "cut_s": 2.057869165000464,
      "cut_f": 2.5623280587932906,
      "q": 0.4644633562409877,
      "fit_margin": -0.08190964317306149,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03724576148126793,
      "minimax_primal_upper": 0.03724414168158779,
      "observed_gap": 1.6197996801428638e-06,
      "full_solver_gap": 5.044575868140555e-14,
      "loss_lower_estimate": 1.6197996801428638e-06,
      "loss_upper_estimate": 1.6197997305886225e-06,
      "imbalance": 8.326672684688674e-17,
      "defect": 1.6329139613667828e-06,
      "defect_gap_bound": 1.6329139614500496e-06,
      "cubic_gap_bound": 2.3130770105152253e-06,
      "fitted_prior_gap_bound": 1.6197998282327375e-06,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.0974578116336544,
      "active_b": 1.8,
      "cut_s": 2.2349516387272548,
      "cut_f": 2.2479484671996066,
      "q": 0.48456867813066457,
      "fit_margin": 0.15719612642113345,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10662554011798968,
      "minimax_primal_upper": 0.1066255401335513,
      "observed_gap": -1.5561621435900008e-11,
      "full_solver_gap": 1.5562273691926976e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.522560269672795e-16,
      "imbalance": 1.0408340855860843e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.0408340855860843e-15,
      "cubic_gap_bound": 1.0408340855860843e-15,
      "fitted_prior_gap_bound": 1.0408340855860843e-15,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.1006833560724996,
      "active_b": 2.1006833560724996,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": 0.10730983012998774,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992253709,
      "minimax_primal_upper": 0.10911065062518764,
      "observed_gap": -7.026505488560986e-10,
      "full_solver_gap": 7.026503962004327e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.5265566588595902e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.100683356072505,
      "active_b": 2.1006833560738865,
      "cut_s": 2.2414027276049553,
      "cut_f": 2.241402727604935,
      "q": 0.5000000000000377,
      "fit_margin": 0.10730983012977102,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992254102,
      "minimax_primal_upper": 0.1091106528220856,
      "observed_gap": -2.899544576662194e-09,
      "full_solver_gap": 2.8995483930538413e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.816391647148976e-15,
      "imbalance": 3.941291737419306e-15,
      "defect": 0.0,
      "defect_gap_bound": 3.941291737419306e-15,
      "cubic_gap_bound": 3.941291737419306e-15,
      "fitted_prior_gap_bound": 3.774758283725532e-15,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.100683356072956,
      "active_b": 2.100683356070251,
      "cut_s": 2.2414027276058577,
      "cut_f": 2.241402727604033,
      "q": 0.4999999999989465,
      "fit_margin": 0.10730983013026663,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992288859,
      "minimax_primal_upper": 0.10911065080802117,
      "observed_gap": -8.851325783432173e-10,
      "full_solver_gap": 8.854839222971478e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.513439539304386e-13,
      "imbalance": 3.5139946508166986e-13,
      "defect": 0.0,
      "defect_gap_bound": 3.5139946508166986e-13,
      "cubic_gap_bound": 3.5139946508166986e-13,
      "fitted_prior_gap_bound": 3.5139946508166986e-13,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.100560126583839,
      "active_b": 2.16,
      "cut_s": 2.2411562686276247,
      "cut_f": 2.241649322804869,
      "q": 0.5019138568112458,
      "fit_margin": 0.09815980734497942,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10901572873854408,
      "minimax_primal_upper": 0.10901572880095949,
      "observed_gap": -6.241540617679675e-11,
      "full_solver_gap": 6.288551623878647e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.701100619897147e-13,
      "imbalance": 4.700545508384835e-13,
      "defect": 0.0,
      "defect_gap_bound": 4.700545508384835e-13,
      "cubic_gap_bound": 4.700545508384835e-13,
      "fitted_prior_gap_bound": 4.700545508384835e-13,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.0952974342909507,
      "active_b": 2.5,
      "cut_s": 2.2306308840418474,
      "cut_f": 2.252441103339074,
      "q": 0.5068503861298499,
      "fit_margin": 0.048486668298370006,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10496046671176357,
      "minimax_primal_upper": 0.10496046682496032,
      "observed_gap": -1.1319675752297087e-10,
      "full_solver_gap": 1.1322957849113635e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.282096816548119e-14,
      "imbalance": 5.551115123125783e-17,
      "defect": 0.0,
      "defect_gap_bound": 5.551115123125783e-17,
      "cubic_gap_bound": 5.551115123125783e-17,
      "fitted_prior_gap_bound": 3.26405569239796e-14,
      "null_size": 0.024999999999994603
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.083210642638273,
      "active_b": 2.84,
      "cut_s": 2.206457300736492,
      "cut_f": 2.279320787301839,
      "q": 0.5034596936132851,
      "fit_margin": 0.0021433959429375538,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09563601512777595,
      "minimax_primal_upper": 0.09563601518032142,
      "observed_gap": -5.254546797672788e-11,
      "full_solver_gap": 5.254557899903034e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1102230246251565e-16,
      "imbalance": 1.6653345369377348e-16,
      "defect": 0.0,
      "defect_gap_bound": 1.6653345369377348e-16,
      "cubic_gap_bound": 1.6653345369377348e-16,
      "fitted_prior_gap_bound": 2.220446049250313e-16,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.0661374933873944,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1723110022347347,
      "cut_f": 2.3232116118778006,
      "q": 0.49444567537538137,
      "fit_margin": -0.04013299502209988,
      "criterion_satisfied": false,
      "rectangle_regret": 0.0824414282265245,
      "minimax_primal_upper": 0.08244129864958212,
      "observed_gap": 1.2957694238424633e-07,
      "full_solver_gap": 2.5795410113493844e-09,
      "loss_lower_estimate": 1.2957694238424633e-07,
      "loss_upper_estimate": 1.3215648339559571e-07,
      "imbalance": 1.955380302121057e-13,
      "defect": 1.3251998370693925e-07,
      "defect_gap_bound": 1.3252017924496946e-07,
      "cubic_gap_bound": 1.4349770906669837e-07,
      "fitted_prior_gap_bound": 1.321774567297762e-07,
      "null_size": 0.024999999999999464
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.0464064555071464,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1328489264742383,
      "cut_f": 2.3853500075863905,
      "q": 0.48261848313221944,
      "fit_margin": -0.07425936183870496,
      "criterion_satisfied": false,
      "rectangle_regret": 0.0671631808463952,
      "minimax_primal_upper": 0.06716237143600053,
      "observed_gap": 8.09410394680965e-07,
      "full_solver_gap": 1.8074305940807278e-11,
      "loss_lower_estimate": 8.09410394680965e-07,
      "loss_upper_estimate": 8.094284689869058e-07,
      "imbalance": 6.245004513516506e-16,
      "defect": 8.135913745812222e-07,
      "defect_gap_bound": 8.135913752057227e-07,
      "cubic_gap_bound": 9.633905351341834e-07,
      "fitted_prior_gap_bound": 8.096254514172729e-07,
      "null_size": 0.02499999999999969
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.0264545283571116,
      "active_b": 3.8600000000000003,
      "cut_s": 2.092945072174164,
      "cut_f": 2.4664509438280873,
      "q": 0.47070897714431736,
      "fit_margin": -0.09466468031384079,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05168739615818932,
      "minimax_primal_upper": 0.05168558594388534,
      "observed_gap": 1.810214303982205e-06,
      "full_solver_gap": 2.9533320233809945e-13,
      "loss_lower_estimate": 1.810214303982205e-06,
      "loss_upper_estimate": 1.8102145993154073e-06,
      "imbalance": 6.245004513516506e-17,
      "defect": 1.823354697313398e-06,
      "defect_gap_bound": 1.823354697375848e-06,
      "cubic_gap_bound": 2.3970071192387894e-06,
      "fitted_prior_gap_bound": 1.8106835897035989e-06,
      "null_size": 0.024999999999991442
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.008344586987373,
      "active_b": 4.2,
      "cut_s": 2.0567251894346708,
      "cut_f": 2.5660185630112053,
      "q": 0.46092709249401137,
      "fit_margin": -0.09817435171434152,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03762240475084013,
      "minimax_primal_upper": 0.03761991433824112,
      "observed_gap": 2.490412599011338e-06,
      "full_solver_gap": 4.295714478574908e-11,
      "loss_lower_estimate": 2.490412599011338e-06,
      "loss_upper_estimate": 2.4904555561561237e-06,
      "imbalance": 2.646563523889256e-13,
      "defect": 2.513601456145582e-06,
      "defect_gap_bound": 2.5136017208019342e-06,
      "cubic_gap_bound": 3.7739480818309514e-06,
      "fitted_prior_gap_bound": 2.491032923573888e-06,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.0974578116346136,
      "active_b": 1.8,
      "cut_s": 2.2349516387265527,
      "cut_f": 2.24794846720033,
      "q": 0.4845686781313244,
      "fit_margin": 0.15719612642103709,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10662554011824425,
      "minimax_primal_upper": 0.10662554013313298,
      "observed_gap": -1.488872913846251e-11,
      "full_solver_gap": 1.5144122067489718e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.5539292902720945e-13,
      "imbalance": 2.5547619575405633e-13,
      "defect": 0.0,
      "defect_gap_bound": 2.5547619575405633e-13,
      "cubic_gap_bound": 2.5547619575405633e-13,
      "fitted_prior_gap_bound": 2.5547619575405633e-13,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.1006833560738865,
      "active_b": 2.100683356072505,
      "cut_s": 2.241402727604935,
      "cut_f": 2.2414027276049553,
      "q": 0.49999999999996225,
      "fit_margin": 0.10730983012977102,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992254102,
      "minimax_primal_upper": 0.10911065204259103,
      "observed_gap": -2.1200500105456044e-09,
      "full_solver_gap": 2.1200538408150393e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.83026943495679e-15,
      "imbalance": 3.941291737419306e-15,
      "defect": 0.0,
      "defect_gap_bound": 3.941291737419306e-15,
      "cubic_gap_bound": 3.941291737419306e-15,
      "fitted_prior_gap_bound": 3.774758283725532e-15,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.100683356073892,
      "active_b": 2.100683356073892,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": 0.10730983012955386,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992253709,
      "minimax_primal_upper": 0.10911065193257499,
      "observed_gap": -2.010037900013195e-09,
      "full_solver_gap": 2.010037775113105e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.249000902703301e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.1006833560738927,
      "active_b": 2.1006833560707068,
      "cut_s": 2.2414027276049464,
      "cut_f": 2.241402727604944,
      "q": 0.49999999999988676,
      "fit_margin": 0.10730983013004947,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992253759,
      "minimax_primal_upper": 0.10911064997746962,
      "observed_gap": -5.493203114603773e-11,
      "full_solver_gap": 5.493229482400608e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.636779683484747e-16,
      "imbalance": 4.3021142204224816e-16,
      "defect": 0.0,
      "defect_gap_bound": 4.3021142204224816e-16,
      "cubic_gap_bound": 4.3021142204224816e-16,
      "fitted_prior_gap_bound": 3.3306690738754696e-16,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.100560126585864,
      "active_b": 2.16,
      "cut_s": 2.2411562686288966,
      "cut_f": 2.2416493228035956,
      "q": 0.5019138568098191,
      "fit_margin": 0.09815980734468055,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10901572873809741,
      "minimax_primal_upper": 0.10901572885941789,
      "observed_gap": -1.2132048143875807e-10,
      "full_solver_gap": 1.213438238778508e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.3342439092743916e-14,
      "imbalance": 2.3370194668359545e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.3370194668359545e-14,
      "cubic_gap_bound": 2.3370194668359545e-14,
      "fitted_prior_gap_bound": 2.3550605909861133e-14,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.095297434292413,
      "active_b": 2.5,
      "cut_s": 2.230630884042262,
      "cut_f": 2.252441103338638,
      "q": 0.5068503861293107,
      "fit_margin": 0.04848666829817727,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10496046671192341,
      "minimax_primal_upper": 0.10496046808815196,
      "observed_gap": -1.3762285477891822e-09,
      "full_solver_gap": 1.3764209078059864e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.9236001680411619e-13,
      "imbalance": 1.5998313784848506e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.5998313784848506e-13,
      "cubic_gap_bound": 1.5998313784848506e-13,
      "fitted_prior_gap_bound": 1.9258206140904122e-13,
      "null_size": 0.024999999999994617
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.0832106426400934,
      "active_b": 2.84,
      "cut_s": 2.206457300738242,
      "cut_f": 2.279320787299778,
      "q": 0.5034596936108545,
      "fit_margin": 0.0021433959428505123,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09563601512845156,
      "minimax_primal_upper": 0.09563601564591101,
      "observed_gap": -5.174594502888041e-10,
      "full_solver_gap": 5.1813520141053e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.757511217259093e-13,
      "imbalance": 6.75778877301525e-13,
      "defect": 0.0,
      "defect_gap_bound": 6.75778877301525e-13,
      "cubic_gap_bound": 6.75778877301525e-13,
      "fitted_prior_gap_bound": 6.75626221635639e-13,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.0661374933884815,
      "active_b": 3.1800000000000006,
      "cut_s": 2.172311002235812,
      "cut_f": 2.3232116118762884,
      "q": 0.49444567537359385,
      "fit_margin": -0.04013299502216938,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08244142822654574,
      "minimax_primal_upper": 0.08244129623320653,
      "observed_gap": 1.3199333920299594e-07,
      "full_solver_gap": 1.6316534234839253e-10,
      "loss_lower_estimate": 1.3199333920299594e-07,
      "loss_upper_estimate": 1.3215650454534433e-07,
      "imbalance": 2.1674328998244619e-13,
      "defect": 1.3251998370708192e-07,
      "defect_gap_bound": 1.325202004503719e-07,
      "cubic_gap_bound": 1.4349773027210828e-07,
      "fitted_prior_gap_bound": 1.3217747796279156e-07,
      "null_size": 0.024999999999999453
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.0464064555073644,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1328489264742365,
      "cut_f": 2.385350007586393,
      "q": 0.4826184831322178,
      "fit_margin": -0.07425936183873083,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06716318084639457,
      "minimax_primal_upper": 0.0671623715856906,
      "observed_gap": 8.092607039628108e-07,
      "full_solver_gap": 1.6776444122790224e-10,
      "loss_lower_estimate": 8.092607039628108e-07,
      "loss_upper_estimate": 8.094284684040387e-07,
      "imbalance": 2.7755575615628914e-17,
      "defect": 8.135913745819883e-07,
      "defect_gap_bound": 8.135913746097438e-07,
      "cubic_gap_bound": 9.633905345384003e-07,
      "fitted_prior_gap_bound": 8.096254508344058e-07,
      "null_size": 0.024999999999999696
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.0264545283571618,
      "active_b": 3.8600000000000003,
      "cut_s": 2.092945072174165,
      "cut_f": 2.4664509438280837,
      "q": 0.4707089771443128,
      "fit_margin": -0.09466468031384612,
      "criterion_satisfied": false,
      "rectangle_regret": 0.0516873961581897,
      "minimax_primal_upper": 0.051685586207415875,
      "observed_gap": 1.8099507738261744e-06,
      "full_solver_gap": 2.638259680165511e-10,
      "loss_lower_estimate": 1.8099507738261744e-06,
      "loss_upper_estimate": 1.810214599794191e-06,
      "imbalance": 4.787836793695988e-16,
      "defect": 1.823354697313625e-06,
      "defect_gap_bound": 1.8233546977924087e-06,
      "cubic_gap_bound": 2.3970071196554423e-06,
      "fitted_prior_gap_bound": 1.8106835901407492e-06,
      "null_size": 0.024999999999991446
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.0083445869870276,
      "active_b": 4.2,
      "cut_s": 2.0567251894339895,
      "cut_f": 2.566018563013416,
      "q": 0.46092709249666247,
      "fit_margin": -0.09817435171391597,
      "criterion_satisfied": false,
      "rectangle_regret": 0.037622404750575475,
      "minimax_primal_upper": 0.037619914735194944,
      "observed_gap": 2.4900153805310077e-06,
      "full_solver_gap": 4.399109965191883e-10,
      "loss_lower_estimate": 2.4900153805310077e-06,
      "loss_upper_estimate": 2.490455291527527e-06,
      "imbalance": 6.938893903907228e-18,
      "defect": 2.513601456141538e-06,
      "defect_gap_bound": 2.513601456148477e-06,
      "cubic_gap_bound": 3.773947817179339e-06,
      "fitted_prior_gap_bound": 2.491032658966108e-06,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.097457811632088,
      "active_b": 1.8,
      "cut_s": 2.234951638727585,
      "cut_f": 2.2479484671992664,
      "q": 0.4845686781303922,
      "fit_margin": 0.1571961264213506,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10662554011811486,
      "minimax_primal_upper": 0.10662554012424919,
      "observed_gap": -6.134329155749185e-12,
      "full_solver_gap": 6.260325591256333e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.2599643550714745e-13,
      "imbalance": 1.2619072453645686e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.2619072453645686e-13,
      "cubic_gap_bound": 1.2619072453645686e-13,
      "fitted_prior_gap_bound": 1.2602419108276308e-13,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.1006833560702516,
      "active_b": 2.100683356072956,
      "cut_s": 2.2414027276040334,
      "cut_f": 2.2414027276058577,
      "q": 0.5000000000010533,
      "fit_margin": 0.10730983013026574,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992288859,
      "minimax_primal_upper": 0.10911064992587569,
      "observed_gap": -2.987096681117407e-12,
      "full_solver_gap": 3.3385239017746926e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.514272206572855e-13,
      "imbalance": 3.5131619835482297e-13,
      "defect": 0.0,
      "defect_gap_bound": 3.5131619835482297e-13,
      "cubic_gap_bound": 3.5131619835482297e-13,
      "fitted_prior_gap_bound": 3.5131619835482297e-13,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.1006833560707063,
      "active_b": 2.1006833560738927,
      "cut_s": 2.2414027276049437,
      "cut_f": 2.241402727604947,
      "q": 0.5000000000001139,
      "fit_margin": 0.10730983013004969,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992253777,
      "minimax_primal_upper": 0.10911065049295467,
      "observed_gap": -5.704168942743948e-10,
      "full_solver_gap": 5.704173938747559e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.996003610813204e-16,
      "imbalance": 5.967448757360216e-16,
      "defect": 0.0,
      "defect_gap_bound": 5.967448757360216e-16,
      "cubic_gap_bound": 5.967448757360216e-16,
      "fitted_prior_gap_bound": 6.800116025829084e-16,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.100683356070707,
      "active_b": 2.100683356070707,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": 0.1073098301305464,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10911064992253709,
      "minimax_primal_upper": 0.10911064992253727,
      "observed_gap": -1.8041124150158794e-16,
      "full_solver_gap": 2.7755575615628914e-17,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.5265566588595902e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.100560126582655,
      "active_b": 2.16,
      "cut_s": 2.2411562686288358,
      "cut_f": 2.241649322803656,
      "q": 0.5019138568099965,
      "fit_margin": 0.09815980734518037,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10901572873807393,
      "minimax_primal_upper": 0.10901572876694858,
      "observed_gap": -2.8874652668875456e-11,
      "full_solver_gap": 2.8874583279936417e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -6.938893903907228e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.095297434289264,
      "active_b": 2.5,
      "cut_s": 2.2306308840418527,
      "cut_f": 2.2524411033390677,
      "q": 0.5068503861299003,
      "fit_margin": 0.04848666829863002,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10496046671176562,
      "minimax_primal_upper": 0.10496046834846515,
      "observed_gap": -1.6366995259087247e-09,
      "full_solver_gap": 1.6367340677225783e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.454181385365018e-14,
      "imbalance": 2.192690473634684e-15,
      "defect": 0.0,
      "defect_gap_bound": 2.192690473634684e-15,
      "cubic_gap_bound": 2.192690473634684e-15,
      "fitted_prior_gap_bound": 3.479161403419084e-14,
      "null_size": 0.024999999999994617
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.0832106426368844,
      "active_b": 2.84,
      "cut_s": 2.2064573007365897,
      "cut_f": 2.2793207873017245,
      "q": 0.5034596936131959,
      "fit_margin": 0.002143395943152049,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09563601512781365,
      "minimax_primal_upper": 0.09563601513213035,
      "observed_gap": -4.3166997754084946e-12,
      "full_solver_gap": 4.354544502760405e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.7844727351910024e-14,
      "imbalance": 3.7789216200678766e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.7789216200678766e-14,
      "cubic_gap_bound": 3.7789216200678766e-14,
      "fitted_prior_gap_bound": 3.795574965437254e-14,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.0661374933866092,
      "active_b": 3.1800000000000006,
      "cut_s": 2.172311002235304,
      "cut_f": 2.323211611877001,
      "q": 0.49444567537447254,
      "fit_margin": -0.040132995021950224,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08244142822634923,
      "minimax_primal_upper": 0.08244129633975546,
      "observed_gap": 1.3188659377105783e-07,
      "full_solver_gap": 2.6971426481114946e-10,
      "loss_lower_estimate": 1.3188659377105783e-07,
      "loss_upper_estimate": 1.3215630803586897e-07,
      "imbalance": 2.0289325775024736e-14,
      "defect": 1.325199837052546e-07,
      "defect_gap_bound": 1.3252000399458038e-07,
      "cubic_gap_bound": 1.4349753381611606e-07,
      "fitted_prior_gap_bound": 1.3217728161984965e-07,
      "null_size": 0.024999999999999467
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.04640645550646,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1328489264742365,
      "cut_f": 2.3853500075863936,
      "q": 0.482618483132238,
      "fit_margin": -0.07425936183862147,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06716318084639465,
      "minimax_primal_upper": 0.06716237141975206,
      "observed_gap": 8.094266425867636e-07,
      "full_solver_gap": 1.825900541874148e-12,
      "loss_lower_estimate": 8.094266425867636e-07,
      "loss_upper_estimate": 8.094284684873054e-07,
      "imbalance": 4.163336342344337e-17,
      "defect": 8.135913745787825e-07,
      "defect_gap_bound": 8.135913746204158e-07,
      "cubic_gap_bound": 9.63390534548258e-07,
      "fitted_prior_gap_bound": 8.09625450889917e-07,
      "null_size": 0.024999999999999686
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.026454528356722,
      "active_b": 3.8600000000000003,
      "cut_s": 2.092945072174164,
      "cut_f": 2.4664509438280873,
      "q": 0.4707089771443239,
      "fit_margin": -0.09466468031380126,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05168739615818932,
      "minimax_primal_upper": 0.05168558599180213,
      "observed_gap": 1.8101663871866736e-06,
      "full_solver_gap": 4.8212274450509796e-11,
      "loss_lower_estimate": 1.8101663871866736e-06,
      "loss_upper_estimate": 1.810214599461124e-06,
      "imbalance": 6.938893903907228e-17,
      "defect": 1.8233546973115271e-06,
      "defect_gap_bound": 1.823354697380916e-06,
      "cubic_gap_bound": 2.3970071192430288e-06,
      "fitted_prior_gap_bound": 1.8106835896619655e-06,
      "null_size": 0.024999999999991442
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.008344586986818,
      "active_b": 4.2,
      "cut_s": 2.0567251894339904,
      "cut_f": 2.5660185630134125,
      "q": 0.46092709249666086,
      "fit_margin": -0.09817435171389954,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03762240475057579,
      "minimax_primal_upper": 0.0376199143721693,
      "observed_gap": 2.4903784064875256e-06,
      "full_solver_gap": 7.688537306815846e-11,
      "loss_lower_estimate": 2.4903784064875256e-06,
      "loss_upper_estimate": 2.4904552918605938e-06,
      "imbalance": 3.608224830031759e-16,
      "defect": 2.5136014561405725e-06,
      "defect_gap_bound": 2.513601456501395e-06,
      "cubic_gap_bound": 3.773947817531553e-06,
      "fitted_prior_gap_bound": 2.4910326592575416e-06,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 1.8,
      "cut_s": 2.2352277024389764,
      "cut_f": 2.2476644213505703,
      "q": 0.48263301947059306,
      "fit_margin": 0.14759370837056274,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10652559571954953,
      "minimax_primal_upper": 0.10652559585787755,
      "observed_gap": -1.3832801570856645e-10,
      "full_solver_gap": 1.383279185640518e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -9.71445146547012e-17,
      "imbalance": 1.3877787807814457e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.3877787807814457e-17,
      "cubic_gap_bound": 1.3877787807814457e-17,
      "fitted_prior_gap_bound": 1.3877787807814457e-17,
      "null_size": 0.02499999999999999
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.100560126583839,
      "cut_s": 2.2416493228048693,
      "cut_f": 2.2411562686276243,
      "q": 0.4980861431887537,
      "fit_margin": 0.0981598073449792,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10901572873854426,
      "minimax_primal_upper": 0.1090157294611506,
      "observed_gap": -7.226063358789503e-10,
      "full_solver_gap": 7.230765985966059e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.702627176556007e-13,
      "imbalance": 4.702349620799851e-13,
      "defect": 0.0,
      "defect_gap_bound": 4.702349620799851e-13,
      "cubic_gap_bound": 4.702349620799851e-13,
      "fitted_prior_gap_bound": 4.703182288068319e-13,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.100560126585864,
      "cut_s": 2.2416493228035956,
      "cut_f": 2.2411562686288966,
      "q": 0.4980861431901809,
      "fit_margin": 0.09815980734468055,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10901572873809741,
      "minimax_primal_upper": 0.10901573005553689,
      "observed_gap": -1.3174394769555064e-09,
      "full_solver_gap": 1.3174627777612358e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.3300805729320473e-14,
      "imbalance": 2.335631688055173e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.335631688055173e-14,
      "cubic_gap_bound": 2.335631688055173e-14,
      "fitted_prior_gap_bound": 2.353672812205332e-14,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.100560126582655,
      "cut_s": 2.241649322803656,
      "cut_f": 2.2411562686288358,
      "q": 0.4980861431900035,
      "fit_margin": 0.09815980734518037,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10901572873807393,
      "minimax_primal_upper": 0.10901572954340498,
      "observed_gap": -8.05331051845215e-10,
      "full_solver_gap": 8.053308575561857e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.942890293094024e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.3877787807814457e-17,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.16,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": 0.08897784080582727,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10892012914815527,
      "minimax_primal_upper": 0.10892012914815577,
      "observed_gap": -4.996003610813204e-16,
      "full_solver_gap": 4.3021142204224816e-16,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -6.938893903907228e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.5,
      "cut_s": 2.230909172998875,
      "cut_f": 2.2521490579912364,
      "q": 0.5048520555108723,
      "fit_margin": 0.03865734762054451,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10485030230213051,
      "minimax_primal_upper": 0.10485030405618724,
      "observed_gap": -1.7540567331941759e-09,
      "full_solver_gap": 1.7540947999661327e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.8066771956835055e-14,
      "imbalance": 1.3877787807814457e-16,
      "defect": 0.0,
      "defect_gap_bound": 1.3877787807814457e-16,
      "cubic_gap_bound": 1.3877787807814457e-16,
      "fitted_prior_gap_bound": 3.80112608056038e-14,
      "null_size": 0.02499999999999373
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.84,
      "cut_s": 2.2068166415290698,
      "cut_f": 2.27889802178633,
      "q": 0.5013366058587607,
      "fit_margin": -0.009047145989353744,
      "criterion_satisfied": false,
      "rectangle_regret": 0.09549550743893578,
      "minimax_primal_upper": 0.09549550581102308,
      "observed_gap": 1.6279127074136923e-09,
      "full_solver_gap": 2.2958024370467456e-13,
      "loss_lower_estimate": 1.6279127074136923e-09,
      "loss_upper_estimate": 1.628142287657397e-09,
      "imbalance": 3.0253577421035516e-15,
      "defect": 1.6291189087964094e-09,
      "defect_gap_bound": 1.6291219341541515e-09,
      "cubic_gap_bound": 1.656592951150756e-09,
      "fitted_prior_gap_bound": 1.6281433978804216e-09,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1727819014359726,
      "cut_f": 2.32255140434897,
      "q": 0.49227675401029913,
      "fit_margin": -0.052839097708750504,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08226357265543115,
      "minimax_primal_upper": 0.08226328528275785,
      "observed_gap": 2.873726732965931e-07,
      "full_solver_gap": 7.365343057674778e-11,
      "loss_lower_estimate": 2.873726732965931e-07,
      "loss_upper_estimate": 2.8744632672716985e-07,
      "imbalance": 5.773159728050814e-15,
      "defect": 2.883946850684009e-07,
      "defect_gap_bound": 2.883946908415606e-07,
      "cubic_gap_bound": 3.1992252084352735e-07,
      "fitted_prior_gap_bound": 2.874473410963141e-07,
      "null_size": 0.024999999999999495
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.5200000000000005,
      "cut_s": 2.133423825328554,
      "cut_f": 2.384334853917373,
      "q": 0.48057558660616134,
      "fit_margin": -0.08796498789322327,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06695586414372894,
      "minimax_primal_upper": 0.06695460449284198,
      "observed_gap": 1.2596508869588963e-06,
      "full_solver_gap": 1.2171544189198968e-09,
      "loss_lower_estimate": 1.2596508869588963e-06,
      "loss_upper_estimate": 1.2608680413778162e-06,
      "imbalance": 7.675110547111785e-13,
      "defect": 1.2678886062190943e-06,
      "defect_gap_bound": 1.267889373730149e-06,
      "cubic_gap_bound": 1.5441609464673498e-06,
      "fitted_prior_gap_bound": 1.260871534375374e-06,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0935709578995407,
      "cut_f": 2.4649880246755504,
      "q": 0.46897503615428393,
      "fit_margin": -0.10832094539033699,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05147211953884581,
      "minimax_primal_upper": 0.051469629820397406,
      "observed_gap": 2.489718448406286e-06,
      "full_solver_gap": 8.776313009661862e-14,
      "loss_lower_estimate": 2.489718448406286e-06,
      "loss_upper_estimate": 2.4897185361694163e-06,
      "imbalance": 0.0,
      "defect": 2.508698635815208e-06,
      "defect_gap_bound": 2.508698635815208e-06,
      "cubic_gap_bound": 3.406757492064723e-06,
      "fitted_prior_gap_bound": 2.4897187924852182e-06,
      "null_size": 0.02499999999999089
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 4.2,
      "cut_s": 2.057324217507964,
      "cut_f": 2.564080640024809,
      "q": 0.459617743051914,
      "fit_margin": -0.11057693447195927,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03742434186752469,
      "minimax_primal_upper": 0.03742114862745022,
      "observed_gap": 3.1932400744727474e-06,
      "full_solver_gap": 2.2815083156046967e-14,
      "loss_lower_estimate": 3.1932400744727474e-06,
      "loss_upper_estimate": 3.1932400972878305e-06,
      "imbalance": 5.660749646807517e-14,
      "defect": 3.2240158049988756e-06,
      "defect_gap_bound": 3.224015861606372e-06,
      "cubic_gap_bound": 5.024567705470334e-06,
      "fitted_prior_gap_bound": 3.193250357969024e-06,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 1.8,
      "cut_s": 2.2462479448215564,
      "cut_f": 2.236609565337154,
      "q": 0.47883199923651104,
      "fit_margin": 0.09661295924412538,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10262602376689621,
      "minimax_primal_upper": 0.10262602616241713,
      "observed_gap": -2.3955209205173134e-09,
      "full_solver_gap": 2.39552087888395e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -4.163336342344337e-17,
      "imbalance": 4.163336342344337e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.163336342344337e-17,
      "cubic_gap_bound": 4.163336342344337e-17,
      "fitted_prior_gap_bound": 4.163336342344337e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.0952974342909503,
      "cut_s": 2.252441103339074,
      "cut_f": 2.230630884041847,
      "q": 0.4931496138701498,
      "fit_margin": 0.04848666829837045,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10496046671176347,
      "minimax_primal_upper": 0.10496046678864036,
      "observed_gap": -7.687689373980788e-11,
      "full_solver_gap": 7.690934000770255e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.24462678946702e-14,
      "imbalance": 4.163336342344337e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.163336342344337e-17,
      "cubic_gap_bound": 4.163336342344337e-17,
      "fitted_prior_gap_bound": 3.2557290197132716e-14,
      "null_size": 0.024999999999994624
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.095297434292413,
      "cut_s": 2.252441103338638,
      "cut_f": 2.230630884042262,
      "q": 0.4931496138706894,
      "fit_margin": 0.04848666829817727,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10496046671192341,
      "minimax_primal_upper": 0.10496046706649699,
      "observed_gap": -3.545735788312854e-10,
      "full_solver_gap": 3.547661331371188e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.925543058334256e-13,
      "imbalance": 1.5998313784848506e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.5998313784848506e-13,
      "cubic_gap_bound": 1.5998313784848506e-13,
      "fitted_prior_gap_bound": 1.9279022822615843e-13,
      "null_size": 0.02499999999999461
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.095297434289264,
      "cut_s": 2.2524411033390677,
      "cut_f": 2.2306308840418527,
      "q": 0.4931496138700997,
      "fit_margin": 0.04848666829863002,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10496046671176562,
      "minimax_primal_upper": 0.10496046712731434,
      "observed_gap": -4.155487204338115e-10,
      "full_solver_gap": 4.1558342878111887e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.4708347307343956e-14,
      "imbalance": 2.192690473634684e-15,
      "defect": 0.0,
      "defect_gap_bound": 2.192690473634684e-15,
      "cubic_gap_bound": 2.192690473634684e-15,
      "fitted_prior_gap_bound": 3.479161403419084e-14,
      "null_size": 0.024999999999994617
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.16,
      "cut_s": 2.252149057991236,
      "cut_f": 2.230909172998875,
      "q": 0.49514794448912774,
      "fit_margin": 0.03865734762054496,
      "criterion_satisfied": true,
      "rectangle_regret": 0.10485030230213034,
      "minimax_primal_upper": 0.10485030427136245,
      "observed_gap": -1.969232110710095e-09,
      "full_solver_gap": 1.969270094215325e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.798350522998817e-14,
      "imbalance": 6.938893903907228e-17,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-17,
      "cubic_gap_bound": 6.938893903907228e-17,
      "fitted_prior_gap_bound": 3.80112608056038e-14,
      "null_size": 0.02499999999999374
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.5,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": -0.010395268907450572,
      "criterion_satisfied": false,
      "rectangle_regret": 0.10080222402839364,
      "minimax_primal_upper": 0.10080222158441166,
      "observed_gap": 2.4439819890087477e-09,
      "full_solver_gap": 0.0,
      "loss_lower_estimate": 2.4439819890087477e-09,
      "loss_upper_estimate": 2.4439819890087477e-09,
      "imbalance": 0.0,
      "defect": 2.4456109515535954e-09,
      "defect_gap_bound": 2.4456109515535954e-09,
      "cubic_gap_bound": 2.491609540337596e-09,
      "fitted_prior_gap_bound": 2.4439819890087477e-09,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.84,
      "cut_s": 2.216965827342284,
      "cut_f": 2.267256302476293,
      "q": 0.49719836199052414,
      "fit_margin": -0.05620893263223525,
      "criterion_satisfied": false,
      "rectangle_regret": 0.09163949264585959,
      "minimax_primal_upper": 0.09163916713193716,
      "observed_gap": 3.255139224278558e-07,
      "full_solver_gap": 2.090091988371512e-12,
      "loss_lower_estimate": 3.255139224278558e-07,
      "loss_upper_estimate": 3.255160125198442e-07,
      "imbalance": 2.0816681711721685e-16,
      "defect": 3.265821455747764e-07,
      "defect_gap_bound": 3.265821457829432e-07,
      "cubic_gap_bound": 3.61369170364507e-07,
      "fitted_prior_gap_bound": 3.255161514920113e-07,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1823455868011417,
      "cut_f": 2.309497990482068,
      "q": 0.4892865506919797,
      "fit_margin": -0.09741612144892298,
      "criterion_satisfied": false,
      "rectangle_regret": 0.07876776339995338,
      "minimax_primal_upper": 0.0787663017528093,
      "observed_gap": 1.4616471440825896e-06,
      "full_solver_gap": 1.0607448253097118e-10,
      "loss_lower_estimate": 1.4616471440825896e-06,
      "loss_upper_estimate": 1.4617532185651205e-06,
      "imbalance": 1.2975731600306517e-14,
      "defect": 1.4695989342064508e-06,
      "defect_gap_bound": 1.4695989471821824e-06,
      "cubic_gap_bound": 1.7655843847230351e-06,
      "fitted_prior_gap_bound": 1.4617544786682535e-06,
      "null_size": 0.0249999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1420443453624602,
      "cut_f": 2.369542952345768,
      "q": 0.4788826518293201,
      "fit_margin": -0.12915840702680192,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06396209864778232,
      "minimax_primal_upper": 0.0639589696722618,
      "observed_gap": 3.128975520516608e-06,
      "full_solver_gap": 8.17290679577809e-13,
      "loss_lower_estimate": 3.128975520516608e-06,
      "loss_upper_estimate": 3.1289763378072877e-06,
      "imbalance": 5.345168752057816e-13,
      "defect": 3.15142970022079e-06,
      "defect_gap_bound": 3.151430234737665e-06,
      "cubic_gap_bound": 4.138140964624767e-06,
      "fitted_prior_gap_bound": 3.1289767084552444e-06,
      "null_size": 0.024999999999988563
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.8600000000000003,
      "cut_s": 2.100888775876969,
      "cut_f": 2.4483989077237913,
      "q": 0.4684912698539384,
      "fit_margin": -0.14516465956333313,
      "criterion_satisfied": false,
      "rectangle_regret": 0.049061540378967934,
      "minimax_primal_upper": 0.04905702312893734,
      "observed_gap": 4.517250030595943e-06,
      "full_solver_gap": 3.077677002139012e-13,
      "loss_lower_estimate": 4.517250030595943e-06,
      "loss_upper_estimate": 4.517250338363643e-06,
      "imbalance": 6.245004513516506e-17,
      "defect": 4.557378534060561e-06,
      "defect_gap_bound": 4.557378534123011e-06,
      "cubic_gap_bound": 6.6489064871839945e-06,
      "fitted_prior_gap_bound": 4.517256430254524e-06,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 4.2,
      "cut_s": 2.0631185743170026,
      "cut_f": 2.5459321760281886,
      "q": 0.4601146023473601,
      "fit_margin": -0.14197316227539714,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035599759646660324,
      "minimax_primal_upper": 0.035594864478648666,
      "observed_gap": 4.895168011657958e-06,
      "full_solver_gap": 4.025252353656583e-13,
      "loss_lower_estimate": 4.895168011657958e-06,
      "loss_upper_estimate": 4.895168414183193e-06,
      "imbalance": 7.250450240192663e-14,
      "defect": 4.947214871424913e-06,
      "defect_gap_bound": 4.947214943929416e-06,
      "cubic_gap_bound": 8.266059141244707e-06,
      "fitted_prior_gap_bound": 4.895221576907416e-06,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 1.8,
      "cut_s": 2.273470197643782,
      "cut_f": 2.2114868730277117,
      "q": 0.4842105042785557,
      "fit_margin": 0.046391589177774195,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09369451658895202,
      "minimax_primal_upper": 0.09369451724987891,
      "observed_gap": -6.609268965451776e-10,
      "full_solver_gap": 6.609268687896019e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.7755575615628914e-17,
      "imbalance": 1.3877787807814457e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.3877787807814457e-17,
      "cubic_gap_bound": 1.3877787807814457e-17,
      "fitted_prior_gap_bound": 1.3877787807814457e-17,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.0832106426382726,
      "cut_s": 2.27932078730184,
      "cut_f": 2.2064573007364916,
      "q": 0.496540306386714,
      "fit_margin": 0.0021433959429373317,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09563601512777593,
      "minimax_primal_upper": 0.09563601518032142,
      "observed_gap": -5.2545481854515685e-11,
      "full_solver_gap": 5.254557899903034e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 9.71445146547012e-17,
      "imbalance": 8.326672684688674e-17,
      "defect": 0.0,
      "defect_gap_bound": 8.326672684688674e-17,
      "cubic_gap_bound": 8.326672684688674e-17,
      "fitted_prior_gap_bound": 3.3306690738754696e-16,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.0832106426400934,
      "cut_s": 2.2793207872997785,
      "cut_f": 2.206457300738242,
      "q": 0.49654030638914526,
      "fit_margin": 0.002143395942850068,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09563601512845156,
      "minimax_primal_upper": 0.09563601513696801,
      "observed_gap": -8.516451432960537e-12,
      "full_solver_gap": 9.192202554686446e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.757511217259093e-13,
      "imbalance": 6.757094883624859e-13,
      "defect": 0.0,
      "defect_gap_bound": 6.757094883624859e-13,
      "cubic_gap_bound": 6.757094883624859e-13,
      "fitted_prior_gap_bound": 6.757927550893328e-13,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.0832106426368844,
      "cut_s": 2.2793207873017245,
      "cut_f": 2.2064573007365897,
      "q": 0.4965403063868041,
      "fit_margin": 0.002143395943152049,
      "criterion_satisfied": true,
      "rectangle_regret": 0.09563601512781365,
      "minimax_primal_upper": 0.09563601547136545,
      "observed_gap": -3.435517981209557e-10,
      "full_solver_gap": 3.4358965672609543e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.785860513971784e-14,
      "imbalance": 3.7789216200678766e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.7789216200678766e-14,
      "cubic_gap_bound": 3.7789216200678766e-14,
      "fitted_prior_gap_bound": 3.787248292752565e-14,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.16,
      "cut_s": 2.2788980217863304,
      "cut_f": 2.2068166415290698,
      "q": 0.498663394141239,
      "fit_margin": -0.009047145989354188,
      "criterion_satisfied": false,
      "rectangle_regret": 0.09549550743893578,
      "minimax_primal_upper": 0.09549550581086844,
      "observed_gap": 1.6280673476032348e-09,
      "full_solver_gap": 7.488454301096681e-14,
      "loss_lower_estimate": 1.6280673476032348e-09,
      "loss_upper_estimate": 1.6281422321462458e-09,
      "imbalance": 2.9698465908722937e-15,
      "defect": 1.6291189087967088e-09,
      "defect_gap_bound": 1.6291218786432997e-09,
      "cubic_gap_bound": 1.656592895639905e-09,
      "fitted_prior_gap_bound": 1.6281433146136948e-09,
      "null_size": 0.024999999999999967
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.5,
      "cut_s": 2.267256302476293,
      "cut_f": 2.2169658273422845,
      "q": 0.5028016380094763,
      "fit_margin": -0.0562089326322357,
      "criterion_satisfied": false,
      "rectangle_regret": 0.09163949264585973,
      "minimax_primal_upper": 0.09163916713368056,
      "observed_gap": 3.2551217916954034e-07,
      "full_solver_gap": 3.833433570576972e-12,
      "loss_lower_estimate": 3.2551217916954034e-07,
      "loss_upper_estimate": 3.255160126031109e-07,
      "imbalance": 2.636779683484747e-16,
      "defect": 3.2658214557478735e-07,
      "defect_gap_bound": 3.265821458384653e-07,
      "cubic_gap_bound": 3.6136917042002973e-07,
      "fitted_prior_gap_bound": 3.255161516169114e-07,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.84,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": -0.10070022813680324,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08316831710900961,
      "minimax_primal_upper": 0.08316678882431397,
      "observed_gap": 1.528284695642701e-06,
      "full_solver_gap": 3.017031069418863e-14,
      "loss_lower_estimate": 1.528284695642701e-06,
      "loss_upper_estimate": 1.5282847258130117e-06,
      "imbalance": 0.0,
      "defect": 1.5363752558051113e-06,
      "defect_gap_bound": 1.5363752558051113e-06,
      "cubic_gap_bound": 1.837110730804853e-06,
      "fitted_prior_gap_bound": 1.5282847259795451e-06,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.1800000000000006,
      "cut_s": 2.204716368453436,
      "cut_f": 2.2813795647421906,
      "q": 0.49249869523774004,
      "fit_margin": -0.1411359158803508,
      "criterion_satisfied": false,
      "rectangle_regret": 0.0713717783277167,
      "minimax_primal_upper": 0.07136830550711695,
      "observed_gap": 3.4728205997452966e-06,
      "full_solver_gap": 2.1038726316646716e-13,
      "loss_lower_estimate": 3.4728205997452966e-06,
      "loss_upper_estimate": 3.4728208101325597e-06,
      "imbalance": 7.216449660063518e-16,
      "defect": 3.496897599155208e-06,
      "defect_gap_bound": 3.496897599876853e-06,
      "cubic_gap_bound": 4.513909166174138e-06,
      "fitted_prior_gap_bound": 3.472820886252226e-06,
      "null_size": 0.024999999999999974
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1616438940107447,
      "cut_f": 2.3386343659345155,
      "q": 0.4826380603674714,
      "fit_margin": -0.17233324889259538,
      "criterion_satisfied": false,
      "rectangle_regret": 0.057869240091708976,
      "minimax_primal_upper": 0.05786374186789513,
      "observed_gap": 5.4982238138490125e-06,
      "full_solver_gap": 3.2612801348363973e-15,
      "loss_lower_estimate": 5.4982238138490125e-06,
      "loss_upper_estimate": 5.498223817110293e-06,
      "imbalance": 6.245004513516506e-17,
      "defect": 5.544306494215147e-06,
      "defect_gap_bound": 5.544306494277597e-06,
      "cubic_gap_bound": 7.77291839146285e-06,
      "fitted_prior_gap_bound": 5.4982254421576116e-06,
      "null_size": 0.025000000000004876
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.8600000000000003,
      "cut_s": 2.1171349316619095,
      "cut_f": 2.4146207214652016,
      "q": 0.4727203112314977,
      "fit_margin": -0.18713860159695705,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04432495621195618,
      "minimax_primal_upper": 0.04431822027039485,
      "observed_gap": 6.7359415613296725e-06,
      "full_solver_gap": 2.2341106117873544e-09,
      "loss_lower_estimate": 6.7359415613296725e-06,
      "loss_upper_estimate": 6.73817567194146e-06,
      "imbalance": 2.0816681711721685e-17,
      "defect": 6.804190548145435e-06,
      "defect_gap_bound": 6.804190548166251e-06,
      "cubic_gap_bound": 1.0529481005710101e-05,
      "fitted_prior_gap_bound": 6.738206037602834e-06,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 4.2,
      "cut_s": 2.0757554460130145,
      "cut_f": 2.5096985913689998,
      "q": 0.4646561992812187,
      "fit_margin": -0.18087545475134892,
      "criterion_satisfied": false,
      "rectangle_regret": 0.032117338956625066,
      "minimax_primal_upper": 0.03211070501752037,
      "observed_gap": 6.63393910469573e-06,
      "full_solver_gap": 7.783919342418955e-12,
      "loss_lower_estimate": 6.63393910469573e-06,
      "loss_upper_estimate": 6.633946888615072e-06,
      "imbalance": 5.299927163804341e-14,
      "defect": 6.708974188031794e-06,
      "defect_gap_bound": 6.7089742410310655e-06,
      "cubic_gap_bound": 1.1814267978798773e-05,
      "fitted_prior_gap_bound": 6.6340706532524996e-06,
      "null_size": 0.025
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 1.8,
      "cut_s": 2.31781830969592,
      "cut_f": 2.176193397474691,
      "q": 0.4956715807853574,
      "fit_margin": -0.0019432841717756943,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08099145669494336,
      "minimax_primal_upper": 0.08099145667815161,
      "observed_gap": 1.6791748547184682e-11,
      "full_solver_gap": 1.27675647831893e-15,
      "loss_lower_estimate": 1.6791748547184682e-11,
      "loss_upper_estimate": 1.6793025303663e-11,
      "imbalance": 4.163336342344337e-17,
      "defect": 1.6793598003524707e-11,
      "defect_gap_bound": 1.679363963688813e-11,
      "cubic_gap_bound": 1.6859983717847153e-11,
      "fitted_prior_gap_bound": 1.6793080814814232e-11,
      "null_size": 0.024999999999999654
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.0661374933873944,
      "cut_s": 2.323211611877801,
      "cut_f": 2.1723110022347347,
      "q": 0.5055543246246185,
      "fit_margin": -0.040132995022100326,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08244142822652464,
      "minimax_primal_upper": 0.08244129615340136,
      "observed_gap": 1.3207312328511467e-07,
      "full_solver_gap": 8.336022150334799e-11,
      "loss_lower_estimate": 1.3207312328511467e-07,
      "loss_upper_estimate": 1.3215648350661802e-07,
      "imbalance": 1.9560741915114477e-13,
      "defect": 1.3251998370694324e-07,
      "defect_gap_bound": 1.325201793143624e-07,
      "cubic_gap_bound": 1.4349770913609165e-07,
      "fitted_prior_gap_bound": 1.321774568546763e-07,
      "null_size": 0.02499999999999946
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.0661374933884815,
      "cut_s": 2.323211611876288,
      "cut_f": 2.172311002235812,
      "q": 0.5055543246264066,
      "fit_margin": -0.04013299502216894,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08244142822654574,
      "minimax_primal_upper": 0.08244129764629864,
      "observed_gap": 1.3058024710133065e-07,
      "full_solver_gap": 1.5762574440136845e-09,
      "loss_lower_estimate": 1.3058024710133065e-07,
      "loss_upper_estimate": 1.3215650454534433e-07,
      "imbalance": 2.1679880113367744e-13,
      "defect": 1.3251998370707678e-07,
      "defect_gap_bound": 1.3252020050587792e-07,
      "cubic_gap_bound": 1.4349773032761385e-07,
      "fitted_prior_gap_bound": 1.3217747796279156e-07,
      "null_size": 0.024999999999999467
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.0661374933866092,
      "cut_s": 2.3232116118770016,
      "cut_f": 2.172311002235304,
      "q": 0.5055543246255273,
      "fit_margin": -0.04013299502195067,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08244142822634923,
      "minimax_primal_upper": 0.08244129675426254,
      "observed_gap": 1.314720866896213e-07,
      "full_solver_gap": 6.842214572699845e-10,
      "loss_lower_estimate": 1.314720866896213e-07,
      "loss_upper_estimate": 1.3215630814689128e-07,
      "imbalance": 2.020605904817785e-14,
      "defect": 1.3251998370525924e-07,
      "defect_gap_bound": 1.3252000391131828e-07,
      "cubic_gap_bound": 1.4349753373285418e-07,
      "fitted_prior_gap_bound": 1.321772815643385e-07,
      "null_size": 0.024999999999999467
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.16,
      "cut_s": 2.32255140434897,
      "cut_f": 2.1727819014359726,
      "q": 0.5077232459897009,
      "fit_margin": -0.052839097708750504,
      "criterion_satisfied": false,
      "rectangle_regret": 0.08226357265543115,
      "minimax_primal_upper": 0.08226328520910536,
      "observed_gap": 2.874463257834803e-07,
      "full_solver_gap": 9.992007221626409e-16,
      "loss_lower_estimate": 2.874463257834803e-07,
      "loss_upper_estimate": 2.87446326782681e-07,
      "imbalance": 5.773159728050814e-15,
      "defect": 2.8839468506840003e-07,
      "defect_gap_bound": 2.8839469084155976e-07,
      "cubic_gap_bound": 3.1992252084352624e-07,
      "fitted_prior_gap_bound": 2.874473410963141e-07,
      "null_size": 0.024999999999999495
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.5,
      "cut_s": 2.309497990482068,
      "cut_f": 2.1823455868011417,
      "q": 0.5107134493080203,
      "fit_margin": -0.09741612144892298,
      "criterion_satisfied": false,
      "rectangle_regret": 0.07876776339995338,
      "minimax_primal_upper": 0.07876630165337468,
      "observed_gap": 1.4617465786959105e-06,
      "full_solver_gap": 6.63986921001225e-12,
      "loss_lower_estimate": 1.4617465786959105e-06,
      "loss_upper_estimate": 1.4617532185651205e-06,
      "imbalance": 1.2975731600306517e-14,
      "defect": 1.4695989342064508e-06,
      "defect_gap_bound": 1.4695989471821824e-06,
      "cubic_gap_bound": 1.7655843847230351e-06,
      "fitted_prior_gap_bound": 1.4617544788070314e-06,
      "null_size": 0.024999999999999797
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.84,
      "cut_s": 2.2813795647421906,
      "cut_f": 2.204716368453436,
      "q": 0.50750130476226,
      "fit_margin": -0.1411359158803508,
      "criterion_satisfied": false,
      "rectangle_regret": 0.0713717783277167,
      "minimax_primal_upper": 0.07136830551612806,
      "observed_gap": 3.472811588633995e-06,
      "full_solver_gap": 9.221443053597511e-12,
      "loss_lower_estimate": 3.472811588633995e-06,
      "loss_upper_estimate": 3.4728208100770486e-06,
      "imbalance": 7.216449660063518e-16,
      "defect": 3.4968975991552076e-06,
      "defect_gap_bound": 3.4968975998768525e-06,
      "cubic_gap_bound": 4.513909166174138e-06,
      "fitted_prior_gap_bound": 3.472820886252226e-06,
      "null_size": 0.024999999999999977
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.1800000000000006,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": -0.1827645379379631,
      "criterion_satisfied": false,
      "rectangle_regret": 0.061174586614489476,
      "minimax_primal_upper": 0.06116873065256832,
      "observed_gap": 5.855961921152897e-06,
      "full_solver_gap": 1.7222195891619663e-12,
      "loss_lower_estimate": 5.855961921152897e-06,
      "loss_upper_estimate": 5.855963643372486e-06,
      "imbalance": 0.0,
      "defect": 5.904015241101726e-06,
      "defect_gap_bound": 5.904015241101726e-06,
      "cubic_gap_bound": 8.168185649594747e-06,
      "fitted_prior_gap_bound": 5.855963643414119e-06,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.5200000000000005,
      "cut_s": 2.193932765908735,
      "cut_f": 2.2945355307411033,
      "q": 0.49026594819256863,
      "fit_margin": -0.21681177136154672,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04955383819772562,
      "minimax_primal_upper": 0.049545956418951556,
      "observed_gap": 7.881778774067316e-06,
      "full_solver_gap": 6.810524366684945e-14,
      "loss_lower_estimate": 7.881778774067316e-06,
      "loss_upper_estimate": 7.88177884217256e-06,
      "imbalance": 3.400058012914542e-16,
      "defect": 7.955406587784743e-06,
      "defect_gap_bound": 7.955406588124748e-06,
      "cubic_gap_bound": 1.184975686561839e-05,
      "fitted_prior_gap_bound": 7.881783018165445e-06,
      "null_size": 0.024999999999998697
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.8600000000000003,
      "cut_s": 2.1440818103269597,
      "cut_f": 2.36616014616031,
      "q": 0.4804095358139057,
      "fit_margin": -0.23469070870670716,
      "criterion_satisfied": false,
      "rectangle_regret": 0.037922180709048674,
      "minimax_primal_upper": 0.03791339395958386,
      "observed_gap": 8.786749464813337e-06,
      "full_solver_gap": 2.4827362388180063e-14,
      "loss_lower_estimate": 8.786749464813337e-06,
      "loss_upper_estimate": 8.7867494896407e-06,
      "imbalance": 3.8383879408243615e-13,
      "defect": 8.878868107358709e-06,
      "defect_gap_bound": 8.878868491197503e-06,
      "cubic_gap_bound": 1.444982409016553e-05,
      "fitted_prior_gap_bound": 8.786799423038394e-06,
      "null_size": 0.02499999999999067
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 4.2,
      "cut_s": 2.096887065967661,
      "cut_f": 2.457355096658798,
      "q": 0.4722760985716881,
      "fit_margin": -0.2291985483329244,
      "criterion_satisfied": false,
      "rectangle_regret": 0.027449699777251493,
      "minimax_primal_upper": 0.027441512403468912,
      "observed_gap": 8.187373782581053e-06,
      "full_solver_gap": 1.0515685544554287e-12,
      "loss_lower_estimate": 8.187373782581053e-06,
      "loss_upper_estimate": 8.187374834149608e-06,
      "imbalance": 1.5720064139301826e-14,
      "defect": 8.28365897764093e-06,
      "defect_gap_bound": 8.283658993360994e-06,
      "cubic_gap_bound": 1.5166924346535078e-05,
      "fitted_prior_gap_bound": 8.187558129837263e-06,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 1.8,
      "cut_s": 2.380505463385388,
      "cut_f": 2.13561147487611,
      "q": 0.5099790306351951,
      "fit_margin": -0.043493145859505034,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06617596794509253,
      "minimax_primal_upper": 0.06617578658107888,
      "observed_gap": 1.8136401365442811e-07,
      "full_solver_gap": 4.949994719671835e-10,
      "loss_lower_estimate": 1.8136401365442811e-07,
      "loss_upper_estimate": 1.818590131263953e-07,
      "imbalance": 1.0541845174572018e-12,
      "defect": 1.8242928593857315e-07,
      "defect_gap_bound": 1.824303401230906e-07,
      "cubic_gap_bound": 2.0189289562663011e-07,
      "fitted_prior_gap_bound": 1.818605612491364e-07,
      "null_size": 0.02500000000000146
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.0464064555071464,
      "cut_s": 2.3853500075863905,
      "cut_f": 2.1328489264742383,
      "q": 0.5173815168677806,
      "fit_margin": -0.07425936183870496,
      "criterion_satisfied": false,
      "rectangle_regret": 0.0671631808463952,
      "minimax_primal_upper": 0.06716237301635114,
      "observed_gap": 8.078300440667041e-07,
      "full_solver_gap": 1.5984235879340503e-09,
      "loss_lower_estimate": 8.078300440667041e-07,
      "loss_upper_estimate": 8.094284676546382e-07,
      "imbalance": 6.245004513516506e-16,
      "defect": 8.13591374581223e-07,
      "defect_gap_bound": 8.135913752057234e-07,
      "cubic_gap_bound": 9.633905351341834e-07,
      "fitted_prior_gap_bound": 8.096254500433719e-07,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.0464064555073644,
      "cut_s": 2.385350007586393,
      "cut_f": 2.1328489264742365,
      "q": 0.5173815168677822,
      "fit_margin": -0.07425936183873083,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06716318084639457,
      "minimax_primal_upper": 0.0671623714332215,
      "observed_gap": 8.094131730695953e-07,
      "full_solver_gap": 1.529383564236042e-11,
      "loss_lower_estimate": 8.094131730695953e-07,
      "loss_upper_estimate": 8.094284669052376e-07,
      "imbalance": 2.7755575615628914e-17,
      "defect": 8.135913745819901e-07,
      "defect_gap_bound": 8.135913746097456e-07,
      "cubic_gap_bound": 9.633905345384003e-07,
      "fitted_prior_gap_bound": 8.096254492939714e-07,
      "null_size": 0.025000000000000015
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.04640645550646,
      "cut_s": 2.385350007586394,
      "cut_f": 2.1328489264742365,
      "q": 0.5173815168677616,
      "fit_margin": -0.0742593618386218,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06716318084639472,
      "minimax_primal_upper": 0.0671623720678344,
      "observed_gap": 8.087785603183573e-07,
      "full_solver_gap": 6.499068505583239e-10,
      "loss_lower_estimate": 8.087785603183573e-07,
      "loss_upper_estimate": 8.094284671689156e-07,
      "imbalance": 8.326672684688674e-17,
      "defect": 8.135913745787956e-07,
      "defect_gap_bound": 8.135913746620623e-07,
      "cubic_gap_bound": 9.633905345899086e-07,
      "fitted_prior_gap_bound": 8.096254495715272e-07,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.16,
      "cut_s": 2.3843348539173728,
      "cut_f": 2.133423825328554,
      "q": 0.5194244133938392,
      "fit_margin": -0.08796498789322293,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06695586414372894,
      "minimax_primal_upper": 0.06695460336175811,
      "observed_gap": 1.260781970824354e-06,
      "full_solver_gap": 8.607066448451661e-11,
      "loss_lower_estimate": 1.260781970824354e-06,
      "loss_upper_estimate": 1.2608680414888385e-06,
      "imbalance": 7.675665658624098e-13,
      "defect": 1.2678886062190772e-06,
      "defect_gap_bound": 1.267889373785643e-06,
      "cubic_gap_bound": 1.5441609465228334e-06,
      "fitted_prior_gap_bound": 1.260871534444763e-06,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.5,
      "cut_s": 2.3695429523457676,
      "cut_f": 2.1420443453624602,
      "q": 0.5211173481706799,
      "fit_margin": -0.1291584070268016,
      "criterion_satisfied": false,
      "rectangle_regret": 0.06396209864778232,
      "minimax_primal_upper": 0.06395896972398286,
      "observed_gap": 3.128923799458616e-06,
      "full_solver_gap": 5.253832091600685e-11,
      "loss_lower_estimate": 3.128923799458616e-06,
      "loss_upper_estimate": 3.128976337779532e-06,
      "imbalance": 5.345723863570129e-13,
      "defect": 3.1514297002207586e-06,
      "defect_gap_bound": 3.151430234793145e-06,
      "cubic_gap_bound": 4.138140964680234e-06,
      "fitted_prior_gap_bound": 3.1289767084552444e-06,
      "null_size": 0.024999999999988576
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.84,
      "cut_s": 2.3386343659345155,
      "cut_f": 2.1616438940107447,
      "q": 0.5173619396325285,
      "fit_margin": -0.17233324889259538,
      "criterion_satisfied": false,
      "rectangle_regret": 0.057869240091708976,
      "minimax_primal_upper": 0.05786374500522305,
      "observed_gap": 5.4950864859237836e-06,
      "full_solver_gap": 3.137331283653566e-09,
      "loss_lower_estimate": 5.4950864859237836e-06,
      "loss_upper_estimate": 5.498223817207437e-06,
      "imbalance": 6.938893903907228e-17,
      "defect": 5.544306494215146e-06,
      "defect_gap_bound": 5.544306494284535e-06,
      "cubic_gap_bound": 7.772918391469789e-06,
      "fitted_prior_gap_bound": 5.4982254421645504e-06,
      "null_size": 0.025000000000004876
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.1800000000000006,
      "cut_s": 2.2945355307411033,
      "cut_f": 2.193932765908735,
      "q": 0.5097340518074314,
      "fit_margin": -0.21681177136154672,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04955383819772562,
      "minimax_primal_upper": 0.04954595642030632,
      "observed_gap": 7.881777419303793e-06,
      "full_solver_gap": 1.4227785616327537e-12,
      "loss_lower_estimate": 7.881777419303793e-06,
      "loss_upper_estimate": 7.881778842082354e-06,
      "imbalance": 3.400058012914542e-16,
      "defect": 7.95540658778474e-06,
      "defect_gap_bound": 7.955406588124747e-06,
      "cubic_gap_bound": 1.184975686561839e-05,
      "fitted_prior_gap_bound": 7.881783018109934e-06,
      "null_size": 0.024999999999998704
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.5200000000000005,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": -0.2573401869456391,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04011517601240605,
      "minimax_primal_upper": 0.040105523644383204,
      "observed_gap": 9.652368022847191e-06,
      "full_solver_gap": 5.0751736146992243e-11,
      "loss_lower_estimate": 9.652368022847191e-06,
      "loss_upper_estimate": 9.652418774583338e-06,
      "imbalance": 0.0,
      "defect": 9.750750645413688e-06,
      "defect_gap_bound": 9.750750645413688e-06,
      "cubic_gap_bound": 1.5458256159721097e-05,
      "fitted_prior_gap_bound": 9.652418774611093e-06,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.8600000000000003,
      "cut_s": 2.1844207731846126,
      "cut_f": 2.3067518689082753,
      "q": 0.4900765763388037,
      "fit_margin": -0.2839829083561245,
      "criterion_satisfied": false,
      "rectangle_regret": 0.030681043201903176,
      "minimax_primal_upper": 0.030670844691050796,
      "observed_gap": 1.0198510852380688e-05,
      "full_solver_gap": 4.253541963095131e-15,
      "loss_lower_estimate": 1.0198510852380688e-05,
      "loss_upper_estimate": 1.019851085663423e-05,
      "imbalance": 2.740863092043355e-16,
      "defect": 1.0311226677197415e-05,
      "defect_gap_bound": 1.0311226677471501e-05,
      "cubic_gap_bound": 1.7605651960074243e-05,
      "fitted_prior_gap_bound": 1.0198541509819081e-05,
      "null_size": 0.024999999999999828
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 4.2,
      "cut_s": 2.1291396086438588,
      "cut_f": 2.3919902306450007,
      "q": 0.48175499091980867,
      "fit_margin": -0.28579447197197205,
      "criterion_satisfied": false,
      "rectangle_regret": 0.022189242703642607,
      "minimax_primal_upper": 0.022179991865717362,
      "observed_gap": 9.250837925245392e-06,
      "full_solver_gap": 8.174468046906469e-12,
      "loss_lower_estimate": 9.250837925245392e-06,
      "loss_upper_estimate": 9.250846099713439e-06,
      "imbalance": 7.979727989493313e-16,
      "defect": 9.362502516740387e-06,
      "defect_gap_bound": 9.36250251753836e-06,
      "cubic_gap_bound": 1.768086285478139e-05,
      "fitted_prior_gap_bound": 9.251017810768536e-06,
      "null_size": 0.024999999999999703
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 1.8,
      "cut_s": 2.46219508655677,
      "cut_f": 2.094774457398956,
      "q": 0.5240616470501961,
      "fit_margin": -0.07155734564709937,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05106234172077552,
      "minimax_primal_upper": 0.05106146721092307,
      "observed_gap": 8.745098524498562e-07,
      "full_solver_gap": 3.980010765403108e-13,
      "loss_lower_estimate": 8.745098524498562e-07,
      "loss_upper_estimate": 8.745102504509328e-07,
      "imbalance": 9.026807079592913e-13,
      "defect": 8.795063744338017e-07,
      "defect_gap_bound": 8.795072771145097e-07,
      "cubic_gap_bound": 1.0871850435286962e-06,
      "fitted_prior_gap_bound": 8.745145563815448e-07,
      "null_size": 0.02499999999999999
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.026454528357112,
      "cut_s": 2.4664509438280873,
      "cut_f": 2.0929450721741643,
      "q": 0.5292910228556829,
      "fit_margin": -0.09466468031384156,
      "criterion_satisfied": false,
      "rectangle_regret": 0.051687396158189354,
      "minimax_primal_upper": 0.0516855860166076,
      "observed_gap": 1.8101415817511901e-06,
      "full_solver_gap": 7.301758503386324e-11,
      "loss_lower_estimate": 1.8101415817511901e-06,
      "loss_upper_estimate": 1.810214599336224e-06,
      "imbalance": 2.0816681711721685e-17,
      "defect": 1.8233546973134404e-06,
      "defect_gap_bound": 1.823354697334257e-06,
      "cubic_gap_bound": 2.3970071191972157e-06,
      "fitted_prior_gap_bound": 1.8106835898076823e-06,
      "null_size": 0.024999999999991418
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.0264545283571618,
      "cut_s": 2.466450943828084,
      "cut_f": 2.092945072174165,
      "q": 0.5292910228556867,
      "fit_margin": -0.09466468031384634,
      "criterion_satisfied": false,
      "rectangle_regret": 0.0516873961581897,
      "minimax_primal_upper": 0.051685585944741916,
      "observed_gap": 1.8102134477851473e-06,
      "full_solver_gap": 1.151925776987639e-12,
      "loss_lower_estimate": 1.8102134477851473e-06,
      "loss_upper_estimate": 1.8102145997109242e-06,
      "imbalance": 4.371503159461554e-16,
      "defect": 1.8233546973136407e-06,
      "defect_gap_bound": 1.823354697750791e-06,
      "cubic_gap_bound": 2.39700711961383e-06,
      "fitted_prior_gap_bound": 1.810683590085238e-06,
      "null_size": 0.024999999999991446
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.026454528356722,
      "cut_s": 2.4664509438280873,
      "cut_f": 2.092945072174164,
      "q": 0.5292910228556761,
      "fit_margin": -0.09466468031380126,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05168739615818932,
      "minimax_primal_upper": 0.051685586053062546,
      "observed_gap": 1.8101051267732648e-06,
      "full_solver_gap": 1.0947262540916824e-10,
      "loss_lower_estimate": 1.8101051267732648e-06,
      "loss_upper_estimate": 1.810214599398674e-06,
      "imbalance": 6.938893903907228e-17,
      "defect": 1.8233546973115252e-06,
      "defect_gap_bound": 1.8233546973809142e-06,
      "cubic_gap_bound": 2.3970071192430245e-06,
      "fitted_prior_gap_bound": 1.8106835896689044e-06,
      "null_size": 0.02499999999999144
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.16,
      "cut_s": 2.4649880246755504,
      "cut_f": 2.0935709578995407,
      "q": 0.5310249638457161,
      "fit_margin": -0.10832094539033699,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05147211953884581,
      "minimax_primal_upper": 0.051469629820397406,
      "observed_gap": 2.489718448406286e-06,
      "full_solver_gap": 8.78325190356577e-14,
      "loss_lower_estimate": 2.489718448406286e-06,
      "loss_upper_estimate": 2.4897185362388052e-06,
      "imbalance": 0.0,
      "defect": 2.5086986358152066e-06,
      "defect_gap_bound": 2.5086986358152066e-06,
      "cubic_gap_bound": 3.4067574920647113e-06,
      "fitted_prior_gap_bound": 2.4897187925337905e-06,
      "null_size": 0.024999999999990887
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.5,
      "cut_s": 2.4483989077237918,
      "cut_f": 2.1008887758769688,
      "q": 0.5315087301460613,
      "fit_margin": -0.1451646595633327,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04906154037896786,
      "minimax_primal_upper": 0.04905702312866318,
      "observed_gap": 4.517250304675313e-06,
      "full_solver_gap": 3.3584246494910985e-14,
      "loss_lower_estimate": 4.517250304675313e-06,
      "loss_upper_estimate": 4.51725033825956e-06,
      "imbalance": 4.163336342344337e-17,
      "defect": 4.557378534060513e-06,
      "defect_gap_bound": 4.557378534102146e-06,
      "cubic_gap_bound": 6.6489064871631185e-06,
      "fitted_prior_gap_bound": 4.517256430178196e-06,
      "null_size": 0.02499999999999999
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.84,
      "cut_s": 2.4146207214652016,
      "cut_f": 2.1171349316619095,
      "q": 0.5272796887685023,
      "fit_margin": -0.18713860159695705,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04432495621195618,
      "minimax_primal_upper": 0.04431822027031874,
      "observed_gap": 6.7359416374424e-06,
      "full_solver_gap": 2.2340344921212285e-09,
      "loss_lower_estimate": 6.7359416374424e-06,
      "loss_upper_estimate": 6.738175671934521e-06,
      "imbalance": 2.0816681711721685e-17,
      "defect": 6.804190548145434e-06,
      "defect_gap_bound": 6.8041905481662506e-06,
      "cubic_gap_bound": 1.0529481005710101e-05,
      "fitted_prior_gap_bound": 6.738206037491812e-06,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.1800000000000006,
      "cut_s": 2.36616014616031,
      "cut_f": 2.1440818103269597,
      "q": 0.5195904641860942,
      "fit_margin": -0.23469070870670716,
      "criterion_satisfied": false,
      "rectangle_regret": 0.037922180709048674,
      "minimax_primal_upper": 0.03791339443027564,
      "observed_gap": 8.786278773036116e-06,
      "full_solver_gap": 4.707165837669613e-10,
      "loss_lower_estimate": 8.786278773036116e-06,
      "loss_upper_estimate": 8.786749489619883e-06,
      "imbalance": 3.8383879408243615e-13,
      "defect": 8.878868107358709e-06,
      "defect_gap_bound": 8.878868491197503e-06,
      "cubic_gap_bound": 1.444982409016553e-05,
      "fitted_prior_gap_bound": 8.786799423031455e-06,
      "null_size": 0.024999999999990676
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.5200000000000005,
      "cut_s": 2.3067518689082753,
      "cut_f": 2.1844207731846126,
      "q": 0.5099234236611963,
      "fit_margin": -0.2839829083561245,
      "criterion_satisfied": false,
      "rectangle_regret": 0.030681043201903176,
      "minimax_primal_upper": 0.03067084515479372,
      "observed_gap": 1.0198047109454683e-05,
      "full_solver_gap": 4.6374720730213426e-10,
      "loss_lower_estimate": 1.0198047109454683e-05,
      "loss_upper_estimate": 1.0198510856661985e-05,
      "imbalance": 2.740863092043355e-16,
      "defect": 1.0311226677197412e-05,
      "defect_gap_bound": 1.0311226677471498e-05,
      "cubic_gap_bound": 1.7605651960074243e-05,
      "fitted_prior_gap_bound": 1.0198541509746223e-05,
      "null_size": 0.024999999999999828
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.8600000000000003,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": -0.325110542151106,
      "criterion_satisfied": false,
      "rectangle_regret": 0.023451455109090056,
      "minimax_primal_upper": 0.02344094942796507,
      "observed_gap": 1.0505681124987204e-05,
      "full_solver_gap": 9.513386953208247e-10,
      "loss_lower_estimate": 1.0505681124987204e-05,
      "loss_upper_estimate": 1.0506632463682525e-05,
      "imbalance": 0.0,
      "defect": 1.0628778575033557e-05,
      "defect_gap_bound": 1.0628778575033557e-05,
      "cubic_gap_bound": 1.9180328658196523e-05,
      "fitted_prior_gap_bound": 1.0506632463755383e-05,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 4.2,
      "cut_s": 2.1760147416483475,
      "cut_f": 2.318064024703261,
      "q": 0.4915638009174537,
      "fit_margin": -0.3434373434514235,
      "criterion_satisfied": false,
      "rectangle_regret": 0.01694361060410725,
      "minimax_primal_upper": 0.016934124742737356,
      "observed_gap": 9.485861369895598e-06,
      "full_solver_gap": 1.1904959656972025e-11,
      "loss_lower_estimate": 9.485861369895598e-06,
      "loss_upper_estimate": 9.485873274855255e-06,
      "imbalance": 6.661338147750939e-16,
      "defect": 9.602982315964575e-06,
      "defect_gap_bound": 9.60298231663071e-06,
      "cubic_gap_bound": 1.872465635274724e-05,
      "fitted_prior_gap_bound": 9.485946718793686e-06,
      "null_size": 0.024999999999999627
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.8,
      "cut_s": 2.562328058793291,
      "cut_f": 2.057869165000464,
      "q": 0.5355366437590119,
      "fit_margin": -0.08190964317306171,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03724576148126793,
      "minimax_primal_upper": 0.03724414169564674,
      "observed_gap": 1.619785621187475e-06,
      "full_solver_gap": 1.4109401147432976e-11,
      "loss_lower_estimate": 1.619785621187475e-06,
      "loss_upper_estimate": 1.6197997305886225e-06,
      "imbalance": 5.551115123125783e-17,
      "defect": 1.6329139613667953e-06,
      "defect_gap_bound": 1.6329139614223065e-06,
      "cubic_gap_bound": 2.31307701048749e-06,
      "fitted_prior_gap_bound": 1.6197998282396764e-06,
      "null_size": 0.02499999999999999
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.0083445869873735,
      "cut_s": 2.5660185630112036,
      "cut_f": 2.056725189434671,
      "q": 0.5390729075059906,
      "fit_margin": -0.09817435171434175,
      "criterion_satisfied": false,
      "rectangle_regret": 0.037622404750840305,
      "minimax_primal_upper": 0.03761991443709201,
      "observed_gap": 2.490313748292061e-06,
      "full_solver_gap": 1.4180807222929914e-10,
      "loss_lower_estimate": 2.490313748292061e-06,
      "loss_upper_estimate": 2.4904555563642905e-06,
      "imbalance": 2.64850641418235e-13,
      "defect": 2.5136014561455717e-06,
      "defect_gap_bound": 2.513601720996213e-06,
      "cubic_gap_bound": 3.77394808202522e-06,
      "fitted_prior_gap_bound": 2.491032923768177e-06,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.0083445869870276,
      "cut_s": 2.566018563013416,
      "cut_f": 2.0567251894339895,
      "q": 0.5390729075033376,
      "fit_margin": -0.09817435171391597,
      "criterion_satisfied": false,
      "rectangle_regret": 0.037622404750575475,
      "minimax_primal_upper": 0.03761991467260041,
      "observed_gap": 2.4900779750647306e-06,
      "full_solver_gap": 3.7731641422400486e-10,
      "loss_lower_estimate": 2.4900779750647306e-06,
      "loss_upper_estimate": 2.4904552914789546e-06,
      "imbalance": 1.3877787807814457e-17,
      "defect": 2.513601456141542e-06,
      "defect_gap_bound": 2.5136014561554197e-06,
      "cubic_gap_bound": 3.7739478171862915e-06,
      "fitted_prior_gap_bound": 2.491032658966108e-06,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.008344586986818,
      "cut_s": 2.5660185630134134,
      "cut_f": 2.0567251894339904,
      "q": 0.5390729075033383,
      "fit_margin": -0.09817435171389988,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03762240475057579,
      "minimax_primal_upper": 0.03761991441891166,
      "observed_gap": 2.490331664127543e-06,
      "full_solver_gap": 1.2362765672291331e-10,
      "loss_lower_estimate": 2.490331664127543e-06,
      "loss_upper_estimate": 2.490455291784266e-06,
      "imbalance": 3.191891195797325e-16,
      "defect": 2.513601456140609e-06,
      "defect_gap_bound": 2.513601456459798e-06,
      "cubic_gap_bound": 3.7739478174899803e-06,
      "fitted_prior_gap_bound": 2.4910326592159082e-06,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.16,
      "cut_s": 2.564080640024809,
      "cut_f": 2.057324217507964,
      "q": 0.5403822569480861,
      "fit_margin": -0.11057693447195927,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03742434186752469,
      "minimax_primal_upper": 0.037421148627661466,
      "observed_gap": 3.1932398632250614e-06,
      "full_solver_gap": 2.3409052474221426e-13,
      "loss_lower_estimate": 3.1932398632250614e-06,
      "loss_upper_estimate": 3.193240097315586e-06,
      "imbalance": 5.660749646807517e-14,
      "defect": 3.2240158049988785e-06,
      "defect_gap_bound": 3.224015861606375e-06,
      "cubic_gap_bound": 5.024567705470342e-06,
      "fitted_prior_gap_bound": 3.193250357969024e-06,
      "null_size": 0.024999999999999977
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.5,
      "cut_s": 2.5459321760281877,
      "cut_f": 2.0631185743170026,
      "q": 0.5398853976526408,
      "fit_margin": -0.1419731622753968,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035599759646660324,
      "minimax_primal_upper": 0.035594865401416736,
      "observed_gap": 4.894245243587669e-06,
      "full_solver_gap": 9.231705538903512e-10,
      "loss_lower_estimate": 4.894245243587669e-06,
      "loss_upper_estimate": 4.89516841414156e-06,
      "imbalance": 7.256001355315789e-14,
      "defect": 4.947214871424858e-06,
      "defect_gap_bound": 4.947214943984872e-06,
      "cubic_gap_bound": 8.266059141300102e-06,
      "fitted_prior_gap_bound": 4.895221576844966e-06,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.84,
      "cut_s": 2.5096985913689993,
      "cut_f": 2.075755446013015,
      "q": 0.5353438007187818,
      "fit_margin": -0.18087545475134958,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03211733895662519,
      "minimax_primal_upper": 0.032110705017520426,
      "observed_gap": 6.633939104765119e-06,
      "full_solver_gap": 7.78394709799457e-12,
      "loss_lower_estimate": 6.633939104765119e-06,
      "loss_upper_estimate": 6.633946888712217e-06,
      "imbalance": 5.307559947098639e-14,
      "defect": 6.7089741880318565e-06,
      "defect_gap_bound": 6.708974241107456e-06,
      "cubic_gap_bound": 1.1814267978875227e-05,
      "fitted_prior_gap_bound": 6.63407065331495e-06,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.1800000000000006,
      "cut_s": 2.4573550966587976,
      "cut_f": 2.096887065967661,
      "q": 0.5277239014283124,
      "fit_margin": -0.2291985483329242,
      "criterion_satisfied": false,
      "rectangle_regret": 0.027449699777251493,
      "minimax_primal_upper": 0.02744151240346894,
      "observed_gap": 8.187373782553298e-06,
      "full_solver_gap": 1.051627535053612e-12,
      "loss_lower_estimate": 8.187373782553298e-06,
      "loss_upper_estimate": 8.187374834180833e-06,
      "imbalance": 1.5751289161869408e-14,
      "defect": 8.283658977640884e-06,
      "defect_gap_bound": 8.283658993392173e-06,
      "cubic_gap_bound": 1.5166924346566222e-05,
      "fitted_prior_gap_bound": 8.187558129785222e-06,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.5200000000000005,
      "cut_s": 2.3919902306450007,
      "cut_f": 2.129139608643859,
      "q": 0.5182450090801916,
      "fit_margin": -0.28579447197197294,
      "criterion_satisfied": false,
      "rectangle_regret": 0.022189242703642673,
      "minimax_primal_upper": 0.022179991857818403,
      "observed_gap": 9.250845824270576e-06,
      "full_solver_gap": 2.750022431996513e-13,
      "loss_lower_estimate": 9.250845824270576e-06,
      "loss_upper_estimate": 9.25084609927282e-06,
      "imbalance": 8.326672684688674e-16,
      "defect": 9.362502516740474e-06,
      "defect_gap_bound": 9.362502517573141e-06,
      "cubic_gap_bound": 1.7680862854816273e-05,
      "fitted_prior_gap_bound": 9.251017810258527e-06,
      "null_size": 0.024999999999999977
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.8600000000000003,
      "cut_s": 2.318064024703261,
      "cut_f": 2.1760147416483475,
      "q": 0.5084361990825462,
      "fit_margin": -0.3434373434514235,
      "criterion_satisfied": false,
      "rectangle_regret": 0.01694361060410725,
      "minimax_primal_upper": 0.01693412495936651,
      "observed_gap": 9.485644740740012e-06,
      "full_solver_gap": 2.2853409789580503e-10,
      "loss_lower_estimate": 9.485644740740012e-06,
      "loss_upper_estimate": 9.485873274837908e-06,
      "imbalance": 6.696032617270475e-16,
      "defect": 9.602982315964579e-06,
      "defect_gap_bound": 9.602982316634182e-06,
      "cubic_gap_bound": 1.8724656352750676e-05,
      "fitted_prior_gap_bound": 9.485946718793686e-06,
      "null_size": 0.024999999999999613
    },
    {
      "rho": 0.0,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 4.2,
      "cut_s": 2.241402727604945,
      "cut_f": 2.241402727604945,
      "q": 0.5,
      "fit_margin": -0.38669661087177454,
      "criterion_satisfied": false,
      "rectangle_regret": 0.012222299924244283,
      "minimax_primal_upper": 0.01221362119400498,
      "observed_gap": 8.678730239302865e-06,
      "full_solver_gap": 6.06813141401652e-11,
      "loss_lower_estimate": 8.678730239302865e-06,
      "loss_upper_estimate": 8.678790920617005e-06,
      "imbalance": 0.0,
      "defect": 8.789253940622867e-06,
      "defect_gap_bound": 8.789253940622867e-06,
      "cubic_gap_bound": 1.7970496580297413e-05,
      "fitted_prior_gap_bound": 8.678790920655169e-06,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 1.8,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": 0.27989567050850783,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07548937130032485,
      "minimax_primal_upper": 0.07548937130032611,
      "observed_gap": -1.2628786905111156e-15,
      "full_solver_gap": 5.689893001203927e-16,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -6.938893903907228e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -6.38378239159465e-16,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.079931653252805,
      "cut_s": 2.2132109877449895,
      "cut_f": 2.2027514146113436,
      "q": 0.5136802778942533,
      "fit_margin": 0.23742922049961623,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07696787263753917,
      "minimax_primal_upper": 0.07696787264600274,
      "observed_gap": -8.463577061412764e-12,
      "full_solver_gap": 8.46353542804934e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -4.163336342344337e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 1.249000902703301e-16,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.079931653253665,
      "cut_s": 2.213210987745002,
      "cut_f": 2.2027514146113316,
      "q": 0.5136802778942681,
      "fit_margin": 0.23742922049949122,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07696787263754265,
      "minimax_primal_upper": 0.07696787264770806,
      "observed_gap": -1.016541018028505e-11,
      "full_solver_gap": 1.016890738281262e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.497202527569243e-15,
      "imbalance": 3.4833247397614286e-15,
      "defect": 0.0,
      "defect_gap_bound": 3.4833247397614286e-15,
      "cubic_gap_bound": 3.4833247397614286e-15,
      "fitted_prior_gap_bound": 3.608224830031759e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.0799316532514274,
      "cut_s": 2.2132109877450317,
      "cut_f": 2.2027514146113023,
      "q": 0.5136802778941707,
      "fit_margin": 0.23742922049982185,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07696787263755098,
      "minimax_primal_upper": 0.07696787280387844,
      "observed_gap": -1.663274656893421e-10,
      "full_solver_gap": 1.6633934507570558e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1879386363489175e-14,
      "imbalance": 1.186550857568136e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.186550857568136e-14,
      "cubic_gap_bound": 1.186550857568136e-14,
      "fitted_prior_gap_bound": 1.1712852909795402e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.16,
      "cut_s": 2.2127874046857663,
      "cut_f": 2.2031643552024063,
      "q": 0.5157492080711729,
      "fit_margin": 0.2257662006285439,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07684912319401921,
      "minimax_primal_upper": 0.07684912325359064,
      "observed_gap": -5.957143112134133e-11,
      "full_solver_gap": 5.958233906255828e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.0907941216942163e-14,
      "imbalance": 1.0852430065710905e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.0852430065710905e-14,
      "cubic_gap_bound": 1.0852430065710905e-14,
      "fitted_prior_gap_bound": 1.099120794378905e-14,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.5,
      "cut_s": 2.2019617688464708,
      "cut_f": 2.2140234913846704,
      "q": 0.5166257545732093,
      "fit_margin": 0.17673566188072476,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07380161364290681,
      "minimax_primal_upper": 0.07380161367398742,
      "observed_gap": -3.108061030765441e-11,
      "full_solver_gap": 3.114215829658207e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.154798892765712e-14,
      "imbalance": 1.830480211850727e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.830480211850727e-14,
      "cubic_gap_bound": 1.830480211850727e-14,
      "fitted_prior_gap_bound": 6.157574450327274e-14,
      "null_size": 0.02499999999999195
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.84,
      "cut_s": 2.17838367690609,
      "cut_f": 2.2399055750738053,
      "q": 0.5068598732314318,
      "fit_margin": 0.1264896535839095,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0670813084409051,
      "minimax_primal_upper": 0.06708130847877915,
      "observed_gap": -3.7874051117547936e-11,
      "full_solver_gap": 3.802984316347846e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.557920459305251e-13,
      "imbalance": 1.176003738834197e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.176003738834197e-13,
      "cubic_gap_bound": 1.176003738834197e-13,
      "fitted_prior_gap_bound": 1.5587531265737198e-13,
      "null_size": 0.02499999999999873
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.1800000000000006,
      "cut_s": 2.145672887661496,
      "cut_f": 2.281944238181088,
      "q": 0.4895443943110334,
      "fit_margin": 0.07504852235827575,
      "criterion_satisfied": true,
      "rectangle_regret": 0.05757458870959663,
      "minimax_primal_upper": 0.05757458870931989,
      "observed_gap": 2.767369666756281e-13,
      "full_solver_gap": 1.9309553955793035e-13,
      "loss_lower_estimate": 2.767369666756281e-13,
      "loss_upper_estimate": 4.698325062335584e-13,
      "imbalance": 4.699296507482131e-13,
      "defect": 0.0,
      "defect_gap_bound": 4.699296507482131e-13,
      "cubic_gap_bound": 4.699296507482131e-13,
      "fitted_prior_gap_bound": 4.699296507482131e-13,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1084094569639236,
      "cut_f": 2.341583506480806,
      "q": 0.4680528115791807,
      "fit_margin": 0.026501350546559,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04649502434327666,
      "minimax_primal_upper": 0.046495024342940575,
      "observed_gap": 3.360853262357466e-13,
      "full_solver_gap": 6.203371150093062e-15,
      "loss_lower_estimate": 3.360853262357466e-13,
      "loss_upper_estimate": 3.4228869738583967e-13,
      "imbalance": 3.396380399145471e-13,
      "defect": 0.0,
      "defect_gap_bound": 3.396380399145471e-13,
      "cubic_gap_bound": 3.396380399145471e-13,
      "fitted_prior_gap_bound": 3.4238584190049437e-13,
      "null_size": 0.024999999999999342
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0713333384412596,
      "cut_f": 2.419766235643126,
      "q": 0.44573894475792636,
      "fit_margin": -0.01213860462034222,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03522025367217123,
      "minimax_primal_upper": 0.03522023249767861,
      "observed_gap": 2.117449261762605e-08,
      "full_solver_gap": 2.1086513091184145e-10,
      "loss_lower_estimate": 2.117449261762605e-08,
      "loss_upper_estimate": 2.1385357748537892e-08,
      "imbalance": 2.7755575615628914e-17,
      "defect": 2.153772398495893e-08,
      "defect_gap_bound": 2.1537724012714506e-08,
      "cubic_gap_bound": 2.2175685145279854e-08,
      "fitted_prior_gap_bound": 2.1385661297390612e-08,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 4.2,
      "cut_s": 2.038361838897795,
      "cut_f": 2.5162528728700044,
      "q": 0.42536455728692496,
      "fit_margin": -0.034937793005700435,
      "criterion_satisfied": false,
      "rectangle_regret": 0.024995263957094584,
      "minimax_primal_upper": 0.024994641495596614,
      "observed_gap": 6.224614979705168e-07,
      "full_solver_gap": 8.880500501629029e-13,
      "loss_lower_estimate": 6.224614979705168e-07,
      "loss_upper_estimate": 6.224623860205669e-07,
      "imbalance": 4.3368086899420177e-16,
      "defect": 6.386926057422534e-07,
      "defect_gap_bound": 6.386926061759342e-07,
      "cubic_gap_bound": 7.221308471228829e-07,
      "fitted_prior_gap_bound": 6.224674692668908e-07,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.079931653252805,
      "active_b": 1.8,
      "cut_s": 2.2027514146113436,
      "cut_f": 2.2132109877449895,
      "q": 0.48631972210574664,
      "fit_margin": 0.23742922049961623,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07696787263753917,
      "minimax_primal_upper": 0.07696787267792266,
      "observed_gap": -4.038348822010818e-11,
      "full_solver_gap": 4.0383446586744753e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -4.163336342344337e-17,
      "imbalance": 1.3877787807814457e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.3877787807814457e-17,
      "cubic_gap_bound": 1.3877787807814457e-17,
      "fitted_prior_gap_bound": 1.3877787807814457e-16,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.0824635994510454,
      "active_b": 2.0824635994510454,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": 0.1933118632034776,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252427093,
      "minimax_primal_upper": 0.07854572263242617,
      "observed_gap": -1.0815523476814803e-10,
      "full_solver_gap": 1.0815522089036023e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.3877787807814457e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.082463599451045,
      "active_b": 2.082463599451975,
      "cut_s": 2.207946547520919,
      "cut_f": 2.2079465475209195,
      "q": 0.5000000000000294,
      "fit_margin": 0.1933118632033406,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252427093,
      "minimax_primal_upper": 0.07854572265168176,
      "observed_gap": -1.2741083188494429e-10,
      "full_solver_gap": 1.2741081800715648e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.3877787807814457e-17,
      "imbalance": 5.551115123125783e-17,
      "defect": 0.0,
      "defect_gap_bound": 5.551115123125783e-17,
      "cubic_gap_bound": 5.551115123125783e-17,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.0824635994510454,
      "active_b": 2.082463599449634,
      "cut_s": 2.2079465475209203,
      "cut_f": 2.2079465475209186,
      "q": 0.4999999999999549,
      "fit_margin": 0.19331186320368632,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252427122,
      "minimax_primal_upper": 0.0785457228098417,
      "observed_gap": -2.8557048392663376e-10,
      "full_solver_gap": 2.855707614823899e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.7755575615628914e-16,
      "imbalance": 2.7755575615628914e-16,
      "defect": 0.0,
      "defect_gap_bound": 2.7755575615628914e-16,
      "cubic_gap_bound": 2.7755575615628914e-16,
      "fitted_prior_gap_bound": 4.163336342344337e-16,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.0822760043805624,
      "active_b": 2.16,
      "cut_s": 2.207561517730967,
      "cut_f": 2.2083319533496137,
      "q": 0.5020953182041682,
      "fit_margin": 0.1819684391497436,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07842889194414138,
      "minimax_primal_upper": 0.07842889303115691,
      "observed_gap": -1.0870155331410558e-09,
      "full_solver_gap": 1.087014575573697e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -9.575673587391975e-16,
      "imbalance": 1.942890293094024e-16,
      "defect": 0.0,
      "defect_gap_bound": 1.942890293094024e-16,
      "cubic_gap_bound": 1.942890293094024e-16,
      "fitted_prior_gap_bound": -8.326672684688674e-16,
      "null_size": 0.025000000000000164
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.077207869500067,
      "active_b": 2.5,
      "cut_s": 2.197166412054231,
      "cut_f": 2.2190294743742522,
      "q": 0.5039995623843606,
      "fit_margin": 0.13422992411687096,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07526806662014027,
      "minimax_primal_upper": 0.0752680666484551,
      "observed_gap": -2.8314836586496028e-11,
      "full_solver_gap": 2.828649814379247e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.833844270355712e-14,
      "imbalance": 1.2351231148954867e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.2351231148954867e-15,
      "cubic_gap_bound": 1.2351231148954867e-15,
      "fitted_prior_gap_bound": -2.839395385478838e-14,
      "null_size": 0.02500000000000689
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.066061702919797,
      "active_b": 2.84,
      "cut_s": 2.1743513798859935,
      "cut_f": 2.244671557924457,
      "q": 0.4960072323665751,
      "fit_margin": 0.0876421714226947,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06828657057605085,
      "minimax_primal_upper": 0.06828657058241054,
      "observed_gap": -6.359690551960284e-12,
      "full_solver_gap": 6.415895592581933e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.620504062164855e-14,
      "imbalance": 3.4708347307343956e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.4708347307343956e-14,
      "cubic_gap_bound": 3.4708347307343956e-14,
      "fitted_prior_gap_bound": 5.627442956068762e-14,
      "null_size": 0.024999999999995942
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.050481187895943,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1425629938978785,
      "cut_f": 2.2863840856794577,
      "q": 0.4808725464521909,
      "fit_margin": 0.04184754728472351,
      "criterion_satisfied": true,
      "rectangle_regret": 0.05846046333393513,
      "minimax_primal_upper": 0.05846046354613639,
      "observed_gap": -2.122012635052961e-10,
      "full_solver_gap": 2.1254696613848267e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.45702633186562e-13,
      "imbalance": 3.4573732765608156e-13,
      "defect": 0.0,
      "defect_gap_bound": 3.4573732765608156e-13,
      "cubic_gap_bound": 3.4573732765608156e-13,
      "fitted_prior_gap_bound": 3.4561936645971514e-13,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.032590461095904,
      "active_b": 3.5200000000000005,
      "cut_s": 2.106202062575451,
      "cut_f": 2.3456228236329286,
      "q": 0.4615903502840591,
      "fit_margin": 0.00016244017692312873,
      "criterion_satisfied": true,
      "rectangle_regret": 0.047084957853648766,
      "minimax_primal_upper": 0.047084958007313986,
      "observed_gap": -1.536652194378263e-10,
      "full_solver_gap": 1.5421543902993662e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.502195921103237e-13,
      "imbalance": 5.461187058131145e-13,
      "defect": 0.0,
      "defect_gap_bound": 5.461187058131145e-13,
      "cubic_gap_bound": 5.461187058131145e-13,
      "fitted_prior_gap_bound": 5.502126532164198e-13,
      "null_size": 0.024999999999999026
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.0146485131548366,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0698793786808714,
      "cut_f": 2.4233678121815876,
      "q": 0.44120443731063114,
      "fit_margin": -0.03146583006013326,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03558275084308965,
      "minimax_primal_upper": 0.03558241772849151,
      "observed_gap": 3.3311459814167055e-07,
      "full_solver_gap": 5.843131534177815e-11,
      "loss_lower_estimate": 3.3311459814167055e-07,
      "loss_upper_estimate": 3.331730294570123e-07,
      "imbalance": 1.8589296768567465e-13,
      "defect": 3.3916657551322044e-07,
      "defect_gap_bound": 3.3916676140618813e-07,
      "cubic_gap_bound": 3.6532999450031963e-07,
      "fitted_prior_gap_bound": 3.333922741211026e-07,
      "null_size": 0.025000000000009792
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.9985791359756537,
      "active_b": 4.2,
      "cut_s": 2.037461438265463,
      "cut_f": 2.519429397843241,
      "q": 0.4223179489991236,
      "fit_margin": -0.04809359703888727,
      "criterion_satisfied": false,
      "rectangle_regret": 0.025205383047968377,
      "minimax_primal_upper": 0.02520392905382845,
      "observed_gap": 1.4539941399285827e-06,
      "full_solver_gap": 5.6195159636729386e-11,
      "loss_lower_estimate": 1.4539941399285827e-06,
      "loss_upper_estimate": 1.4540503350882195e-06,
      "imbalance": 2.7755575615628914e-17,
      "defect": 1.5046566630453874e-06,
      "defect_gap_bound": 1.504656663073143e-06,
      "cubic_gap_bound": 1.7758518997199332e-06,
      "fitted_prior_gap_bound": 1.4552656556338084e-06,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.079931653253665,
      "active_b": 1.8,
      "cut_s": 2.2027514146113316,
      "cut_f": 2.2132109877450015,
      "q": 0.4863197221057318,
      "fit_margin": 0.23742922049949167,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07696787263754253,
      "minimax_primal_upper": 0.07696787266803297,
      "observed_gap": -3.049044350333929e-11,
      "full_solver_gap": 3.049381580577659e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.372302437298913e-15,
      "imbalance": 3.427813588530171e-15,
      "defect": 0.0,
      "defect_gap_bound": 3.427813588530171e-15,
      "cubic_gap_bound": 3.427813588530171e-15,
      "fitted_prior_gap_bound": 3.2890357104520263e-15,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.082463599451975,
      "active_b": 2.0824635994510454,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.4999999999999708,
      "fit_margin": 0.19331186320333993,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252427093,
      "minimax_primal_upper": 0.07854572314648954,
      "observed_gap": -6.222186099691385e-10,
      "full_solver_gap": 6.222185267024116e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -8.326672684688674e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.082463599451975,
      "active_b": 2.082463599451975,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": 0.19331186320320248,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252427093,
      "minimax_primal_upper": 0.0785457225266967,
      "observed_gap": -2.425767919866928e-12,
      "full_solver_gap": 2.4255597530498108e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.0816681711721685e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.0824635994522596,
      "active_b": 2.0824635994493503,
      "cut_s": 2.207946547521504,
      "cut_f": 2.207946547520335,
      "q": 0.4999999999993002,
      "fit_margin": 0.19331186320354865,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252444826,
      "minimax_primal_upper": 0.07854572291691203,
      "observed_gap": -3.924637698160538e-10,
      "full_solver_gap": 3.9264108631087424e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.7731649482044531e-13,
      "imbalance": 1.7733037260825313e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.7733037260825313e-13,
      "cubic_gap_bound": 1.7733037260825313e-13,
      "fitted_prior_gap_bound": 1.773997615472922e-13,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.0822760043818382,
      "active_b": 2.16,
      "cut_s": 2.2075615177316874,
      "cut_f": 2.2083319533488925,
      "q": 0.5020953182033638,
      "fit_margin": 0.18196843914957017,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07842889194435992,
      "minimax_primal_upper": 0.07842889370688313,
      "observed_gap": -1.7625232107132405e-09,
      "full_solver_gap": 1.7627409254483695e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.177147351289932e-13,
      "imbalance": 2.1865842469992458e-13,
      "defect": 0.0,
      "defect_gap_bound": 2.1865842469992458e-13,
      "cubic_gap_bound": 2.1865842469992458e-13,
      "fitted_prior_gap_bound": 2.1782575743145571e-13,
      "null_size": 0.025000000000000154
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.0772078695008647,
      "active_b": 2.5,
      "cut_s": 2.197166412054227,
      "cut_f": 2.2190294743742562,
      "q": 0.5039995623843412,
      "fit_margin": 0.13422992411675505,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07526806662013905,
      "minimax_primal_upper": 0.07526806662070612,
      "observed_gap": -5.670741654029143e-13,
      "full_solver_gap": 5.375699885235008e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.9504176879413535e-14,
      "imbalance": 5.551115123125783e-17,
      "defect": 0.0,
      "defect_gap_bound": 5.551115123125783e-17,
      "cubic_gap_bound": 5.551115123125783e-17,
      "fitted_prior_gap_bound": -2.955968803064479e-14,
      "null_size": 0.025000000000006902
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.066061702920292,
      "active_b": 2.84,
      "cut_s": 2.174351379885886,
      "cut_f": 2.244671557924585,
      "q": 0.49600723236670796,
      "fit_margin": 0.08764217142260744,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06828657057601785,
      "minimax_primal_upper": 0.06828657065936644,
      "observed_gap": -8.334859191716504e-11,
      "full_solver_gap": 8.337174006722847e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.3148150063434514e-14,
      "imbalance": 1.7763568394002505e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.7763568394002505e-15,
      "cubic_gap_bound": 1.7763568394002505e-15,
      "fitted_prior_gap_bound": 2.3148150063434514e-14,
      "null_size": 0.024999999999995956
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.0504811878957483,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1425629938969255,
      "cut_f": 2.2863840856808317,
      "q": 0.48087254645377375,
      "fit_margin": 0.04184754728454432,
      "criterion_satisfied": true,
      "rectangle_regret": 0.058460463333638864,
      "minimax_primal_upper": 0.05846046334013397,
      "observed_gap": -6.495103066495034e-12,
      "full_solver_gap": 6.54443166325791e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.9328596762876487e-14,
      "imbalance": 4.9432680171435095e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.9432680171435095e-14,
      "cubic_gap_bound": 4.9432680171435095e-14,
      "fitted_prior_gap_bound": 4.949513021657026e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.0325904610954213,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1062020625742965,
      "cut_f": 2.345622823635059,
      "q": 0.4615903502865152,
      "fit_margin": 0.00016244017678967992,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04708495785328529,
      "minimax_primal_upper": 0.047084957883745435,
      "observed_gap": -3.046014135366093e-11,
      "full_solver_gap": 3.0646818416357746e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.8667706269681617e-13,
      "imbalance": 1.8264556533864607e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.8264556533864607e-13,
      "cubic_gap_bound": 1.8264556533864607e-13,
      "fitted_prior_gap_bound": 1.8678808499927868e-13,
      "null_size": 0.024999999999999023
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.0146485131557315,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0698793786826637,
      "cut_f": 2.4233678121771174,
      "q": 0.4412044373054744,
      "fit_margin": -0.03146583006022119,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035582750843239225,
      "minimax_primal_upper": 0.03558241771122485,
      "observed_gap": 3.331320143767913e-07,
      "full_solver_gap": 4.11645786901893e-11,
      "loss_lower_estimate": 3.331320143767913e-07,
      "loss_upper_estimate": 3.331731789554815e-07,
      "imbalance": 3.3546776467829886e-13,
      "defect": 3.3916657550883853e-07,
      "defect_gap_bound": 3.391669109766032e-07,
      "cubic_gap_bound": 3.6533014407013655e-07,
      "fitted_prior_gap_bound": 3.3339242362651067e-07,
      "null_size": 0.025000000000009796
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.9985791359756344,
      "active_b": 4.2,
      "cut_s": 2.037461438265463,
      "cut_f": 2.519429397843242,
      "q": 0.4223179489991247,
      "fit_margin": -0.04809359703888627,
      "criterion_satisfied": false,
      "rectangle_regret": 0.025205383047968398,
      "minimax_primal_upper": 0.02520392991149013,
      "observed_gap": 1.453136478268141e-06,
      "full_solver_gap": 9.138569172228994e-10,
      "loss_lower_estimate": 1.453136478268141e-06,
      "loss_upper_estimate": 1.454050335185364e-06,
      "imbalance": 6.938893903907228e-18,
      "defect": 1.504656663045319e-06,
      "defect_gap_bound": 1.504656663052258e-06,
      "cubic_gap_bound": 1.775851899699025e-06,
      "fitted_prior_gap_bound": 1.4552656555574806e-06,
      "null_size": 0.02499999999999997
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.0799316532514274,
      "active_b": 1.8,
      "cut_s": 2.202751414611302,
      "cut_f": 2.213210987745032,
      "q": 0.4863197221058298,
      "fit_margin": 0.23742922049982185,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07696787263755112,
      "minimax_primal_upper": 0.07696787264374015,
      "observed_gap": -6.18903539528759e-12,
      "full_solver_gap": 6.200942537226695e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1907141939104804e-14,
      "imbalance": 1.199040866595169e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.199040866595169e-14,
      "cubic_gap_bound": 1.199040866595169e-14,
      "fitted_prior_gap_bound": 1.1934897514720433e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.082463599449634,
      "active_b": 2.0824635994510454,
      "cut_s": 2.2079465475209186,
      "cut_f": 2.2079465475209203,
      "q": 0.5000000000000451,
      "fit_margin": 0.19331186320368632,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252427122,
      "minimax_primal_upper": 0.07854572284870504,
      "observed_gap": -3.2443381314806174e-10,
      "full_solver_gap": 3.244340907038179e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.7755575615628914e-16,
      "imbalance": 2.7755575615628914e-16,
      "defect": 0.0,
      "defect_gap_bound": 2.7755575615628914e-16,
      "cubic_gap_bound": 2.7755575615628914e-16,
      "fitted_prior_gap_bound": 4.163336342344337e-16,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.0824635994493503,
      "active_b": 2.0824635994522596,
      "cut_s": 2.207946547520335,
      "cut_f": 2.207946547521504,
      "q": 0.5000000000006998,
      "fit_margin": 0.19331186320354865,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252444826,
      "minimax_primal_upper": 0.0785457225760018,
      "observed_gap": -5.155353921537653e-11,
      "full_solver_gap": 5.173078632125794e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.7724710588140624e-13,
      "imbalance": 1.7733037260825313e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.7733037260825313e-13,
      "cubic_gap_bound": 1.7733037260825313e-13,
      "fitted_prior_gap_bound": 1.7733037260825313e-13,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.082463599449635,
      "active_b": 2.082463599449635,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": 0.19331186320389482,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07854572252427093,
      "minimax_primal_upper": 0.07854572318069206,
      "observed_gap": -6.564211257886754e-10,
      "full_solver_gap": 6.564211674220388e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.163336342344337e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.0822760043791555,
      "active_b": 2.16,
      "cut_s": 2.2075615177309666,
      "cut_f": 2.2083319533496146,
      "q": 0.502095318204213,
      "fit_margin": 0.18196843914995098,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07842889194414127,
      "minimax_primal_upper": 0.07842889195056298,
      "observed_gap": -6.421710385673407e-12,
      "full_solver_gap": 6.42073894052686e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -9.71445146547012e-16,
      "imbalance": 2.7755575615628914e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "fitted_prior_gap_bound": -8.049116928532385e-16,
      "null_size": 0.025000000000000154
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.077207869500155,
      "active_b": 2.5,
      "cut_s": 2.1971664120570726,
      "cut_f": 2.219029474371248,
      "q": 0.5039995623810045,
      "fit_margin": 0.13422992411718182,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0752680666210061,
      "minimax_primal_upper": 0.07526807061148245,
      "observed_gap": -3.990476352133676e-09,
      "full_solver_gap": 3.99131373785e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.373857163235243e-13,
      "imbalance": 8.671396933834785e-13,
      "defect": 0.0,
      "defect_gap_bound": 8.671396933834785e-13,
      "cubic_gap_bound": 8.671396933834785e-13,
      "fitted_prior_gap_bound": 8.375938831406415e-13,
      "null_size": 0.025000000000006916
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.066061702918679,
      "active_b": 2.84,
      "cut_s": 2.1743513798858816,
      "cut_f": 2.2446715579245904,
      "q": 0.4960072323667577,
      "fit_margin": 0.0876421714228286,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06828657057601648,
      "minimax_primal_upper": 0.06828657083989427,
      "observed_gap": -2.638777946151194e-10,
      "full_solver_gap": 2.6389954110861424e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.1746493494845254e-14,
      "imbalance": 4.0245584642661925e-16,
      "defect": 0.0,
      "defect_gap_bound": 4.0245584642661925e-16,
      "cubic_gap_bound": 4.0245584642661925e-16,
      "fitted_prior_gap_bound": 2.1649348980190553e-14,
      "null_size": 0.024999999999995956
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.0504811878946874,
      "active_b": 3.1800000000000006,
      "cut_s": 2.142562993896863,
      "cut_f": 2.286384085680922,
      "q": 0.4808725464539018,
      "fit_margin": 0.04184754728466422,
      "criterion_satisfied": true,
      "rectangle_regret": 0.05846046333361937,
      "minimax_primal_upper": 0.05846046444862887,
      "observed_gap": -1.1150094944567535e-09,
      "full_solver_gap": 1.1150393733339037e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.9878877150224525e-14,
      "imbalance": 2.9976021664879227e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.9976021664879227e-14,
      "cubic_gap_bound": 2.9976021664879227e-14,
      "fitted_prior_gap_bound": 2.9976021664879227e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.032590461094717,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1062020625739937,
      "cut_f": 2.345622823635618,
      "q": 0.4615903502871703,
      "fit_margin": 0.0001624401768169914,
      "criterion_satisfied": true,
      "rectangle_regret": 0.047084957853189946,
      "minimax_primal_upper": 0.04708495803780905,
      "observed_gap": -1.8461910472611365e-10,
      "full_solver_gap": 1.847104691421464e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 9.136441603274648e-14,
      "imbalance": 8.72565908416334e-14,
      "defect": 0.0,
      "defect_gap_bound": 8.72565908416334e-14,
      "cubic_gap_bound": 8.72565908416334e-14,
      "fitted_prior_gap_bound": 9.139911050226601e-14,
      "null_size": 0.024999999999999016
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.0146485131552225,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0698793786821867,
      "cut_f": 2.423367812178307,
      "q": 0.44120443730685077,
      "fit_margin": -0.031465830060174005,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035582750843087305,
      "minimax_primal_upper": 0.03558241770998468,
      "observed_gap": 3.3313310262433893e-07,
      "full_solver_gap": 3.9924445693895194e-11,
      "loss_lower_estimate": 3.3313310262433893e-07,
      "loss_upper_estimate": 3.331730270700328e-07,
      "imbalance": 1.83547621546154e-13,
      "defect": 3.3916657550928687e-07,
      "defect_gap_bound": 3.391667590569084e-07,
      "cubic_gap_bound": 3.653299921505262e-07,
      "fitted_prior_gap_bound": 3.3339227178963426e-07,
      "null_size": 0.0250000000000098
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.9985791359754768,
      "active_b": 4.2,
      "cut_s": 2.037461438265424,
      "cut_f": 2.5194293978433806,
      "q": 0.42231794899928676,
      "fit_margin": -0.04809359703886451,
      "criterion_satisfied": false,
      "rectangle_regret": 0.02520538304797758,
      "minimax_primal_upper": 0.025203929068982615,
      "observed_gap": 1.453978994966909e-06,
      "full_solver_gap": 7.134938126429624e-11,
      "loss_lower_estimate": 1.453978994966909e-06,
      "loss_upper_estimate": 1.4540503443481734e-06,
      "imbalance": 9.190564975725124e-15,
      "defect": 1.5046566630445764e-06,
      "defect_gap_bound": 1.5046566722351413e-06,
      "cubic_gap_bound": 1.77585190888179e-06,
      "fitted_prior_gap_bound": 1.4552656648174345e-06,
      "null_size": 0.02499999999999997
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 1.8,
      "cut_s": 2.2031643552024067,
      "cut_f": 2.212787404685766,
      "q": 0.48425079192882675,
      "fit_margin": 0.2257662006285439,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0768491231940191,
      "minimax_primal_upper": 0.07684912325359078,
      "observed_gap": -5.957168092152187e-11,
      "full_solver_gap": 5.958240845149732e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.0727529975440575e-14,
      "imbalance": 1.074140776324839e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.074140776324839e-14,
      "cubic_gap_bound": 1.074140776324839e-14,
      "fitted_prior_gap_bound": 1.074140776324839e-14,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.0822760043805624,
      "cut_s": 2.2083319533496137,
      "cut_f": 2.207561517730967,
      "q": 0.4979046817958319,
      "fit_margin": 0.1819684391497436,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07842889194414138,
      "minimax_primal_upper": 0.07842889196235121,
      "observed_gap": -1.8209836416538394e-11,
      "full_solver_gap": 1.8209003749269925e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -8.326672684688674e-16,
      "imbalance": 1.942890293094024e-16,
      "defect": 0.0,
      "defect_gap_bound": 1.942890293094024e-16,
      "cubic_gap_bound": 1.942890293094024e-16,
      "fitted_prior_gap_bound": -7.632783294297951e-16,
      "null_size": 0.025000000000000164
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.0822760043818382,
      "cut_s": 2.2083319533488925,
      "cut_f": 2.2075615177316874,
      "q": 0.4979046817966363,
      "fit_margin": 0.18196843914957017,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07842889194435992,
      "minimax_primal_upper": 0.07842889202900728,
      "observed_gap": -8.464735856694716e-11,
      "full_solver_gap": 8.486504554650054e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.1768697955337757e-13,
      "imbalance": 2.1865842469992458e-13,
      "defect": 0.0,
      "defect_gap_bound": 2.1865842469992458e-13,
      "cubic_gap_bound": 2.1865842469992458e-13,
      "fitted_prior_gap_bound": 2.1777024628022446e-13,
      "null_size": 0.025000000000000147
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.0822760043791555,
      "cut_s": 2.2083319533496146,
      "cut_f": 2.2075615177309666,
      "q": 0.497904681795787,
      "fit_margin": 0.18196843914995098,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07842889194414127,
      "minimax_primal_upper": 0.07842889195830642,
      "observed_gap": -1.416515515995087e-11,
      "full_solver_gap": 1.4164239225955555e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -9.159339953157541e-16,
      "imbalance": 4.163336342344337e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.163336342344337e-17,
      "cubic_gap_bound": 4.163336342344337e-17,
      "fitted_prior_gap_bound": -7.216449660063518e-16,
      "null_size": 0.025000000000000147
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.16,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": 0.17058642889881748,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07831117566716368,
      "minimax_primal_upper": 0.07831117566721306,
      "observed_gap": -4.937716902020384e-14,
      "full_solver_gap": 4.936329123239602e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.3877787807814457e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 0.0,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.5,
      "cut_s": 2.197582579712181,
      "cut_f": 2.2185900740138136,
      "q": 0.5018741944362427,
      "fit_margin": 0.12238541596774999,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07513936221016765,
      "minimax_primal_upper": 0.07513936220954177,
      "observed_gap": 6.258743523446242e-13,
      "full_solver_gap": 1.0409728634641624e-13,
      "loss_lower_estimate": 6.258743523446242e-13,
      "loss_upper_estimate": 7.299716386910404e-13,
      "imbalance": 7.486233855047431e-13,
      "defect": 0.0,
      "defect_gap_bound": 7.486233855047431e-13,
      "cubic_gap_bound": 7.486233855047431e-13,
      "fitted_prior_gap_bound": 7.301381721447342e-13,
      "null_size": 0.025000000000003762
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.84,
      "cut_s": 2.1748414687337183,
      "cut_f": 2.244086586279691,
      "q": 0.4938873876921164,
      "fit_margin": 0.07491405887919766,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06813855744659061,
      "minimax_primal_upper": 0.06813855744785859,
      "observed_gap": -1.2679718386365835e-12,
      "full_solver_gap": 1.2872064525382143e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.9234613901630837e-14,
      "imbalance": 6.938893903907228e-16,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-16,
      "cubic_gap_bound": 6.938893903907228e-16,
      "fitted_prior_gap_bound": 1.9345636204093353e-14,
      "null_size": 0.024999999999996456
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1431444384301663,
      "cut_f": 2.2855474450365016,
      "q": 0.4788748056942371,
      "fit_margin": 0.028329126981386565,
      "criterion_satisfied": true,
      "rectangle_regret": 0.058293365779330496,
      "minimax_primal_upper": 0.05829336604223277,
      "observed_gap": -2.629022763378508e-10,
      "full_solver_gap": 2.6293861532522556e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.6338987374762155e-14,
      "imbalance": 3.647082635893639e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.647082635893639e-14,
      "cubic_gap_bound": 3.647082635893639e-14,
      "fitted_prior_gap_bound": 3.647082635893639e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1068523688065897,
      "cut_f": 2.3444259885203724,
      "q": 0.4598810219221252,
      "fit_margin": -0.01348779343790929,
      "criterion_satisfied": false,
      "rectangle_regret": 0.046909961966164114,
      "minimax_primal_upper": 0.04690994065577745,
      "observed_gap": 2.1310386663642156e-08,
      "full_solver_gap": 1.5753727697354059e-09,
      "loss_lower_estimate": 2.1310386663642156e-08,
      "loss_upper_estimate": 2.288575943337756e-08,
      "imbalance": 1.3542639232255738e-13,
      "defect": 2.3028783826106212e-08,
      "defect_gap_bound": 2.3028919252498534e-08,
      "cubic_gap_bound": 2.3598629599278453e-08,
      "fitted_prior_gap_bound": 2.2885924440274596e-08,
      "null_size": 0.02499999999999913
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.8600000000000003,
      "cut_s": 2.070536777673543,
      "cut_f": 2.421733327372939,
      "q": 0.4399244208284481,
      "fit_margin": -0.04422803147046239,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035418071602598765,
      "minimax_primal_upper": 0.03541723075635216,
      "observed_gap": 8.408462466025224e-07,
      "full_solver_gap": 6.194350588017983e-14,
      "loss_lower_estimate": 8.408462466025224e-07,
      "loss_upper_estimate": 8.408463085460283e-07,
      "imbalance": 0.0,
      "defect": 8.603634296517719e-07,
      "defect_gap_bound": 8.603634296517719e-07,
      "cubic_gap_bound": 9.52960058645933e-07,
      "fitted_prior_gap_bound": 8.408517925481696e-07,
      "null_size": 0.0250000000000047
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 4.2,
      "cut_s": 2.038050596949347,
      "cut_f": 2.5173467997664276,
      "q": 0.42152097964914476,
      "fit_margin": -0.05897929243906719,
      "criterion_satisfied": false,
      "rectangle_regret": 0.025067529844229455,
      "minimax_primal_upper": 0.025065141902504622,
      "observed_gap": 2.3879417248330592e-06,
      "full_solver_gap": 7.045163064045568e-13,
      "loss_lower_estimate": 2.3879417248330592e-06,
      "loss_upper_estimate": 2.3879424293493656e-06,
      "imbalance": 2.42861286636753e-17,
      "defect": 2.482016984467252e-06,
      "defect_gap_bound": 2.482016984491538e-06,
      "cubic_gap_bound": 3.023417175426734e-06,
      "fitted_prior_gap_bound": 2.387944316638302e-06,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 1.8,
      "cut_s": 2.2140234913846704,
      "cut_f": 2.2019617688464708,
      "q": 0.4833742454267908,
      "fit_margin": 0.17673566188072476,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07380161364290681,
      "minimax_primal_upper": 0.07380161418942613,
      "observed_gap": -5.465193159137627e-10,
      "full_solver_gap": 5.46580891658266e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.157574450327274e-14,
      "imbalance": 1.830480211850727e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.830480211850727e-14,
      "cubic_gap_bound": 1.830480211850727e-14,
      "fitted_prior_gap_bound": 6.168676680573526e-14,
      "null_size": 0.024999999999991945
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.077207869500067,
      "cut_s": 2.2190294743742522,
      "cut_f": 2.197166412054231,
      "q": 0.4960004376156393,
      "fit_margin": 0.13422992411687096,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07526806662014027,
      "minimax_primal_upper": 0.07526806690637129,
      "observed_gap": -2.862310249929223e-10,
      "full_solver_gap": 2.8620270042800655e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.8324564915749306e-14,
      "imbalance": 1.2212453270876722e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.2212453270876722e-15,
      "cubic_gap_bound": 1.2212453270876722e-15,
      "fitted_prior_gap_bound": -2.8269053764518048e-14,
      "null_size": 0.025000000000006888
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.0772078695008647,
      "cut_s": 2.2190294743742562,
      "cut_f": 2.197166412054227,
      "q": 0.49600043761565876,
      "fit_margin": 0.13422992411675505,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07526806662013905,
      "minimax_primal_upper": 0.07526806662070612,
      "observed_gap": -5.670741654029143e-13,
      "full_solver_gap": 5.376254996747321e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.944866572818228e-14,
      "imbalance": 5.551115123125783e-17,
      "defect": 0.0,
      "defect_gap_bound": 5.551115123125783e-17,
      "cubic_gap_bound": 5.551115123125783e-17,
      "fitted_prior_gap_bound": -2.943478794037446e-14,
      "null_size": 0.0250000000000069
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.077207869500155,
      "cut_s": 2.2190294743712484,
      "cut_f": 2.1971664120570726,
      "q": 0.496000437618995,
      "fit_margin": 0.13422992411718138,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0752680666210061,
      "minimax_primal_upper": 0.07526806716549368,
      "observed_gap": -5.44487580023123e-10,
      "full_solver_gap": 5.453250490061734e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.374689830503712e-13,
      "imbalance": 8.670841822322473e-13,
      "defect": 0.0,
      "defect_gap_bound": 8.670841822322473e-13,
      "cubic_gap_bound": 8.670841822322473e-13,
      "fitted_prior_gap_bound": 8.375938831406415e-13,
      "null_size": 0.02500000000000689
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.16,
      "cut_s": 2.218590074013678,
      "cut_f": 2.1975825797123094,
      "q": 0.4981258055639114,
      "fit_margin": 0.12238541596776153,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07513936221020702,
      "minimax_primal_upper": 0.07513936232147429,
      "observed_gap": -1.112672731728992e-10,
      "full_solver_gap": 1.1203669936232785e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 7.694261894286569e-13,
      "imbalance": 7.879946695155127e-13,
      "defect": 0.0,
      "defect_gap_bound": 7.879946695155127e-13,
      "cubic_gap_bound": 7.879946695155127e-13,
      "fitted_prior_gap_bound": 7.693845560652335e-13,
      "null_size": 0.02500000000000377
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.5,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": 0.07593577694888354,
      "criterion_satisfied": true,
      "rectangle_regret": 0.07202102371280557,
      "minimax_primal_upper": 0.07202102371280686,
      "observed_gap": -1.2906342661267445e-15,
      "full_solver_gap": 1.2212453270876722e-15,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -6.938893903907228e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 1.249000902703301e-16,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.84,
      "cut_s": 2.1847729820814936,
      "cut_f": 2.232566605890898,
      "q": 0.49268969733697193,
      "fit_margin": 0.03113140064886344,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06522834651913205,
      "minimax_primal_upper": 0.0652283465257292,
      "observed_gap": -6.597153379139797e-12,
      "full_solver_gap": 6.5986383024352335e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.4849232954361469e-15,
      "imbalance": 5.551115123125783e-17,
      "defect": 0.0,
      "defect_gap_bound": 5.551115123125783e-17,
      "cubic_gap_bound": 5.551115123125783e-17,
      "fitted_prior_gap_bound": 1.5126788710517758e-15,
      "null_size": 0.02499999999999971
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1523701048590635,
      "cut_f": 2.2726662378993328,
      "q": 0.4787511496673619,
      "fit_margin": -0.011896667134054573,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05573035294616749,
      "minimax_primal_upper": 0.05573034053192575,
      "observed_gap": 1.2414241738756271e-08,
      "full_solver_gap": 1.0509771872224682e-09,
      "loss_lower_estimate": 1.2414241738756271e-08,
      "loss_upper_estimate": 1.3465218925978739e-08,
      "imbalance": 2.54379850517239e-14,
      "defect": 1.3529705964430577e-08,
      "defect_gap_bound": 1.3529731402415629e-08,
      "cubic_gap_bound": 1.377647213218756e-08,
      "fitted_prior_gap_bound": 1.3465242504340225e-08,
      "null_size": 0.024999999999999942
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.5200000000000005,
      "cut_s": 2.115015089986762,
      "cut_f": 2.3298758151295953,
      "q": 0.46093606008802585,
      "fit_margin": -0.049372186670398,
      "criterion_satisfied": false,
      "rectangle_regret": 0.044796061585210704,
      "minimax_primal_upper": 0.04479519108390012,
      "observed_gap": 8.705013105833603e-07,
      "full_solver_gap": 1.7338908087083382e-13,
      "loss_lower_estimate": 8.705013105833603e-07,
      "loss_upper_estimate": 8.705014839724412e-07,
      "imbalance": 1.8963303149988064e-13,
      "defect": 8.881599165368399e-07,
      "defect_gap_bound": 8.881601061698714e-07,
      "cubic_gap_bound": 9.665832561554304e-07,
      "fitted_prior_gap_bound": 8.705045503390463e-07,
      "null_size": 0.02499999999999983
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.8600000000000003,
      "cut_s": 2.077307113283863,
      "cut_f": 2.405462787817116,
      "q": 0.4420166869807408,
      "fit_margin": -0.07511151245694014,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03379409752810675,
      "minimax_primal_upper": 0.0337910175954691,
      "observed_gap": 3.0799326376507175e-06,
      "full_solver_gap": 4.360432084848931e-10,
      "loss_lower_estimate": 3.0799326376507175e-06,
      "loss_upper_estimate": 3.0803686808592023e-06,
      "imbalance": 2.751271432899216e-14,
      "defect": 3.186831383728261e-06,
      "defect_gap_bound": 3.186831411240975e-06,
      "cubic_gap_bound": 3.7421103840765554e-06,
      "fitted_prior_gap_bound": 3.080368787669596e-06,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 4.2,
      "cut_s": 2.043257653517411,
      "cut_f": 2.4995905191232017,
      "q": 0.424368882051336,
      "fit_margin": -0.08430162367063443,
      "criterion_satisfied": false,
      "rectangle_regret": 0.023906803189386594,
      "minimax_primal_upper": 0.023901777793778722,
      "observed_gap": 5.02539560787163e-06,
      "full_solver_gap": 6.210608416434837e-11,
      "loss_lower_estimate": 5.02539560787163e-06,
      "loss_upper_estimate": 5.025457713955794e-06,
      "imbalance": 2.7755575615628914e-17,
      "defect": 5.27039178544334e-06,
      "defect_gap_bound": 5.270391785471096e-06,
      "cubic_gap_bound": 6.802760189243726e-06,
      "fitted_prior_gap_bound": 5.025547571639588e-06,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 1.8,
      "cut_s": 2.2399055750738053,
      "cut_f": 2.17838367690609,
      "q": 0.49314012676856817,
      "fit_margin": 0.1264896535839095,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0670813084409051,
      "minimax_primal_upper": 0.06708130844495652,
      "observed_gap": -4.051425861462121e-12,
      "full_solver_gap": 4.207245662968262e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.5581980150614072e-13,
      "imbalance": 1.176003738834197e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.176003738834197e-13,
      "cubic_gap_bound": 1.176003738834197e-13,
      "fitted_prior_gap_bound": 1.558891904451798e-13,
      "null_size": 0.024999999999998728
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.066061702919797,
      "cut_s": 2.244671557924457,
      "cut_f": 2.1743513798859935,
      "q": 0.5039927676334248,
      "fit_margin": 0.0876421714226947,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06828657057605085,
      "minimax_primal_upper": 0.06828657101686836,
      "observed_gap": -4.4081750749658255e-10,
      "full_solver_gap": 4.408735043703871e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.599687380453133e-14,
      "imbalance": 3.4708347307343956e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.4708347307343956e-14,
      "cubic_gap_bound": 3.4708347307343956e-14,
      "fitted_prior_gap_bound": 5.613565168260948e-14,
      "null_size": 0.024999999999995935
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.066061702920292,
      "cut_s": 2.2446715579245855,
      "cut_f": 2.174351379885886,
      "q": 0.5039927676332916,
      "fit_margin": 0.08764217142260677,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06828657057601785,
      "minimax_primal_upper": 0.06828657065936644,
      "observed_gap": -8.334859191716504e-11,
      "full_solver_gap": 8.337167067828943e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.3078761124395442e-14,
      "imbalance": 1.7069679003611782e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.7069679003611782e-15,
      "cubic_gap_bound": 1.7069679003611782e-15,
      "fitted_prior_gap_bound": 2.3217539002473586e-14,
      "null_size": 0.02499999999999595
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.066061702918679,
      "cut_s": 2.2446715579245904,
      "cut_f": 2.1743513798858816,
      "q": 0.5039927676332423,
      "fit_margin": 0.0876421714228286,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06828657057601648,
      "minimax_primal_upper": 0.0682865709668701,
      "observed_gap": -3.9085362724122774e-10,
      "full_solver_gap": 3.908753598569348e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.173261570703744e-14,
      "imbalance": 4.0245584642661925e-16,
      "defect": 0.0,
      "defect_gap_bound": 4.0245584642661925e-16,
      "cubic_gap_bound": 4.0245584642661925e-16,
      "fitted_prior_gap_bound": 2.1899149160731213e-14,
      "null_size": 0.024999999999995956
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.16,
      "cut_s": 2.244086586279691,
      "cut_f": 2.174841468733718,
      "q": 0.5061126123078834,
      "fit_margin": 0.07491405887919811,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06813855744659048,
      "minimax_primal_upper": 0.0681385574466606,
      "observed_gap": -7.012446179288645e-14,
      "full_solver_gap": 8.922029781643914e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.9095836023552692e-14,
      "imbalance": 6.106226635438361e-16,
      "defect": 0.0,
      "defect_gap_bound": 6.106226635438361e-16,
      "cubic_gap_bound": 6.106226635438361e-16,
      "fitted_prior_gap_bound": 1.9345636204093353e-14,
      "null_size": 0.024999999999996466
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.5,
      "cut_s": 2.232566605890898,
      "cut_f": 2.1847729820814936,
      "q": 0.5073103026630281,
      "fit_margin": 0.03113140064886344,
      "criterion_satisfied": true,
      "rectangle_regret": 0.06522834651913205,
      "minimax_primal_upper": 0.06522834768809817,
      "observed_gap": -1.168966118347825e-09,
      "full_solver_gap": 1.1689675477599692e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.429412144204889e-15,
      "imbalance": 5.551115123125783e-17,
      "defect": 0.0,
      "defect_gap_bound": 5.551115123125783e-17,
      "cubic_gap_bound": 5.551115123125783e-17,
      "fitted_prior_gap_bound": 1.4432899320127035e-15,
      "null_size": 0.024999999999999706
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.84,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": -0.011061663163480007,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05904008449877022,
      "minimax_primal_upper": 0.05904007423589992,
      "observed_gap": 1.0262870296651183e-08,
      "full_solver_gap": 1.1915468611789493e-13,
      "loss_lower_estimate": 1.0262870296651183e-08,
      "loss_upper_estimate": 1.0262989451337301e-08,
      "imbalance": 0.0,
      "defect": 1.030658089885545e-08,
      "defect_gap_bound": 1.030658089885545e-08,
      "cubic_gap_bound": 1.0470983933813524e-08,
      "fitted_prior_gap_bound": 1.0262989499909558e-08,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.1800000000000006,
      "cut_s": 2.173422411514003,
      "cut_f": 2.245784776505537,
      "q": 0.4864223240765713,
      "fit_margin": -0.051629265083215525,
      "criterion_satisfied": false,
      "rectangle_regret": 0.050441639548232525,
      "minimax_primal_upper": 0.05044079044878645,
      "observed_gap": 8.490994460735868e-07,
      "full_solver_gap": 1.0392471605502607e-11,
      "loss_lower_estimate": 8.490994460735868e-07,
      "loss_upper_estimate": 8.491098385451923e-07,
      "imbalance": 4.440892098500626e-16,
      "defect": 8.649729616603778e-07,
      "defect_gap_bound": 8.649729621044671e-07,
      "cubic_gap_bound": 9.329507729728518e-07,
      "fitted_prior_gap_bound": 8.491102452129473e-07,
      "null_size": 0.024999999999994797
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.5200000000000005,
      "cut_s": 2.13324457565189,
      "cut_f": 2.300220846133207,
      "q": 0.46903039192131757,
      "fit_margin": -0.08678258775044001,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04056618383687628,
      "minimax_primal_upper": 0.04056272299484852,
      "observed_gap": 3.4608420277637553e-06,
      "full_solver_gap": 7.741030039198904e-14,
      "loss_lower_estimate": 3.4608420277637553e-06,
      "loss_upper_estimate": 3.4608421051740557e-06,
      "imbalance": 2.7020052861814747e-14,
      "defect": 3.5695002061925293e-06,
      "defect_gap_bound": 3.569500233212582e-06,
      "cubic_gap_bound": 4.100642404168667e-06,
      "fitted_prior_gap_bound": 3.4608421374190956e-06,
      "null_size": 0.025000000000008724
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0921649482890676,
      "cut_f": 2.3729531758210105,
      "q": 0.45037660007231706,
      "fit_margin": -0.10993698360983739,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03063300477466419,
      "minimax_primal_upper": 0.030626337647926608,
      "observed_gap": 6.667126737580631e-06,
      "full_solver_gap": 8.256940270401358e-12,
      "loss_lower_estimate": 6.667126737580631e-06,
      "loss_upper_estimate": 6.667134994520901e-06,
      "imbalance": 1.8783585797876867e-14,
      "defect": 6.956762908659423e-06,
      "defect_gap_bound": 6.956762927443009e-06,
      "cubic_gap_bound": 8.593102275737052e-06,
      "fitted_prior_gap_bound": 6.667177446385841e-06,
      "null_size": 0.025000000000006142
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 4.2,
      "cut_s": 2.054545559571668,
      "cut_f": 2.4646295043067634,
      "q": 0.4327437301508869,
      "fit_margin": -0.11547972015003771,
      "criterion_satisfied": false,
      "rectangle_regret": 0.021697542059962382,
      "minimax_primal_upper": 0.021689136434674385,
      "observed_gap": 8.405625287997986e-06,
      "full_solver_gap": 2.8377855620931314e-12,
      "loss_lower_estimate": 8.405625287997986e-06,
      "loss_upper_estimate": 8.405628125783549e-06,
      "imbalance": 3.6484704146744207e-13,
      "defect": 8.874840931106937e-06,
      "defect_gap_bound": 8.874841295953978e-06,
      "cubic_gap_bound": 1.201247490906363e-05,
      "fitted_prior_gap_bound": 8.406023568944404e-06,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 1.8,
      "cut_s": 2.2819442381810875,
      "cut_f": 2.1456728876614966,
      "q": 0.5104556056889672,
      "fit_margin": 0.07504852235827575,
      "criterion_satisfied": true,
      "rectangle_regret": 0.057574588709596766,
      "minimax_primal_upper": 0.05757458870914217,
      "observed_gap": 4.5459469522057816e-13,
      "full_solver_gap": 1.5404344466674047e-14,
      "loss_lower_estimate": 4.5459469522057816e-13,
      "loss_upper_estimate": 4.699990396872522e-13,
      "imbalance": 4.700406730506757e-13,
      "defect": 0.0,
      "defect_gap_bound": 4.700406730506757e-13,
      "cubic_gap_bound": 4.700406730506757e-13,
      "fitted_prior_gap_bound": 4.699712841116366e-13,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.050481187895943,
      "cut_s": 2.286384085679458,
      "cut_f": 2.1425629938978785,
      "q": 0.5191274535478089,
      "fit_margin": 0.04184754728472284,
      "criterion_satisfied": true,
      "rectangle_regret": 0.05846046333393513,
      "minimax_primal_upper": 0.058460463404014985,
      "observed_gap": -7.007985858287213e-11,
      "full_solver_gap": 7.042555427716479e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.456956942926581e-13,
      "imbalance": 3.456887553987542e-13,
      "defect": 0.0,
      "defect_gap_bound": 3.456887553987542e-13,
      "cubic_gap_bound": 3.456887553987542e-13,
      "fitted_prior_gap_bound": 3.4579977770121673e-13,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.0504811878957483,
      "cut_s": 2.2863840856808317,
      "cut_f": 2.1425629938969255,
      "q": 0.5191274535462262,
      "fit_margin": 0.04184754728454432,
      "criterion_satisfied": true,
      "rectangle_regret": 0.058460463333638864,
      "minimax_primal_upper": 0.05846046376458616,
      "observed_gap": -4.309472986796514e-10,
      "full_solver_gap": 4.3099668278756553e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.9384107914107744e-14,
      "imbalance": 4.9432680171435095e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.9432680171435095e-14,
      "cubic_gap_bound": 4.9432680171435095e-14,
      "fitted_prior_gap_bound": 4.937023012629993e-14,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.0504811878946874,
      "cut_s": 2.2863840856809223,
      "cut_f": 2.142562993896863,
      "q": 0.5191274535460977,
      "fit_margin": 0.041847547284663555,
      "criterion_satisfied": true,
      "rectangle_regret": 0.05846046333361937,
      "minimax_primal_upper": 0.05846046364801728,
      "observed_gap": -3.143979104835992e-10,
      "full_solver_gap": 3.1442782405521896e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.991357161974406e-14,
      "imbalance": 2.992051051364797e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.992051051364797e-14,
      "cubic_gap_bound": 2.992051051364797e-14,
      "fitted_prior_gap_bound": 2.998989945268704e-14,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.16,
      "cut_s": 2.2855474450365016,
      "cut_f": 2.143144438430166,
      "q": 0.5211251943057627,
      "fit_margin": 0.02832912698138723,
      "criterion_satisfied": true,
      "rectangle_regret": 0.058293365779330364,
      "minimax_primal_upper": 0.058293366042232696,
      "observed_gap": -2.62902331849002e-10,
      "full_solver_gap": 2.629386500196951e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.6318170693050433e-14,
      "imbalance": 3.640143741989732e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.640143741989732e-14,
      "cubic_gap_bound": 3.640143741989732e-14,
      "fitted_prior_gap_bound": 3.6338987374762155e-14,
      "null_size": 0.025000000000000015
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.5,
      "cut_s": 2.2726662378993328,
      "cut_f": 2.1523701048590635,
      "q": 0.5212488503326381,
      "fit_margin": -0.011896667134054573,
      "criterion_satisfied": false,
      "rectangle_regret": 0.05573035294616749,
      "minimax_primal_upper": 0.05573033950204629,
      "observed_gap": 1.3444121198247228e-08,
      "full_solver_gap": 2.1097741609299447e-11,
      "loss_lower_estimate": 1.3444121198247228e-08,
      "loss_upper_estimate": 1.3465218939856527e-08,
      "imbalance": 2.54379850517239e-14,
      "defect": 1.3529705964430767e-08,
      "defect_gap_bound": 1.3529731402415819e-08,
      "cubic_gap_bound": 1.3776472132187707e-08,
      "fitted_prior_gap_bound": 1.3465242490462437e-08,
      "null_size": 0.024999999999999932
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.84,
      "cut_s": 2.245784776505537,
      "cut_f": 2.173422411514003,
      "q": 0.5135776759234286,
      "fit_margin": -0.051629265083215525,
      "criterion_satisfied": false,
      "rectangle_regret": 0.050441639548232525,
      "minimax_primal_upper": 0.05044079045636534,
      "observed_gap": 8.490918671846814e-07,
      "full_solver_gap": 1.7971402144212334e-11,
      "loss_lower_estimate": 8.490918671846814e-07,
      "loss_upper_estimate": 8.491098385868256e-07,
      "imbalance": 4.440892098500626e-16,
      "defect": 8.649729616603802e-07,
      "defect_gap_bound": 8.649729621044694e-07,
      "cubic_gap_bound": 9.329507729728551e-07,
      "fitted_prior_gap_bound": 8.491102453170307e-07,
      "null_size": 0.02499999999999479
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.1800000000000006,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": -0.09102471075144336,
      "criterion_satisfied": false,
      "rectangle_regret": 0.043140644288334064,
      "minimax_primal_upper": 0.04313707543153296,
      "observed_gap": 3.5688568011046917e-06,
      "full_solver_gap": 2.9948266089263598e-12,
      "loss_lower_estimate": 3.5688568011046917e-06,
      "loss_upper_estimate": 3.5688597959313006e-06,
      "imbalance": 0.0,
      "defect": 3.6769825134299523e-06,
      "defect_gap_bound": 3.6769825134299523e-06,
      "cubic_gap_bound": 4.193624363004552e-06,
      "fitted_prior_gap_bound": 3.5688597959937507e-06,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.5200000000000005,
      "cut_s": 2.163347115587528,
      "cut_f": 2.258241261123956,
      "q": 0.4826483236072374,
      "fit_margin": -0.12629905010737852,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03476202971048756,
      "minimax_primal_upper": 0.03475443480474133,
      "observed_gap": 7.594905746227676e-06,
      "full_solver_gap": 1.1352030426792226e-14,
      "loss_lower_estimate": 7.594905746227676e-06,
      "loss_upper_estimate": 7.594905757579706e-06,
      "imbalance": 1.8041124150158794e-16,
      "defect": 7.903474956096104e-06,
      "defect_gap_bound": 7.903474956276515e-06,
      "cubic_gap_bound": 9.553707549093425e-06,
      "fitted_prior_gap_bound": 7.594910869664073e-06,
      "null_size": 0.02499999999999253
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.8600000000000003,
      "cut_s": 2.1169330615852164,
      "cut_f": 2.326578517104257,
      "q": 0.46384967390066795,
      "fit_margin": -0.15006712507315623,
      "criterion_satisfied": false,
      "rectangle_regret": 0.026317535731414023,
      "minimax_primal_upper": 0.02630644089563305,
      "observed_gap": 1.1094835780971896e-05,
      "full_solver_gap": 3.322689345885976e-14,
      "loss_lower_estimate": 1.1094835780971896e-05,
      "loss_upper_estimate": 1.1094835814198789e-05,
      "imbalance": 1.6653345369377348e-15,
      "defect": 1.1656425223450472e-05,
      "defect_gap_bound": 1.1656425225115807e-05,
      "cubic_gap_bound": 1.506371103097765e-05,
      "fitted_prior_gap_bound": 1.1094987477165696e-05,
      "null_size": 0.024999999999999897
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 4.2,
      "cut_s": 2.0735709110956786,
      "cut_f": 2.4143174666922267,
      "q": 0.4458081714293115,
      "fit_margin": -0.15487456091650942,
      "criterion_satisfied": false,
      "rectangle_regret": 0.018693670089522094,
      "minimax_primal_upper": 0.01868149799606607,
      "observed_gap": 1.2172093456021965e-05,
      "full_solver_gap": 1.7203252711261996e-12,
      "loss_lower_estimate": 1.2172093456021965e-05,
      "loss_upper_estimate": 1.2172095176347236e-05,
      "imbalance": 1.1914080833008711e-14,
      "defect": 1.2917256980326924e-05,
      "defect_gap_bound": 1.2917256992241005e-05,
      "cubic_gap_bound": 1.817718397757363e-05,
      "fitted_prior_gap_bound": 1.2172947071655005e-05,
      "null_size": 0.025000000000000012
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 1.8,
      "cut_s": 2.341583506480806,
      "cut_f": 2.1084094569639236,
      "q": 0.5319471884208193,
      "fit_margin": 0.026501350546559,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04649502434327666,
      "minimax_primal_upper": 0.04649502434333632,
      "observed_gap": -5.966060978579435e-14,
      "full_solver_gap": 4.0197706274724965e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.423164529614553e-13,
      "imbalance": 3.396380399145471e-13,
      "defect": 0.0,
      "defect_gap_bound": 3.396380399145471e-13,
      "cubic_gap_bound": 3.396380399145471e-13,
      "fitted_prior_gap_bound": 3.4228869738583967e-13,
      "null_size": 0.024999999999999353
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.032590461095904,
      "cut_s": 2.3456228236329286,
      "cut_f": 2.106202062575451,
      "q": 0.538409649715941,
      "fit_margin": 0.00016244017692312873,
      "criterion_satisfied": true,
      "rectangle_regret": 0.047084957853648766,
      "minimax_primal_upper": 0.04708495994620916,
      "observed_gap": -2.0925603957944183e-09,
      "full_solver_gap": 2.0931106431421043e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.502473476859393e-13,
      "imbalance": 5.461256447070184e-13,
      "defect": 0.0,
      "defect_gap_bound": 5.461256447070184e-13,
      "cubic_gap_bound": 5.461256447070184e-13,
      "fitted_prior_gap_bound": 5.502195921103237e-13,
      "null_size": 0.02499999999999903
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.0325904610954213,
      "cut_s": 2.3456228236350585,
      "cut_f": 2.106202062574297,
      "q": 0.5384096497134856,
      "fit_margin": 0.00016244017678923584,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04708495785328544,
      "minimax_primal_upper": 0.04708495786158006,
      "observed_gap": -8.294621933746527e-12,
      "full_solver_gap": 8.481486346578748e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.8686441283222166e-13,
      "imbalance": 1.8275658764110858e-13,
      "defect": 0.0,
      "defect_gap_bound": 1.8275658764110858e-13,
      "cubic_gap_bound": 1.8275658764110858e-13,
      "fitted_prior_gap_bound": 1.8683665725660603e-13,
      "null_size": 0.024999999999999016
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.0325904610947174,
      "cut_s": 2.3456228236356176,
      "cut_f": 2.106202062573994,
      "q": 0.5384096497128305,
      "fit_margin": 0.00016244017681676937,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04708495785319009,
      "minimax_primal_upper": 0.047084959614896976,
      "observed_gap": -1.7617068845399153e-09,
      "full_solver_gap": 1.76179839467272e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 9.151013280472853e-14,
      "imbalance": 8.736761314409591e-14,
      "defect": 0.0,
      "defect_gap_bound": 8.736761314409591e-14,
      "cubic_gap_bound": 8.736761314409591e-14,
      "fitted_prior_gap_bound": 9.161421621328714e-14,
      "null_size": 0.024999999999999016
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.16,
      "cut_s": 2.344425988520373,
      "cut_f": 2.1068523688065897,
      "q": 0.5401189780778743,
      "fit_margin": -0.013487793437909623,
      "criterion_satisfied": false,
      "rectangle_regret": 0.046909961966164114,
      "minimax_primal_upper": 0.04690993977563875,
      "observed_gap": 2.2190525361676094e-08,
      "full_solver_gap": 6.952340717014671e-10,
      "loss_lower_estimate": 2.2190525361676094e-08,
      "loss_upper_estimate": 2.288575943337756e-08,
      "imbalance": 1.3538475895913393e-13,
      "defect": 2.3028783826107975e-08,
      "defect_gap_bound": 2.3028919210866934e-08,
      "cubic_gap_bound": 2.359862955764685e-08,
      "fitted_prior_gap_bound": 2.2885924565174687e-08,
      "null_size": 0.024999999999999134
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.5,
      "cut_s": 2.3298758151295953,
      "cut_f": 2.115015089986762,
      "q": 0.5390639399119742,
      "fit_margin": -0.049372186670398,
      "criterion_satisfied": false,
      "rectangle_regret": 0.044796061585210704,
      "minimax_primal_upper": 0.04479519133168025,
      "observed_gap": 8.70253530453613e-07,
      "full_solver_gap": 2.4795346331707435e-10,
      "loss_lower_estimate": 8.70253530453613e-07,
      "loss_upper_estimate": 8.7050148391693e-07,
      "imbalance": 1.8963303149988064e-13,
      "defect": 8.881599165368399e-07,
      "defect_gap_bound": 8.881601061698714e-07,
      "cubic_gap_bound": 9.665832561554304e-07,
      "fitted_prior_gap_bound": 8.705045503668019e-07,
      "null_size": 0.024999999999999835
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.84,
      "cut_s": 2.3002208461332065,
      "cut_f": 2.13324457565189,
      "q": 0.5309696080786829,
      "fit_margin": -0.08678258775043957,
      "criterion_satisfied": false,
      "rectangle_regret": 0.04056618383687628,
      "minimax_primal_upper": 0.0405627229962631,
      "observed_gap": 3.4608406131800273e-06,
      "full_solver_gap": 1.4920495394754596e-12,
      "loss_lower_estimate": 3.4608406131800273e-06,
      "loss_upper_estimate": 3.460842105229567e-06,
      "imbalance": 2.7047808437430376e-14,
      "defect": 3.5695002061924742e-06,
      "defect_gap_bound": 3.5695002332402827e-06,
      "cubic_gap_bound": 4.100642404196365e-06,
      "fitted_prior_gap_bound": 3.460842137398279e-06,
      "null_size": 0.025000000000008737
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.1800000000000006,
      "cut_s": 2.258241261123956,
      "cut_f": 2.163347115587528,
      "q": 0.5173516763927626,
      "fit_margin": -0.12629905010737852,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03476202971048756,
      "minimax_primal_upper": 0.0347544350378116,
      "observed_gap": 7.59467267595626e-06,
      "full_solver_gap": 2.330816789575252e-10,
      "loss_lower_estimate": 7.59467267595626e-06,
      "loss_upper_estimate": 7.5949057576352175e-06,
      "imbalance": 1.8041124150158794e-16,
      "defect": 7.903474956096104e-06,
      "defect_gap_bound": 7.903474956276515e-06,
      "cubic_gap_bound": 9.553707549093425e-06,
      "fitted_prior_gap_bound": 7.594910869671012e-06,
      "null_size": 0.024999999999992535
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.5200000000000005,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": -0.16452214896682538,
      "criterion_satisfied": false,
      "rectangle_regret": 0.028098162569758053,
      "minimax_primal_upper": 0.0280860087723767,
      "observed_gap": 1.2153797381352777e-05,
      "full_solver_gap": 0.0,
      "loss_lower_estimate": 1.2153797381352777e-05,
      "loss_upper_estimate": 1.2153797381352777e-05,
      "imbalance": 0.0,
      "defect": 1.2746869847386418e-05,
      "defect_gap_bound": 1.2746869847386418e-05,
      "cubic_gap_bound": 1.6223783993591178e-05,
      "fitted_prior_gap_bound": 1.2153797381352777e-05,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.8600000000000003,
      "cut_s": 2.1543884580150907,
      "cut_f": 2.269943064724381,
      "q": 0.48099237869628464,
      "fit_margin": -0.19334976460335573,
      "criterion_satisfied": false,
      "rectangle_regret": 0.02135635149434321,
      "minimax_primal_upper": 0.021340994409343936,
      "observed_gap": 1.5357084999275544e-05,
      "full_solver_gap": 6.483948412905338e-10,
      "loss_lower_estimate": 1.5357084999275544e-05,
      "loss_upper_estimate": 1.5357733394116835e-05,
      "imbalance": 3.469446951953614e-18,
      "defect": 1.6229403114589706e-05,
      "defect_gap_bound": 1.6229403114593176e-05,
      "cubic_gap_bound": 2.189928329023943e-05,
      "fitted_prior_gap_bound": 1.5357875831473883e-05,
      "null_size": 0.024999999999999856
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 4.2,
      "cut_s": 2.1029894959543074,
      "cut_f": 2.3516210639718342,
      "q": 0.4624422387443716,
      "fit_margin": -0.20253780994590764,
      "criterion_satisfied": false,
      "rectangle_regret": 0.01523456303694497,
      "minimax_primal_upper": 0.015218914112812138,
      "observed_gap": 1.5648924132831074e-05,
      "full_solver_gap": 2.294865686369718e-13,
      "loss_lower_estimate": 1.5648924132831074e-05,
      "loss_upper_estimate": 1.5648924362317643e-05,
      "imbalance": 1.231653667943533e-16,
      "defect": 1.667336039243969e-05,
      "defect_gap_bound": 1.6673360392562857e-05,
      "cubic_gap_bound": 2.4253864046436687e-05,
      "fitted_prior_gap_bound": 1.564996797272407e-05,
      "null_size": 0.024999999999998274
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 1.8,
      "cut_s": 2.419766235643126,
      "cut_f": 2.0713333384412596,
      "q": 0.5542610552420736,
      "fit_margin": -0.01213860462034222,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03522025367217123,
      "minimax_primal_upper": 0.03522023262744702,
      "observed_gap": 2.1044724206331633e-08,
      "full_solver_gap": 3.406335699618346e-10,
      "loss_lower_estimate": 2.1044724206331633e-08,
      "loss_upper_estimate": 2.1385357776293468e-08,
      "imbalance": 2.7755575615628914e-17,
      "defect": 2.1537723984958636e-08,
      "defect_gap_bound": 2.153772401271421e-08,
      "cubic_gap_bound": 2.217568514527954e-08,
      "fitted_prior_gap_bound": 2.1385661297390612e-08,
      "null_size": 0.025000000000000012
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.0146485131548366,
      "cut_s": 2.423367812181588,
      "cut_f": 2.0698793786808714,
      "q": 0.5587955626893684,
      "fit_margin": -0.03146583006013348,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035582750843089685,
      "minimax_primal_upper": 0.035582418057417985,
      "observed_gap": 3.3278567170003104e-07,
      "full_solver_gap": 3.8735777779796976e-10,
      "loss_lower_estimate": 3.3278567170003104e-07,
      "loss_upper_estimate": 3.33173029477829e-07,
      "imbalance": 1.8589990657957856e-13,
      "defect": 3.391665755132292e-07,
      "defect_gap_bound": 3.3916676141313576e-07,
      "cubic_gap_bound": 3.653299945072676e-07,
      "fitted_prior_gap_bound": 3.333922741349804e-07,
      "null_size": 0.025000000000009785
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.0146485131557315,
      "cut_s": 2.423367812177117,
      "cut_f": 2.0698793786826637,
      "q": 0.558795562694526,
      "fit_margin": -0.031465830060220856,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035582750843239225,
      "minimax_primal_upper": 0.035582417794014685,
      "observed_gap": 3.3304922453930574e-07,
      "full_solver_gap": 1.2395445087021173e-10,
      "loss_lower_estimate": 3.3304922453930574e-07,
      "loss_upper_estimate": 3.3317317899017596e-07,
      "imbalance": 3.355024591478184e-13,
      "defect": 3.3916657550882704e-07,
      "defect_gap_bound": 3.391669110112862e-07,
      "cubic_gap_bound": 3.65330144104818e-07,
      "fitted_prior_gap_bound": 3.3339242364038846e-07,
      "null_size": 0.025000000000009796
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.0146485131552225,
      "cut_s": 2.423367812178307,
      "cut_f": 2.0698793786821867,
      "q": 0.5587955626931492,
      "fit_margin": -0.031465830060174005,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035582750843087305,
      "minimax_primal_upper": 0.03558241767973698,
      "observed_gap": 3.3316335032451683e-07,
      "full_solver_gap": 9.676759393784096e-12,
      "loss_lower_estimate": 3.3316335032451683e-07,
      "loss_upper_estimate": 3.331730270839106e-07,
      "imbalance": 1.83547621546154e-13,
      "defect": 3.391665755092877e-07,
      "defect_gap_bound": 3.3916675905690927e-07,
      "cubic_gap_bound": 3.6532999215052556e-07,
      "fitted_prior_gap_bound": 3.333922717341231e-07,
      "null_size": 0.02500000000000979
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.16,
      "cut_s": 2.421733327372939,
      "cut_f": 2.070536777673543,
      "q": 0.5600755791715519,
      "fit_margin": -0.04422803147046239,
      "criterion_satisfied": false,
      "rectangle_regret": 0.035418071602598765,
      "minimax_primal_upper": 0.03541723148908003,
      "observed_gap": 8.401135187380282e-07,
      "full_solver_gap": 7.327898496334306e-10,
      "loss_lower_estimate": 8.401135187380282e-07,
      "loss_upper_estimate": 8.408463085876616e-07,
      "imbalance": 0.0,
      "defect": 8.603634296517732e-07,
      "defect_gap_bound": 8.603634296517732e-07,
      "cubic_gap_bound": 9.529600586459363e-07,
      "fitted_prior_gap_bound": 8.408517925481696e-07,
      "null_size": 0.025000000000004702
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.5,
      "cut_s": 2.405462787817116,
      "cut_f": 2.077307113283863,
      "q": 0.5579833130192592,
      "fit_margin": -0.07511151245694014,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03379409752810675,
      "minimax_primal_upper": 0.033791017595469076,
      "observed_gap": 3.079932637671534e-06,
      "full_solver_gap": 4.360431946071053e-10,
      "loss_lower_estimate": 3.079932637671534e-06,
      "loss_upper_estimate": 3.0803686808661412e-06,
      "imbalance": 2.751271432899216e-14,
      "defect": 3.1868313837282643e-06,
      "defect_gap_bound": 3.1868314112409786e-06,
      "cubic_gap_bound": 3.7421103840765554e-06,
      "fitted_prior_gap_bound": 3.080368787614085e-06,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.84,
      "cut_s": 2.3729531758210105,
      "cut_f": 2.0921649482890676,
      "q": 0.5496233999276829,
      "fit_margin": -0.10993698360983739,
      "criterion_satisfied": false,
      "rectangle_regret": 0.03063300477466419,
      "minimax_primal_upper": 0.03062633819207659,
      "observed_gap": 6.666582587598613e-06,
      "full_solver_gap": 5.524068702467133e-10,
      "loss_lower_estimate": 6.666582587598613e-06,
      "loss_upper_estimate": 6.66713499446886e-06,
      "imbalance": 1.8783585797876867e-14,
      "defect": 6.956762908659427e-06,
      "defect_gap_bound": 6.9567629274430125e-06,
      "cubic_gap_bound": 8.593102275737068e-06,
      "fitted_prior_gap_bound": 6.667177446430944e-06,
      "null_size": 0.025000000000006142
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.1800000000000006,
      "cut_s": 2.326578517104257,
      "cut_f": 2.1169330615852164,
      "q": 0.536150326099332,
      "fit_margin": -0.15006712507315623,
      "criterion_satisfied": false,
      "rectangle_regret": 0.026317535731414023,
      "minimax_primal_upper": 0.026306440896247625,
      "observed_gap": 1.1094835166397532e-05,
      "full_solver_gap": 6.478081959748749e-13,
      "loss_lower_estimate": 1.1094835166397532e-05,
      "loss_upper_estimate": 1.1094835814205728e-05,
      "imbalance": 1.6653345369377348e-15,
      "defect": 1.1656425223450457e-05,
      "defect_gap_bound": 1.1656425225115791e-05,
      "cubic_gap_bound": 1.5063711030977595e-05,
      "fitted_prior_gap_bound": 1.1094987477165696e-05,
      "null_size": 0.024999999999999897
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.5200000000000005,
      "cut_s": 2.269943064724381,
      "cut_f": 2.1543884580150907,
      "q": 0.5190076213037154,
      "fit_margin": -0.19334976460335573,
      "criterion_satisfied": false,
      "rectangle_regret": 0.02135635149434321,
      "minimax_primal_upper": 0.021340994392991385,
      "observed_gap": 1.5357101351826802e-05,
      "full_solver_gap": 6.320423039107848e-10,
      "loss_lower_estimate": 1.5357101351826802e-05,
      "loss_upper_estimate": 1.5357733394130713e-05,
      "imbalance": 3.469446951953614e-18,
      "defect": 1.6229403114589723e-05,
      "defect_gap_bound": 1.6229403114593192e-05,
      "cubic_gap_bound": 2.189928329023943e-05,
      "fitted_prior_gap_bound": 1.535787583142531e-05,
      "null_size": 0.024999999999999856
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.8600000000000003,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": -0.23207677059729293,
      "criterion_satisfied": false,
      "rectangle_regret": 0.016312492848121765,
      "minimax_primal_upper": 0.01629447513972159,
      "observed_gap": 1.801770840017397e-05,
      "full_solver_gap": 0.0,
      "loss_lower_estimate": 1.801770840017397e-05,
      "loss_upper_estimate": 1.801770840017397e-05,
      "imbalance": 0.0,
      "defect": 1.9146324071015434e-05,
      "defect_gap_bound": 1.9146324071015434e-05,
      "cubic_gap_bound": 2.708188224991164e-05,
      "fitted_prior_gap_bound": 1.801770840017397e-05,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 4.2,
      "cut_s": 2.1464095729335706,
      "cut_f": 2.2809049746443293,
      "q": 0.4811239606712773,
      "fit_margin": -0.253320256790736,
      "criterion_satisfied": false,
      "rectangle_regret": 0.011699492224820647,
      "minimax_primal_upper": 0.011681679847191791,
      "observed_gap": 1.7812377628856e-05,
      "full_solver_gap": 5.244936429615876e-14,
      "loss_lower_estimate": 1.7812377628856e-05,
      "loss_upper_estimate": 1.7812377681305364e-05,
      "imbalance": 3.469446951953614e-18,
      "defect": 1.904547753590687e-05,
      "defect_gap_bound": 1.904547753591034e-05,
      "cubic_gap_bound": 2.8628347187157463e-05,
      "fitted_prior_gap_bound": 1.781292559974515e-05,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.8,
      "cut_s": 2.5162528728700058,
      "cut_f": 2.038361838897795,
      "q": 0.5746354427130737,
      "fit_margin": -0.0349377930057011,
      "criterion_satisfied": false,
      "rectangle_regret": 0.024995263957094584,
      "minimax_primal_upper": 0.024994641495596583,
      "observed_gap": 6.224614980017418e-07,
      "full_solver_gap": 8.880396418220471e-13,
      "loss_lower_estimate": 6.224614980017418e-07,
      "loss_upper_estimate": 6.224623860413836e-07,
      "imbalance": 3.8163916471489756e-16,
      "defect": 6.386926057422908e-07,
      "defect_gap_bound": 6.3869260612393e-07,
      "cubic_gap_bound": 7.221308470708836e-07,
      "fitted_prior_gap_bound": 6.224674693328103e-07,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.9985791359756537,
      "cut_s": 2.5194293978432407,
      "cut_f": 2.037461438265463,
      "q": 0.5776820510008768,
      "fit_margin": -0.04809359703888705,
      "criterion_satisfied": false,
      "rectangle_regret": 0.025205383047968377,
      "minimax_primal_upper": 0.02520392905382844,
      "observed_gap": 1.4539941399355216e-06,
      "full_solver_gap": 5.619521861732757e-11,
      "loss_lower_estimate": 1.4539941399355216e-06,
      "loss_upper_estimate": 1.454050335154139e-06,
      "imbalance": 4.163336342344337e-17,
      "defect": 1.5046566630453622e-06,
      "defect_gap_bound": 1.5046566630869956e-06,
      "cubic_gap_bound": 1.7758518997337826e-06,
      "fitted_prior_gap_bound": 1.4552656556511556e-06,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.9985791359756344,
      "cut_s": 2.519429397843242,
      "cut_f": 2.037461438265463,
      "q": 0.5776820510008752,
      "fit_margin": -0.04809359703888627,
      "criterion_satisfied": false,
      "rectangle_regret": 0.025205383047968398,
      "minimax_primal_upper": 0.02520392989774491,
      "observed_gap": 1.4531502234883809e-06,
      "full_solver_gap": 9.001117386164825e-10,
      "loss_lower_estimate": 1.4531502234883809e-06,
      "loss_upper_estimate": 1.4540503352269973e-06,
      "imbalance": 6.938893903907228e-18,
      "defect": 1.5046566630453167e-06,
      "defect_gap_bound": 1.5046566630522556e-06,
      "cubic_gap_bound": 1.775851899699025e-06,
      "fitted_prior_gap_bound": 1.4552656555019694e-06,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.9985791359754768,
      "cut_s": 2.51942939784338,
      "cut_f": 2.037461438265424,
      "q": 0.5776820510007136,
      "fit_margin": -0.04809359703886429,
      "criterion_satisfied": false,
      "rectangle_regret": 0.025205383047977543,
      "minimax_primal_upper": 0.025203929020646484,
      "observed_gap": 1.4540273310589824e-06,
      "full_solver_gap": 2.301326490483646e-11,
      "loss_lower_estimate": 1.4540273310589824e-06,
      "loss_upper_estimate": 1.4540503443238872e-06,
      "imbalance": 9.173217740965356e-15,
      "defect": 1.5046566630445533e-06,
      "defect_gap_bound": 1.504656672217771e-06,
      "cubic_gap_bound": 1.7758519088644111e-06,
      "fitted_prior_gap_bound": 1.4552656647792706e-06,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.16,
      "cut_s": 2.5173467997664276,
      "cut_f": 2.038050596949347,
      "q": 0.5784790203508552,
      "fit_margin": -0.05897929243906719,
      "criterion_satisfied": false,
      "rectangle_regret": 0.025067529844229455,
      "minimax_primal_upper": 0.025065141902107117,
      "observed_gap": 2.387942122338005e-06,
      "full_solver_gap": 3.0703217746008704e-13,
      "loss_lower_estimate": 2.387942122338005e-06,
      "loss_upper_estimate": 2.3879424293701823e-06,
      "imbalance": 2.0816681711721685e-17,
      "defect": 2.482016984467255e-06,
      "defect_gap_bound": 2.4820169844880717e-06,
      "cubic_gap_bound": 3.02341717542327e-06,
      "fitted_prior_gap_bound": 2.387944316686874e-06,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.5,
      "cut_s": 2.4995905191232017,
      "cut_f": 2.043257653517411,
      "q": 0.5756311179486638,
      "fit_margin": -0.08430162367063443,
      "criterion_satisfied": false,
      "rectangle_regret": 0.023906803189386594,
      "minimax_primal_upper": 0.023901777731748973,
      "observed_gap": 5.0254576376210225e-06,
      "full_solver_gap": 7.633824128383537e-14,
      "loss_lower_estimate": 5.0254576376210225e-06,
      "loss_upper_estimate": 5.025457713959264e-06,
      "imbalance": 2.7755575615628914e-17,
      "defect": 5.270391785443344e-06,
      "defect_gap_bound": 5.2703917854711e-06,
      "cubic_gap_bound": 6.802760189243738e-06,
      "fitted_prior_gap_bound": 5.025547571618771e-06,
      "null_size": 0.02499999999999999
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.84,
      "cut_s": 2.4646295043067634,
      "cut_f": 2.054545559571668,
      "q": 0.5672562698491131,
      "fit_margin": -0.11547972015003771,
      "criterion_satisfied": false,
      "rectangle_regret": 0.021697542059962382,
      "minimax_primal_upper": 0.021689136615047802,
      "observed_gap": 8.405444914580396e-06,
      "full_solver_gap": 1.8321122396969258e-10,
      "loss_lower_estimate": 8.405444914580396e-06,
      "loss_upper_estimate": 8.405628125804365e-06,
      "imbalance": 3.6484704146744207e-13,
      "defect": 8.874840931106935e-06,
      "defect_gap_bound": 8.874841295953976e-06,
      "cubic_gap_bound": 1.201247490906363e-05,
      "fitted_prior_gap_bound": 8.406023568920118e-06,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.1800000000000006,
      "cut_s": 2.414317466692227,
      "cut_f": 2.0735709110956786,
      "q": 0.554191828570688,
      "fit_margin": -0.15487456091650964,
      "criterion_satisfied": false,
      "rectangle_regret": 0.018693670089522094,
      "minimax_primal_upper": 0.018681498003054783,
      "observed_gap": 1.2172086467310272e-05,
      "full_solver_gap": 8.70901961658177e-12,
      "loss_lower_estimate": 1.2172086467310272e-05,
      "loss_upper_estimate": 1.2172095176329889e-05,
      "imbalance": 1.1896733598248943e-14,
      "defect": 1.2917256980327016e-05,
      "defect_gap_bound": 1.291725699222375e-05,
      "cubic_gap_bound": 1.8177183977556445e-05,
      "fitted_prior_gap_bound": 1.21729470716897e-05,
      "null_size": 0.025000000000000015
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.5200000000000005,
      "cut_s": 2.3516210639718347,
      "cut_f": 2.1029894959543074,
      "q": 0.5375577612556279,
      "fit_margin": -0.20253780994590798,
      "criterion_satisfied": false,
      "rectangle_regret": 0.01523456303694497,
      "minimax_primal_upper": 0.015218914112595815,
      "observed_gap": 1.564892434915456e-05,
      "full_solver_gap": 1.3182163693947757e-14,
      "loss_lower_estimate": 1.564892434915456e-05,
      "loss_upper_estimate": 1.5648924362336725e-05,
      "imbalance": 1.1275702593849246e-16,
      "defect": 1.667336039243979e-05,
      "defect_gap_bound": 1.6673360392552546e-05,
      "cubic_gap_bound": 2.4253864046426408e-05,
      "fitted_prior_gap_bound": 1.5649967972751824e-05,
      "null_size": 0.02499999999999827
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.8600000000000003,
      "cut_s": 2.2809049746443293,
      "cut_f": 2.14640957293357,
      "q": 0.5188760393287223,
      "fit_margin": -0.2533202567907351,
      "criterion_satisfied": false,
      "rectangle_regret": 0.01169949222482064,
      "minimax_primal_upper": 0.01168168003358238,
      "observed_gap": 1.7812191238260333e-05,
      "full_solver_gap": 1.8644303115267213e-10,
      "loss_lower_estimate": 1.7812191238260333e-05,
      "loss_upper_estimate": 1.7812377681291486e-05,
      "imbalance": 1.214306433183765e-17,
      "defect": 1.904547753590666e-05,
      "defect_gap_bound": 1.9045477535918802e-05,
      "cubic_gap_bound": 2.862834718716578e-05,
      "fitted_prior_gap_bound": 1.7812925599731272e-05,
      "null_size": 0.025
    },
    {
      "rho": 0.6324555320336759,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 4.2,
      "cut_s": 2.2079465475209195,
      "cut_f": 2.2079465475209195,
      "q": 0.5,
      "fit_margin": -0.29416909673064795,
      "criterion_satisfied": false,
      "rectangle_regret": 0.00844137454931355,
      "minimax_primal_upper": 0.00842373485246399,
      "observed_gap": 1.763969684955881e-05,
      "full_solver_gap": 6.519994613651825e-12,
      "loss_lower_estimate": 1.763969684955881e-05,
      "loss_upper_estimate": 1.7639703369553422e-05,
      "imbalance": 0.0,
      "defect": 1.8935247756318426e-05,
      "defect_gap_bound": 1.8935247756318426e-05,
      "cubic_gap_bound": 2.9678410040856354e-05,
      "fitted_prior_gap_bound": 1.763970336955689e-05,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 1.8,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.4705112476503617,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04060980496351357,
      "minimax_primal_upper": 0.04060980497410044,
      "observed_gap": -1.0586871657114472e-11,
      "full_solver_gap": 1.058697574052303e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.0408340855860843e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 1.1102230246251565e-16,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.041059122503926,
      "cut_s": 2.133675220027929,
      "cut_f": 2.1279894844676868,
      "q": 0.509942634929472,
      "fit_margin": 0.44115749516995084,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04119986496749371,
      "minimax_primal_upper": 0.04119986502312974,
      "observed_gap": -5.5636030504846445e-11,
      "full_solver_gap": 5.567706712339415e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.103661854770735e-14,
      "imbalance": 1.8068879725774423e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.8068879725774423e-14,
      "cubic_gap_bound": 1.8068879725774423e-14,
      "fitted_prior_gap_bound": 4.105049633551516e-14,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.0410591225040164,
      "cut_s": 2.1336752200280813,
      "cut_f": 2.127989484467538,
      "q": 0.5099426349293296,
      "fit_margin": 0.44115749516995506,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041199864967525104,
      "minimax_primal_upper": 0.04119986500992613,
      "observed_gap": -4.2401027133820435e-11,
      "full_solver_gap": 4.2473483063965034e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 7.245593014459928e-14,
      "imbalance": 4.939798570191556e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.939798570191556e-14,
      "cubic_gap_bound": 4.939798570191556e-14,
      "fitted_prior_gap_bound": 7.246980793240709e-14,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.0410591225032673,
      "cut_s": 2.1336752200280813,
      "cut_f": 2.127989484467538,
      "q": 0.5099426349293132,
      "fit_margin": 0.4411574951700443,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041199864967525104,
      "minimax_primal_upper": 0.04119986520430576,
      "observed_gap": -2.3678065758092615e-10,
      "full_solver_gap": 2.3685309963328294e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 7.244205235679146e-14,
      "imbalance": 4.9404924595819466e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.9404924595819466e-14,
      "cubic_gap_bound": 4.9404924595819466e-14,
      "fitted_prior_gap_bound": 7.251144129583054e-14,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.16,
      "cut_s": 2.1329879852932687,
      "cut_f": 2.1286645300522715,
      "q": 0.5114322600115768,
      "fit_margin": 0.4270072403421976,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041058219449128214,
      "minimax_primal_upper": 0.041058219456460196,
      "observed_gap": -7.331982243563573e-12,
      "full_solver_gap": 7.398567869465467e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.658562590189376e-14,
      "imbalance": 5.678790770957676e-14,
      "defect": 0.0,
      "defect_gap_bound": 5.678790770957676e-14,
      "cubic_gap_bound": 5.678790770957676e-14,
      "fitted_prior_gap_bound": 6.669664820435628e-14,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.5,
      "cut_s": 2.123767722417956,
      "cut_f": 2.1380504343376923,
      "q": 0.504335937678513,
      "fit_margin": 0.38533150509817427,
      "criterion_satisfied": true,
      "rectangle_regret": 0.039141046464267,
      "minimax_primal_upper": 0.03914104653230546,
      "observed_gap": -6.803846375191824e-11,
      "full_solver_gap": 6.808080488251989e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.234113060164191e-14,
      "imbalance": 4.1619485635635556e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.1619485635635556e-14,
      "cubic_gap_bound": 4.1619485635635556e-14,
      "fitted_prior_gap_bound": 4.2348069495545815e-14,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 2.84,
      "cut_s": 2.1052138332621393,
      "cut_f": 2.1590064565107165,
      "q": 0.4823556887083394,
      "fit_margin": 0.3381352565180098,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035188593210688617,
      "minimax_primal_upper": 0.03518859321089584,
      "observed_gap": -2.0722312754628547e-13,
      "full_solver_gap": 2.0728557759142063e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.245004513516506e-17,
      "imbalance": 4.85722573273506e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.85722573273506e-17,
      "cubic_gap_bound": 4.85722573273506e-17,
      "fitted_prior_gap_bound": 1.3183898417423734e-16,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.1800000000000006,
      "cut_s": 2.080103699433533,
      "cut_f": 2.1928516678813903,
      "q": 0.4484047240517155,
      "fit_margin": 0.282368614346457,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029639365986602273,
      "minimax_primal_upper": 0.02963936598977526,
      "observed_gap": -3.17298617935613e-12,
      "full_solver_gap": 3.1732498573244783e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.636779683484747e-16,
      "imbalance": 8.326672684688674e-17,
      "defect": 0.0,
      "defect_gap_bound": 8.326672684688674e-17,
      "cubic_gap_bound": 8.326672684688674e-17,
      "fitted_prior_gap_bound": 2.7755575615628914e-16,
      "null_size": 0.024999999999999942
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.5200000000000005,
      "cut_s": 2.0520730251135593,
      "cut_f": 2.2411781085209075,
      "q": 0.4061306347084141,
      "fit_margin": 0.21884243595214214,
      "criterion_satisfied": true,
      "rectangle_regret": 0.023175499112064908,
      "minimax_primal_upper": 0.02317549919006573,
      "observed_gap": -7.800082107989326e-11,
      "full_solver_gap": 7.800113333011893e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.122502256758253e-16,
      "imbalance": 3.0184188481996443e-16,
      "defect": 0.0,
      "defect_gap_bound": 3.0184188481996443e-16,
      "cubic_gap_bound": 3.0184188481996443e-16,
      "fitted_prior_gap_bound": 3.400058012914542e-16,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 3.8600000000000003,
      "cut_s": 2.024957430969069,
      "cut_f": 2.3051523909210085,
      "q": 0.35966115100929347,
      "fit_margin": 0.15343177484100257,
      "criterion_satisfied": true,
      "rectangle_regret": 0.01665651685539782,
      "minimax_primal_upper": 0.016656516856636987,
      "observed_gap": -1.2391650205945126e-12,
      "full_solver_gap": 1.2439459184943047e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.78089789979208e-15,
      "imbalance": 3.0878077872387166e-16,
      "defect": 0.0,
      "defect_gap_bound": 3.0878077872387166e-16,
      "cubic_gap_bound": 3.0878077872387166e-16,
      "fitted_prior_gap_bound": 4.784367346744034e-15,
      "null_size": 0.024999999999998357
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 0.8,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.8,
      "active_b": 4.2,
      "cut_s": 2.0018888314881713,
      "cut_f": 2.384907375971089,
      "q": 0.31285856658839695,
      "fit_margin": 0.0951494018604142,
      "criterion_satisfied": true,
      "rectangle_regret": 0.01090842693302014,
      "minimax_primal_upper": 0.010908426933199902,
      "observed_gap": -1.797624549215726e-13,
      "full_solver_gap": 1.8592419270824223e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.161737786669619e-15,
      "imbalance": 2.0122792321330962e-16,
      "defect": 0.0,
      "defect_gap_bound": 2.0122792321330962e-16,
      "cubic_gap_bound": 2.0122792321330962e-16,
      "fitted_prior_gap_bound": 6.196432256189155e-15,
      "null_size": 0.02499999999999689
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.041059122503926,
      "active_b": 1.8,
      "cut_s": 2.1279894844676868,
      "cut_f": 2.133675220027929,
      "q": 0.490057365070528,
      "fit_margin": 0.44115749516995084,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04119986496749371,
      "minimax_primal_upper": 0.04119986499795019,
      "observed_gap": -3.045647761767967e-11,
      "full_solver_gap": 3.0497535052909086e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.105743522941907e-14,
      "imbalance": 1.8068879725774423e-14,
      "defect": 0.0,
      "defect_gap_bound": 1.8068879725774423e-14,
      "cubic_gap_bound": 1.8068879725774423e-14,
      "fitted_prior_gap_bound": 4.105049633551516e-14,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.0423665346432895,
      "active_b": 2.0423665346432895,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.41086198681456954,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.04181726406359337,
      "observed_gap": -1.2490009027033011e-15,
      "full_solver_gap": 6.938893903907228e-18,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2420620087993939e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.2490009027033011e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.0423665346432895,
      "active_b": 2.0423665346434623,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5000000000000038,
      "fit_margin": 0.41086198681454866,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.04181726411795182,
      "observed_gap": -5.4359697299055654e-11,
      "full_solver_gap": 5.435841360368343e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2836953722228372e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.2073675392798577e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.0423665346432895,
      "active_b": 2.0423665346426785,
      "cut_s": 2.130817902715669,
      "cut_f": 2.1308179027156693,
      "q": 0.4999999999999868,
      "fit_margin": 0.4108619868146439,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.04181726413893922,
      "observed_gap": -7.534709661749517e-11,
      "full_solver_gap": 7.534584761659247e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2490009027033011e-15,
      "imbalance": 5.551115123125783e-17,
      "defect": 0.0,
      "defect_gap_bound": 5.551115123125783e-17,
      "cubic_gap_bound": 5.551115123125783e-17,
      "fitted_prior_gap_bound": -1.2490009027033011e-15,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.042062434041286,
      "active_b": 2.16,
      "cut_s": 2.130159600602589,
      "cut_f": 2.131477758106636,
      "q": 0.5015706325510497,
      "fit_margin": 0.39682657369728247,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04167379923353375,
      "minimax_primal_upper": 0.04167379936773825,
      "observed_gap": -1.3420449473944274e-10,
      "full_solver_gap": 1.342042657559439e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.2898349882893854e-16,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": -1.734723475976807e-16,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.0378969429336107,
      "active_b": 2.5,
      "cut_s": 2.1211677216080576,
      "cut_f": 2.1408130544182593,
      "q": 0.4952059958472696,
      "fit_margin": 0.3562670841041369,
      "criterion_satisfied": true,
      "rectangle_regret": 0.039700096192204604,
      "minimax_primal_upper": 0.03970009626741395,
      "observed_gap": -7.52093456957148e-11,
      "full_solver_gap": 7.529241813353238e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.307243781757734e-14,
      "imbalance": 8.285039321265231e-14,
      "defect": 0.0,
      "defect_gap_bound": 8.285039321265231e-14,
      "cubic_gap_bound": 8.285039321265231e-14,
      "fitted_prior_gap_bound": 8.314182675661641e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.0294219701284737,
      "active_b": 2.84,
      "cut_s": 2.1030139348316763,
      "cut_f": 2.1616971354202823,
      "q": 0.47447070659060797,
      "fit_margin": 0.31190790686187375,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035635650363512954,
      "minimax_primal_upper": 0.03563565045038099,
      "observed_gap": -8.68680335996963e-11,
      "full_solver_gap": 8.68680266608024e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -6.938893903907228e-18,
      "imbalance": 4.163336342344337e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.163336342344337e-17,
      "cubic_gap_bound": 4.163336342344337e-17,
      "fitted_prior_gap_bound": 4.163336342344337e-17,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.017794901924963,
      "active_b": 3.1800000000000006,
      "cut_s": 2.07839539142652,
      "cut_f": 2.1954342264257436,
      "q": 0.4420745910509895,
      "fit_margin": 0.26037420048226245,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029954801860141246,
      "minimax_primal_upper": 0.02995480198542633,
      "observed_gap": -1.2528508439024755e-10,
      "full_solver_gap": 1.2528529949595857e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.1510571102112408e-16,
      "imbalance": 3.469446951953614e-18,
      "defect": 0.0,
      "defect_gap_bound": 3.469446951953614e-18,
      "cubic_gap_bound": 3.469446951953614e-18,
      "fitted_prior_gap_bound": 2.8102520310824275e-16,
      "null_size": 0.024999999999999935
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.0046158073343423,
      "active_b": 3.5200000000000005,
      "cut_s": 2.050857240869162,
      "cut_f": 2.243611450356938,
      "q": 0.4014021356381968,
      "fit_margin": 0.2018837076043971,
      "criterion_satisfied": true,
      "rectangle_regret": 0.023372638288300135,
      "minimax_primal_upper": 0.023372638295180857,
      "observed_gap": -6.880721686863822e-12,
      "full_solver_gap": 6.880680053500399e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -4.163336342344337e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 6.938893903907228e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 1.9916767270585856,
      "active_b": 3.8600000000000003,
      "cut_s": 2.024162528595291,
      "cut_f": 2.307407792401782,
      "q": 0.35633772389929397,
      "fit_margin": 0.14152329045138767,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016766600792907073,
      "minimax_primal_upper": 0.016766600804112984,
      "observed_gap": -1.1205911198963747e-11,
      "full_solver_gap": 1.1209085742924785e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.174543961037557e-15,
      "imbalance": 1.734723475976807e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.734723475976807e-17,
      "cubic_gap_bound": 1.734723475976807e-17,
      "fitted_prior_gap_bound": 3.1606661732297425e-15,
      "null_size": 0.02499999999999885
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.1400000000000001,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.9805287718345272,
      "active_b": 4.2,
      "cut_s": 2.0014087329801864,
      "cut_f": 2.386980582992931,
      "q": 0.31060722045208966,
      "fit_margin": 0.08757781104596929,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010964044558865769,
      "minimax_primal_upper": 0.010964044559538776,
      "observed_gap": -6.73006789186914e-13,
      "full_solver_gap": 6.842061639478203e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1199374760906267e-14,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": 1.1244477571281664e-14,
      "null_size": 0.024999999999994964
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.0410591225040164,
      "active_b": 1.8,
      "cut_s": 2.127989484467538,
      "cut_f": 2.1336752200280813,
      "q": 0.4900573650706705,
      "fit_margin": 0.44115749516995506,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041199864967525104,
      "minimax_primal_upper": 0.04119986763422862,
      "observed_gap": -2.6667035177285747e-09,
      "full_solver_gap": 2.6667760222309767e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 7.250450240192663e-14,
      "imbalance": 4.9404924595819466e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.9404924595819466e-14,
      "cubic_gap_bound": 4.9404924595819466e-14,
      "fitted_prior_gap_bound": 7.25669524470618e-14,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.0423665346434623,
      "active_b": 2.0423665346432895,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.4999999999999962,
      "fit_margin": 0.41086198681454866,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.041817264302529876,
      "observed_gap": -2.389377515288338e-10,
      "full_solver_gap": 2.389365025279311e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2490009027033011e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.2073675392798577e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.0423665346434623,
      "active_b": 2.0423665346434623,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.4108619868145278,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04181726406359212,
      "minimax_primal_upper": 0.041817264063593367,
      "observed_gap": -1.2490009027033011e-15,
      "full_solver_gap": -6.938893903907228e-18,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2559397966072083e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.1726730697603216e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.0423665346434623,
      "active_b": 2.0423665346426785,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.4999999999999828,
      "fit_margin": 0.41086198681462216,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.04181726408145008,
      "observed_gap": -1.7857958167777355e-11,
      "full_solver_gap": 1.7856716105768555e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2420620087993939e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.2073675392798577e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.0420624340414557,
      "active_b": 2.16,
      "cut_s": 2.130159600602589,
      "cut_f": 2.131477758106636,
      "q": 0.5015706325510461,
      "fit_margin": 0.39682657369726204,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04167379923353375,
      "minimax_primal_upper": 0.041673799299000336,
      "observed_gap": -6.546658354311674e-11,
      "full_solver_gap": 6.54663406818301e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.42861286636753e-16,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": -6.938893903907228e-17,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.037896942933635,
      "active_b": 2.5,
      "cut_s": 2.1211677216078333,
      "cut_f": 2.1408130544184996,
      "q": 0.4952059958475334,
      "fit_margin": 0.3562670841040809,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03970009619215504,
      "minimax_primal_upper": 0.03970009622392979,
      "observed_gap": -3.1774749498225674e-11,
      "full_solver_gap": 3.180829211135716e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.354261313148754e-14,
      "imbalance": 3.3334446314370325e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.3334446314370325e-14,
      "cubic_gap_bound": 3.3334446314370325e-14,
      "fitted_prior_gap_bound": 3.357036870710317e-14,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.0294219701285394,
      "active_b": 2.84,
      "cut_s": 2.1030139348316763,
      "cut_f": 2.1616971354202823,
      "q": 0.47447070659060664,
      "fit_margin": 0.31190790686186665,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035635650363512954,
      "minimax_primal_upper": 0.035635650371629475,
      "observed_gap": -8.11652134391494e-12,
      "full_solver_gap": 8.116542160596651e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.0816681711721685e-17,
      "imbalance": 4.85722573273506e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.85722573273506e-17,
      "cubic_gap_bound": 4.85722573273506e-17,
      "fitted_prior_gap_bound": 4.85722573273506e-17,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.017794901924979,
      "active_b": 3.1800000000000006,
      "cut_s": 2.07839539142652,
      "cut_f": 2.1954342264257436,
      "q": 0.44207459105098934,
      "fit_margin": 0.2603742004822609,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029954801860141246,
      "minimax_primal_upper": 0.02995480268626292,
      "observed_gap": -8.261216745408806e-10,
      "full_solver_gap": 8.261218757688038e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.0122792321330962e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 2.42861286636753e-16,
      "null_size": 0.024999999999999935
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.0046158073343316,
      "active_b": 3.5200000000000005,
      "cut_s": 2.050857240869162,
      "cut_f": 2.2436114503569375,
      "q": 0.40140213563819666,
      "fit_margin": 0.20188370760439844,
      "criterion_satisfied": true,
      "rectangle_regret": 0.02337263828830014,
      "minimax_primal_upper": 0.02337263855444427,
      "observed_gap": -2.661441310392032e-10,
      "full_solver_gap": 2.6614413450865015e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.469446951953614e-18,
      "imbalance": 2.7755575615628914e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "fitted_prior_gap_bound": 2.7755575615628914e-17,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 1.9916767270585551,
      "active_b": 3.8600000000000003,
      "cut_s": 2.024162528595291,
      "cut_f": 2.307407792401781,
      "q": 0.35633772389929325,
      "fit_margin": 0.14152329045139034,
      "criterion_satisfied": true,
      "rectangle_regret": 0.01676660079290707,
      "minimax_primal_upper": 0.016766601045620607,
      "observed_gap": -2.527135375962608e-10,
      "full_solver_gap": 2.5271671214022184e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.174543961037557e-15,
      "imbalance": 4.5102810375396984e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.5102810375396984e-17,
      "cubic_gap_bound": 4.5102810375396984e-17,
      "fitted_prior_gap_bound": 3.1988300897012323e-15,
      "null_size": 0.02499999999999886
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.48,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.9805287718343385,
      "active_b": 4.2,
      "cut_s": 2.0014087329801864,
      "cut_f": 2.3869805829929334,
      "q": 0.31060722045209244,
      "fit_margin": 0.08757781104597506,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0109640445588658,
      "minimax_primal_upper": 0.010964044581343904,
      "observed_gap": -2.2478104447221092e-11,
      "full_solver_gap": 2.248932463866371e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1220191442617988e-14,
      "imbalance": 1.0408340855860843e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.0408340855860843e-17,
      "cubic_gap_bound": 1.0408340855860843e-17,
      "fitted_prior_gap_bound": 1.1234069230425803e-14,
      "null_size": 0.024999999999994946
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.041059122503267,
      "active_b": 1.8,
      "cut_s": 2.1279894844675376,
      "cut_f": 2.1336752200280813,
      "q": 0.49005736507068687,
      "fit_margin": 0.441157495170045,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041199864967525104,
      "minimax_primal_upper": 0.041199865084784425,
      "observed_gap": -1.1725932030914876e-10,
      "full_solver_gap": 1.173318456282324e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 7.252531908363835e-14,
      "imbalance": 4.944655795924291e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.944655795924291e-14,
      "cubic_gap_bound": 4.944655795924291e-14,
      "fitted_prior_gap_bound": 7.251144129583054e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.0423665346426785,
      "active_b": 2.0423665346432895,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5000000000000134,
      "fit_margin": 0.41086198681464303,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.04181726413412558,
      "observed_gap": -7.053345407737055e-11,
      "full_solver_gap": 7.053225364872517e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2004286453759505e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.2490009027033011e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.0423665346426785,
      "active_b": 2.0423665346434623,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5000000000000172,
      "fit_margin": 0.41086198681462216,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.04181726436123777,
      "observed_gap": -2.9764564424272777e-10,
      "full_solver_gap": 2.9764440218071897e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2420620087993939e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.2073675392798577e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.0423665346426785,
      "active_b": 2.0423665346426785,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.41086198681471675,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041817264063592124,
      "minimax_primal_upper": 0.04181726474005254,
      "observed_gap": -6.764604154607667e-10,
      "full_solver_gap": 6.764591733987579e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.2420620087993939e-15,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.2420620087993939e-15,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.04206243404068,
      "active_b": 2.16,
      "cut_s": 2.130159600602589,
      "cut_f": 2.131477758106636,
      "q": 0.5015706325510633,
      "fit_margin": 0.3968265736973553,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04167379923353375,
      "minimax_primal_upper": 0.041673799281152585,
      "observed_gap": -4.7618832488272034e-11,
      "full_solver_gap": 4.76185896269854e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.42861286636753e-16,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": -3.2612801348363973e-16,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.0378969429329645,
      "active_b": 2.5,
      "cut_s": 2.1211677216078333,
      "cut_f": 2.1408130544185,
      "q": 0.49520599584754765,
      "fit_margin": 0.35626708410415797,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03970009619215504,
      "minimax_primal_upper": 0.039700096199061646,
      "observed_gap": -6.906607230572348e-12,
      "full_solver_gap": 6.940142904809932e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.3535674237583635e-14,
      "imbalance": 3.3285874057042975e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.3285874057042975e-14,
      "cubic_gap_bound": 3.3285874057042975e-14,
      "fitted_prior_gap_bound": 3.3507918661968006e-14,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.029421970128049,
      "active_b": 2.84,
      "cut_s": 2.1030139348316763,
      "cut_f": 2.1616971354202823,
      "q": 0.4744707065906156,
      "fit_margin": 0.31190790686191905,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035635650363512954,
      "minimax_primal_upper": 0.03563565043703246,
      "observed_gap": -7.351950298550847e-11,
      "full_solver_gap": 7.351957931334141e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 7.632783294297951e-17,
      "imbalance": 4.85722573273506e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.85722573273506e-17,
      "cubic_gap_bound": 4.85722573273506e-17,
      "fitted_prior_gap_bound": 4.85722573273506e-17,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.017794901924669,
      "active_b": 3.1800000000000006,
      "cut_s": 2.07839539142652,
      "cut_f": 2.1954342264257436,
      "q": 0.44207459105099384,
      "fit_margin": 0.26037420048229,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029954801860141253,
      "minimax_primal_upper": 0.02995480187735055,
      "observed_gap": -1.72092964878523e-11,
      "full_solver_gap": 1.720956710471455e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.706168622523819e-16,
      "imbalance": 6.938893903907228e-18,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-18,
      "cubic_gap_bound": 6.938893903907228e-18,
      "fitted_prior_gap_bound": 2.8449465006019636e-16,
      "null_size": 0.024999999999999935
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.0046158073341527,
      "active_b": 3.5200000000000005,
      "cut_s": 2.050857240869162,
      "cut_f": 2.2436114503569375,
      "q": 0.40140213563819854,
      "fit_margin": 0.201883707604412,
      "criterion_satisfied": true,
      "rectangle_regret": 0.023372638288300135,
      "minimax_primal_upper": 0.023372638295532572,
      "observed_gap": -7.23243687161812e-12,
      "full_solver_gap": 7.23243687161812e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 0.0,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": -2.0816681711721685e-17,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 1.9916767270584539,
      "active_b": 3.8600000000000003,
      "cut_s": 2.024162528595291,
      "cut_f": 2.3074077924017815,
      "q": 0.35633772389929447,
      "fit_margin": 0.14152329045139567,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016766600792907076,
      "minimax_primal_upper": 0.016766600794321802,
      "observed_gap": -1.4147259752572694e-12,
      "full_solver_gap": 1.4178658247487874e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.139849491518021e-15,
      "imbalance": 3.122502256758253e-17,
      "defect": 0.0,
      "defect_gap_bound": 3.122502256758253e-17,
      "cubic_gap_bound": 3.122502256758253e-17,
      "fitted_prior_gap_bound": 3.1884217488453714e-15,
      "null_size": 0.024999999999998856
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 1.82,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 1.9805287718344122,
      "active_b": 4.2,
      "cut_s": 2.0014087329801864,
      "cut_f": 2.386980582992932,
      "q": 0.3106072204520909,
      "fit_margin": 0.08757781104597306,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010964044558865765,
      "minimax_primal_upper": 0.01096404455887884,
      "observed_gap": -1.3074610838437195e-14,
      "full_solver_gap": 2.4273985599343462e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1199374760906267e-14,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 1.1261824806041432e-14,
      "null_size": 0.024999999999994957
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 1.8,
      "cut_s": 2.1286645300522715,
      "cut_f": 2.1329879852932687,
      "q": 0.4885677399884232,
      "fit_margin": 0.4270072403421976,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041058219449128214,
      "minimax_primal_upper": 0.041058219456460314,
      "observed_gap": -7.33210020475994e-12,
      "full_solver_gap": 7.398671952874025e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.657174811408595e-14,
      "imbalance": 5.678790770957676e-14,
      "defect": 0.0,
      "defect_gap_bound": 5.678790770957676e-14,
      "cubic_gap_bound": 5.678790770957676e-14,
      "fitted_prior_gap_bound": 6.673828156777972e-14,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.042062434041286,
      "cut_s": 2.131477758106636,
      "cut_f": 2.130159600602589,
      "q": 0.4984293674489503,
      "fit_margin": 0.39682657369728247,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04167379923353375,
      "minimax_primal_upper": 0.041673799776156484,
      "observed_gap": -5.426227314697663e-10,
      "full_solver_gap": 5.426224400362223e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.914335439641036e-16,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": -2.2898349882893854e-16,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.0420624340414557,
      "cut_s": 2.131477758106636,
      "cut_f": 2.130159600602589,
      "q": 0.49842936744895405,
      "fit_margin": 0.39682657369726204,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04167379923353375,
      "minimax_primal_upper": 0.041673799428315214,
      "observed_gap": -1.9478146179308098e-10,
      "full_solver_gap": 1.9478124668736996e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.1510571102112408e-16,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": -2.2898349882893854e-16,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.0420624340406803,
      "cut_s": 2.131477758106636,
      "cut_f": 2.1301596006025894,
      "q": 0.49842936744893707,
      "fit_margin": 0.39682657369735486,
      "criterion_satisfied": true,
      "rectangle_regret": 0.041673799233533836,
      "minimax_primal_upper": 0.04167379929649954,
      "observed_gap": -6.296570209674002e-11,
      "full_solver_gap": 6.296556331886194e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.3877787807814457e-16,
      "imbalance": 6.245004513516506e-17,
      "defect": 0.0,
      "defect_gap_bound": 6.245004513516506e-17,
      "cubic_gap_bound": 6.245004513516506e-17,
      "fitted_prior_gap_bound": -2.42861286636753e-16,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.16,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.3827893362128689,
      "criterion_satisfied": true,
      "rectangle_regret": 0.04152963196305684,
      "minimax_primal_upper": 0.04152963196305702,
      "observed_gap": -1.8041124150158794e-16,
      "full_solver_gap": 0.0,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.8041124150158794e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -1.8041124150158794e-16,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.5,
      "cut_s": 2.121839809561351,
      "cut_f": 2.140093839168147,
      "q": 0.4937154832922444,
      "fit_margin": 0.342354705293598,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03955471871118426,
      "minimax_primal_upper": 0.039554718711478656,
      "observed_gap": -2.94396451661072e-13,
      "full_solver_gap": 3.1700336800000173e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.260691633892975e-14,
      "imbalance": 2.2495894036467234e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.2495894036467234e-14,
      "cubic_gap_bound": 2.2495894036467234e-14,
      "fitted_prior_gap_bound": 2.2669366384064915e-14,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 2.84,
      "cut_s": 2.10371425336461,
      "cut_f": 2.160835445325403,
      "q": 0.4732131409617515,
      "fit_margin": 0.29833680568212717,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035492590076471146,
      "minimax_primal_upper": 0.035492590099870824,
      "observed_gap": -2.3399678028557247e-11,
      "full_solver_gap": 2.339969884523896e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.0816681711721685e-17,
      "imbalance": 6.938893903907228e-18,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-18,
      "cubic_gap_bound": 6.938893903907228e-18,
      "fitted_prior_gap_bound": 4.85722573273506e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.1800000000000006,
      "cut_s": 2.0791127065702875,
      "cut_f": 2.1943448999122945,
      "q": 0.4412065766644448,
      "fit_margin": 0.2476659343581602,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029821811930250016,
      "minimax_primal_upper": 0.029821811936208684,
      "observed_gap": -5.958667587124822e-12,
      "full_solver_gap": 5.958851467813275e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.8388068845354155e-16,
      "imbalance": 2.42861286636753e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.42861286636753e-17,
      "cubic_gap_bound": 2.42861286636753e-17,
      "fitted_prior_gap_bound": 2.220446049250313e-16,
      "null_size": 0.024999999999999953
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.5200000000000005,
      "cut_s": 2.051549875715235,
      "cut_f": 2.2422210912125844,
      "q": 0.40104099793778786,
      "fit_margin": 0.19077477767416706,
      "criterion_satisfied": true,
      "rectangle_regret": 0.023260023657672796,
      "minimax_primal_upper": 0.023260023660231593,
      "observed_gap": -2.5587969243456854e-12,
      "full_solver_gap": 2.5588108021334932e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.3877787807814457e-17,
      "imbalance": 1.3877787807814457e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.3877787807814457e-17,
      "cubic_gap_bound": 1.3877787807814457e-17,
      "fitted_prior_gap_bound": 5.551115123125783e-17,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0247702078933436,
      "cut_f": 2.3056811637319767,
      "q": 0.35650308098359557,
      "fit_margin": 0.13267249950044335,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016682333429225177,
      "minimax_primal_upper": 0.016682333429673176,
      "observed_gap": -4.4799927656491434e-13,
      "full_solver_gap": 4.653534502185863e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.7354173653671978e-14,
      "imbalance": 2.7755575615628914e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "fitted_prior_gap_bound": 1.7465195956134494e-14,
      "null_size": 0.0249999999999985
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.16,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.16,
      "active_b": 4.2,
      "cut_s": 2.0018807203770876,
      "cut_f": 2.3849422158548412,
      "q": 0.31120216742564355,
      "fit_margin": 0.08125006231488086,
      "criterion_satisfied": true,
      "rectangle_regret": 0.01090936186989429,
      "minimax_primal_upper": 0.010909361870053456,
      "observed_gap": -1.5916608309129998e-13,
      "full_solver_gap": 1.6764020727144668e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.474124180146703e-15,
      "imbalance": 8.673617379884035e-18,
      "defect": 0.0,
      "defect_gap_bound": 8.673617379884035e-18,
      "cubic_gap_bound": 8.673617379884035e-18,
      "fitted_prior_gap_bound": 8.455042221910958e-15,
      "null_size": 0.02499999999999621
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 1.8,
      "cut_s": 2.1380504343376923,
      "cut_f": 2.123767722417956,
      "q": 0.49566406232148696,
      "fit_margin": 0.38533150509817427,
      "criterion_satisfied": true,
      "rectangle_regret": 0.039141046464267,
      "minimax_primal_upper": 0.03914104646433677,
      "observed_gap": -6.977057820378718e-14,
      "full_solver_gap": 1.121255865932369e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.235500838944972e-14,
      "imbalance": 4.1619485635635556e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.1619485635635556e-14,
      "cubic_gap_bound": 4.1619485635635556e-14,
      "fitted_prior_gap_bound": 4.238276396506535e-14,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.0378969429336107,
      "cut_s": 2.1408130544182593,
      "cut_f": 2.1211677216080576,
      "q": 0.5047940041527305,
      "fit_margin": 0.3562670841041369,
      "criterion_satisfied": true,
      "rectangle_regret": 0.039700096192204604,
      "minimax_primal_upper": 0.039700096656568755,
      "observed_gap": -4.6436415129802455e-10,
      "full_solver_gap": 4.6444723761362994e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.308631560538515e-14,
      "imbalance": 8.285039321265231e-14,
      "defect": 0.0,
      "defect_gap_bound": 8.285039321265231e-14,
      "cubic_gap_bound": 8.285039321265231e-14,
      "fitted_prior_gap_bound": 8.308631560538515e-14,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.037896942933635,
      "cut_s": 2.1408130544184996,
      "cut_f": 2.1211677216078333,
      "q": 0.5047940041524667,
      "fit_margin": 0.3562670841040809,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03970009619215504,
      "minimax_primal_upper": 0.03970009632813695,
      "observed_gap": -1.3598191322961029e-10,
      "full_solver_gap": 1.3601540727048445e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.349404087416019e-14,
      "imbalance": 3.332750742046642e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.332750742046642e-14,
      "cubic_gap_bound": 3.332750742046642e-14,
      "fitted_prior_gap_bound": 3.3507918661968006e-14,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.0378969429329645,
      "cut_s": 2.1408130544184996,
      "cut_f": 2.1211677216078333,
      "q": 0.5047940041524525,
      "fit_margin": 0.35626708410415864,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03970009619215504,
      "minimax_primal_upper": 0.03970009626468564,
      "observed_gap": -7.253059958189922e-11,
      "full_solver_gap": 7.25641144394551e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.351485755587191e-14,
      "imbalance": 3.332750742046642e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.332750742046642e-14,
      "cubic_gap_bound": 3.332750742046642e-14,
      "fitted_prior_gap_bound": 3.3507918661968006e-14,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.16,
      "cut_s": 2.140093839168147,
      "cut_f": 2.121839809561351,
      "q": 0.5062845167077556,
      "fit_margin": 0.342354705293598,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03955471871118426,
      "minimax_primal_upper": 0.039554719536558675,
      "observed_gap": -8.25374414648028e-10,
      "full_solver_gap": 8.253970701366242e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.26554885962571e-14,
      "imbalance": 2.2495894036467234e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.2495894036467234e-14,
      "cubic_gap_bound": 2.2495894036467234e-14,
      "fitted_prior_gap_bound": 2.2717938641392266e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.5,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.3047512180884495,
      "criterion_satisfied": true,
      "rectangle_regret": 0.037669417064000836,
      "minimax_primal_upper": 0.03766941710616851,
      "observed_gap": -4.2167672131832035e-11,
      "full_solver_gap": 4.220714056035746e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.9468428525424315e-14,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 3.953781746446339e-14,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 2.84,
      "cut_s": 2.11216081226228,
      "cut_f": 2.1508097117704548,
      "q": 0.48003500860625126,
      "fit_margin": 0.2651078205241697,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03382055384440597,
      "minimax_primal_upper": 0.03382055387910445,
      "observed_gap": -3.46984802002126e-11,
      "full_solver_gap": 3.4729781550613126e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.130135040052551e-14,
      "imbalance": 3.114175584073564e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.114175584073564e-14,
      "cubic_gap_bound": 3.114175584073564e-14,
      "fitted_prior_gap_bound": 3.130135040052551e-14,
      "null_size": 0.024999999999999953
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.1800000000000006,
      "cut_s": 2.0867288651930544,
      "cut_f": 2.1832034492136554,
      "q": 0.4488210695731173,
      "fit_margin": 0.22008733213334386,
      "criterion_satisfied": true,
      "rectangle_regret": 0.02845656056944009,
      "minimax_primal_upper": 0.02845656083043516,
      "observed_gap": -2.609950693066576e-10,
      "full_solver_gap": 2.6126204324961044e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.669739429528306e-13,
      "imbalance": 2.6691149290769545e-13,
      "defect": 0.0,
      "defect_gap_bound": 2.6691149290769545e-13,
      "cubic_gap_bound": 2.6691149290769545e-13,
      "fitted_prior_gap_bound": 2.6702251521015796e-13,
      "null_size": 0.024999999999999977
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.5200000000000005,
      "cut_s": 2.0580128465484,
      "cut_f": 2.2297484698178134,
      "q": 0.4093827829674934,
      "fit_margin": 0.16948867102069776,
      "criterion_satisfied": true,
      "rectangle_regret": 0.02224671920023247,
      "minimax_primal_upper": 0.022246719200299366,
      "observed_gap": -6.689440668061764e-14,
      "full_solver_gap": 6.724482082276495e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.5041414214731503e-16,
      "imbalance": 3.469446951953614e-18,
      "defect": 0.0,
      "defect_gap_bound": 3.469446951953614e-18,
      "cubic_gap_bound": 3.469446951953614e-18,
      "fitted_prior_gap_bound": 3.5041414214731503e-16,
      "null_size": 0.024999999999999883
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 3.8600000000000003,
      "cut_s": 2.029833703251064,
      "cut_f": 2.2918828520799024,
      "q": 0.36523440198038587,
      "fit_margin": 0.11743243860527386,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016007192096682044,
      "minimax_primal_upper": 0.016007192104480435,
      "observed_gap": -7.798390405655553e-12,
      "full_solver_gap": 7.925791967178242e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.2740156152268867e-13,
      "imbalance": 7.686559722053232e-14,
      "defect": 0.0,
      "defect_gap_bound": 7.686559722053232e-14,
      "cubic_gap_bound": 7.686559722053232e-14,
      "fitted_prior_gap_bound": 1.2746401156782383e-13,
      "null_size": 0.02499999999998669
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.5,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.5,
      "active_b": 4.2,
      "cut_s": 2.0054830619126056,
      "cut_f": 2.3700628249644318,
      "q": 0.3198537931984852,
      "fit_margin": 0.07107268552580859,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010509223413340815,
      "minimax_primal_upper": 0.010509223420895997,
      "observed_gap": -7.555182174323605e-12,
      "full_solver_gap": 7.590766556986317e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.5584382662712244e-14,
      "imbalance": 3.5698874412126713e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.5698874412126713e-14,
      "cubic_gap_bound": 3.5698874412126713e-14,
      "fitted_prior_gap_bound": 3.562428130265971e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 1.8,
      "cut_s": 2.1590064565107165,
      "cut_f": 2.105213833262139,
      "q": 0.5176443112916603,
      "fit_margin": 0.33813525651801024,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03518859321068853,
      "minimax_primal_upper": 0.03518859321327716,
      "observed_gap": -2.5886237597916306e-12,
      "full_solver_gap": 2.5886445764733423e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.0816681711721685e-17,
      "imbalance": 6.938893903907228e-18,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-18,
      "cubic_gap_bound": 6.938893903907228e-18,
      "fitted_prior_gap_bound": 6.938893903907228e-18,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.0294219701284737,
      "cut_s": 2.1616971354202823,
      "cut_f": 2.1030139348316763,
      "q": 0.525529293409392,
      "fit_margin": 0.31190790686187375,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035635650363512954,
      "minimax_primal_upper": 0.035635650438091526,
      "observed_gap": -7.457857248427402e-11,
      "full_solver_gap": 7.457860717874354e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.469446951953614e-17,
      "imbalance": 4.163336342344337e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.163336342344337e-17,
      "cubic_gap_bound": 4.163336342344337e-17,
      "fitted_prior_gap_bound": 4.163336342344337e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.0294219701285394,
      "cut_s": 2.1616971354202823,
      "cut_f": 2.1030139348316763,
      "q": 0.5255292934093934,
      "fit_margin": 0.31190790686186665,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035635650363512954,
      "minimax_primal_upper": 0.035635650786939845,
      "observed_gap": -4.2342689077212725e-10,
      "full_solver_gap": 4.234269670999602e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 7.632783294297951e-17,
      "imbalance": 4.85722573273506e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.85722573273506e-17,
      "cubic_gap_bound": 4.85722573273506e-17,
      "fitted_prior_gap_bound": 9.020562075079397e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.029421970128049,
      "cut_s": 2.1616971354202823,
      "cut_f": 2.1030139348316763,
      "q": 0.5255292934093845,
      "fit_margin": 0.31190790686191905,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035635650363512954,
      "minimax_primal_upper": 0.03563565108853311,
      "observed_gap": -7.250201550235147e-10,
      "full_solver_gap": 7.250202382902415e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.326672684688674e-17,
      "imbalance": 4.85722573273506e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.85722573273506e-17,
      "cubic_gap_bound": 4.85722573273506e-17,
      "fitted_prior_gap_bound": 9.020562075079397e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.16,
      "cut_s": 2.160835445325403,
      "cut_f": 2.10371425336461,
      "q": 0.5267868590382484,
      "fit_margin": 0.29833680568212717,
      "criterion_satisfied": true,
      "rectangle_regret": 0.035492590076471146,
      "minimax_primal_upper": 0.03549259007716378,
      "observed_gap": -6.926334505941156e-13,
      "full_solver_gap": 6.926889617453469e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.551115123125783e-17,
      "imbalance": 6.938893903907228e-18,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-18,
      "cubic_gap_bound": 6.938893903907228e-18,
      "fitted_prior_gap_bound": 4.85722573273506e-17,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.5,
      "cut_s": 2.1508097117704548,
      "cut_f": 2.11216081226228,
      "q": 0.5199649913937487,
      "fit_margin": 0.2651078205241697,
      "criterion_satisfied": true,
      "rectangle_regret": 0.03382055384440597,
      "minimax_primal_upper": 0.033820553844427524,
      "observed_gap": -2.155220446553585e-14,
      "full_solver_gap": 5.288131044167699e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.1329105976141136e-14,
      "imbalance": 3.114175584073564e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.114175584073564e-14,
      "cubic_gap_bound": 3.114175584073564e-14,
      "fitted_prior_gap_bound": 3.130135040052551e-14,
      "null_size": 0.024999999999999953
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 2.84,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.23111720384371393,
      "criterion_satisfied": true,
      "rectangle_regret": 0.030446466640773436,
      "minimax_primal_upper": 0.03044646690021493,
      "observed_gap": -2.594414925949362e-10,
      "full_solver_gap": 2.59417244630189e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -2.424796474720381e-14,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -2.4168167467308876e-14,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1033970140734386,
      "cut_f": 2.161225185863277,
      "q": 0.46895214093460297,
      "fit_margin": 0.1926982102224304,
      "criterion_satisfied": true,
      "rectangle_regret": 0.025738029188818533,
      "minimax_primal_upper": 0.025738029198065764,
      "observed_gap": -9.247231452791382e-12,
      "full_solver_gap": 9.252085209077165e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.853756285783106e-15,
      "imbalance": 4.891920202254596e-15,
      "defect": 0.0,
      "defect_gap_bound": 4.891920202254596e-15,
      "cubic_gap_bound": 4.891920202254596e-15,
      "fitted_prior_gap_bound": 4.891920202254596e-15,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.5200000000000005,
      "cut_s": 2.0720506947858457,
      "cut_f": 2.2053925984003984,
      "q": 0.4294630991701136,
      "fit_margin": 0.14887672979851185,
      "criterion_satisfied": true,
      "rectangle_regret": 0.020253710650989253,
      "minimax_primal_upper": 0.02025371065149515,
      "observed_gap": -5.058974072991163e-13,
      "full_solver_gap": 5.263497970808828e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.0452389781766556e-14,
      "imbalance": 2.0251161858553246e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.0251161858553246e-14,
      "cubic_gap_bound": 2.0251161858553246e-14,
      "fitted_prior_gap_bound": 2.0448920334814602e-14,
      "null_size": 0.02499999999999992
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0407890771798916,
      "cut_f": 2.265142633678457,
      "q": 0.38476053477540056,
      "fit_margin": 0.10279369577595832,
      "criterion_satisfied": true,
      "rectangle_regret": 0.014691462580058124,
      "minimax_primal_upper": 0.014691462653281239,
      "observed_gap": -7.322311507129697e-11,
      "full_solver_gap": 7.322505449214312e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.9394208461420703e-15,
      "imbalance": 1.9827889330414905e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.9827889330414905e-15,
      "cubic_gap_bound": 1.9827889330414905e-15,
      "fitted_prior_gap_bound": 1.9827889330414905e-15,
      "null_size": 0.025000000000000005
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 2.84,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 2.84,
      "active_b": 4.2,
      "cut_s": 2.0132797301759107,
      "cut_f": 2.3413579863566985,
      "q": 0.33822575509152136,
      "fit_margin": 0.06101184550372496,
      "criterion_satisfied": true,
      "rectangle_regret": 0.009733417079805096,
      "minimax_primal_upper": 0.009733417081377664,
      "observed_gap": -1.572568464336399e-12,
      "full_solver_gap": 1.57877703965692e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.2085753205209926e-15,
      "imbalance": 6.938893903907228e-18,
      "defect": 0.0,
      "defect_gap_bound": 6.938893903907228e-18,
      "cubic_gap_bound": 6.938893903907228e-18,
      "fitted_prior_gap_bound": 6.201636426617085e-15,
      "null_size": 0.02499999999999651
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 1.8,
      "cut_s": 2.1928516678813903,
      "cut_f": 2.080103699433533,
      "q": 0.5515952759482844,
      "fit_margin": 0.282368614346457,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029639365986602273,
      "minimax_primal_upper": 0.029639367066496926,
      "observed_gap": -1.0798946528667308e-09,
      "full_solver_gap": 1.0798949651169565e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.122502256758253e-16,
      "imbalance": 8.326672684688674e-17,
      "defect": 0.0,
      "defect_gap_bound": 8.326672684688674e-17,
      "cubic_gap_bound": 8.326672684688674e-17,
      "fitted_prior_gap_bound": 3.5735303605122226e-16,
      "null_size": 0.02499999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.017794901924963,
      "cut_s": 2.1954342264257436,
      "cut_f": 2.07839539142652,
      "q": 0.5579254089490105,
      "fit_margin": 0.26037420048226245,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029954801860141246,
      "minimax_primal_upper": 0.029954801886299794,
      "observed_gap": -2.615854755028124e-11,
      "full_solver_gap": 2.6158786942120926e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.393918396847994e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 2.7755575615628914e-16,
      "null_size": 0.024999999999999932
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.017794901924979,
      "cut_s": 2.195434226425743,
      "cut_f": 2.07839539142652,
      "q": 0.5579254089490111,
      "fit_margin": 0.26037420048226156,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029954801860141246,
      "minimax_primal_upper": 0.02995480268626292,
      "observed_gap": -8.261216745408806e-10,
      "full_solver_gap": 8.261218757688038e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.0122792321330962e-16,
      "imbalance": 3.122502256758253e-17,
      "defect": 0.0,
      "defect_gap_bound": 3.122502256758253e-17,
      "cubic_gap_bound": 3.122502256758253e-17,
      "fitted_prior_gap_bound": 2.706168622523819e-16,
      "null_size": 0.024999999999999946
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.017794901924669,
      "cut_s": 2.195434226425743,
      "cut_f": 2.07839539142652,
      "q": 0.5579254089490066,
      "fit_margin": 0.26037420048229065,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029954801860141253,
      "minimax_primal_upper": 0.02995480190495006,
      "observed_gap": -4.4808805971241483e-11,
      "full_solver_gap": 4.480904536308117e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.393918396847994e-16,
      "imbalance": 3.8163916471489756e-17,
      "defect": 0.0,
      "defect_gap_bound": 3.8163916471489756e-17,
      "cubic_gap_bound": 3.8163916471489756e-17,
      "fitted_prior_gap_bound": 3.157196726277789e-16,
      "null_size": 0.024999999999999946
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.16,
      "cut_s": 2.1943448999122945,
      "cut_f": 2.0791127065702875,
      "q": 0.5587934233355553,
      "fit_margin": 0.2476659343581602,
      "criterion_satisfied": true,
      "rectangle_regret": 0.029821811930250016,
      "minimax_primal_upper": 0.029821812062628173,
      "observed_gap": -1.3237815704725264e-10,
      "full_solver_gap": 1.323783686835167e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.1163626406917047e-16,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": 1.700029006457271e-16,
      "null_size": 0.024999999999999946
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.5,
      "cut_s": 2.183203449213656,
      "cut_f": 2.0867288651930544,
      "q": 0.5511789304268824,
      "fit_margin": 0.2200873321333432,
      "criterion_satisfied": true,
      "rectangle_regret": 0.028456560569440147,
      "minimax_primal_upper": 0.028456560830435202,
      "observed_gap": -2.609950554288698e-10,
      "full_solver_gap": 2.6126205712739825e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.6700169852844624e-13,
      "imbalance": 2.669357790363591e-13,
      "defect": 0.0,
      "defect_gap_bound": 2.669357790363591e-13,
      "cubic_gap_bound": 2.669357790363591e-13,
      "fitted_prior_gap_bound": 2.6712659861871657e-13,
      "null_size": 0.024999999999999974
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 2.84,
      "cut_s": 2.161225185863277,
      "cut_f": 2.1033970140734386,
      "q": 0.5310478590653971,
      "fit_margin": 0.1926982102224304,
      "criterion_satisfied": true,
      "rectangle_regret": 0.025738029188818533,
      "minimax_primal_upper": 0.025738029193238143,
      "observed_gap": -4.419610510897343e-12,
      "full_solver_gap": 4.424533656122165e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.9231452248221785e-15,
      "imbalance": 4.891920202254596e-15,
      "defect": 0.0,
      "defect_gap_bound": 4.891920202254596e-15,
      "cubic_gap_bound": 4.891920202254596e-15,
      "fitted_prior_gap_bound": 4.891920202254596e-15,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.1800000000000006,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.16163874659607202,
      "criterion_satisfied": true,
      "rectangle_regret": 0.021928158226496245,
      "minimax_primal_upper": 0.02192815822649619,
      "observed_gap": 5.551115123125783e-17,
      "full_solver_gap": 0.0,
      "loss_lower_estimate": 5.551115123125783e-17,
      "loss_upper_estimate": 5.551115123125783e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 5.551115123125783e-17,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.5200000000000005,
      "cut_s": 2.095455547032046,
      "cut_f": 2.171315636882242,
      "q": 0.46020494975309423,
      "fit_margin": 0.12517715610293711,
      "criterion_satisfied": true,
      "rectangle_regret": 0.017440216176327503,
      "minimax_primal_upper": 0.017440216218799286,
      "observed_gap": -4.2471783034958577e-11,
      "full_solver_gap": 4.2470645056358336e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.1379786002407855e-15,
      "imbalance": 3.469446951953614e-17,
      "defect": 0.0,
      "defect_gap_bound": 3.469446951953614e-17,
      "cubic_gap_bound": 3.469446951953614e-17,
      "fitted_prior_gap_bound": -1.124100812432971e-15,
      "null_size": 0.025000000000000515
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 3.8600000000000003,
      "cut_s": 2.059370883733177,
      "cut_f": 2.2272364961848385,
      "q": 0.41453074268432605,
      "fit_margin": 0.08538696739451757,
      "criterion_satisfied": true,
      "rectangle_regret": 0.012815438267987776,
      "minimax_primal_upper": 0.012815438269416838,
      "observed_gap": -1.4290617300627417e-12,
      "full_solver_gap": 1.4292247940694836e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.6306400674181987e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 1.700029006457271e-16,
      "null_size": 0.024999999999999897
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.1800000000000006,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.1800000000000006,
      "active_b": 4.2,
      "cut_s": 2.0267676943759496,
      "cut_f": 2.300115364811272,
      "q": 0.3662271742010059,
      "fit_margin": 0.048247840705295086,
      "criterion_satisfied": true,
      "rectangle_regret": 0.008613980051565159,
      "minimax_primal_upper": 0.008613980056202902,
      "observed_gap": -4.637743314384046e-12,
      "full_solver_gap": 4.6775881779037576e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.984486351971128e-14,
      "imbalance": 3.5263458819656535e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.5263458819656535e-14,
      "cubic_gap_bound": 3.5263458819656535e-14,
      "fitted_prior_gap_bound": 3.9865680201423004e-14,
      "null_size": 0.02499999999999638
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 1.8,
      "cut_s": 2.2411781085209075,
      "cut_f": 2.052073025113559,
      "q": 0.5938693652915857,
      "fit_margin": 0.2188424359521428,
      "criterion_satisfied": true,
      "rectangle_regret": 0.02317549911206481,
      "minimax_primal_upper": 0.023175499114602854,
      "observed_gap": -2.538042692679099e-12,
      "full_solver_gap": 2.5382300428145044e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.8735013540549517e-16,
      "imbalance": 2.42861286636753e-16,
      "defect": 0.0,
      "defect_gap_bound": 2.42861286636753e-16,
      "cubic_gap_bound": 2.42861286636753e-16,
      "fitted_prior_gap_bound": 2.220446049250313e-16,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.0046158073343423,
      "cut_s": 2.243611450356938,
      "cut_f": 2.050857240869162,
      "q": 0.5985978643618032,
      "fit_margin": 0.2018837076043971,
      "criterion_satisfied": true,
      "rectangle_regret": 0.023372638288300135,
      "minimax_primal_upper": 0.02337263866140762,
      "observed_gap": -3.731074858792649e-10,
      "full_solver_gap": 3.7310753445152223e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.85722573273506e-17,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 6.938893903907228e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.0046158073343316,
      "cut_s": 2.2436114503569375,
      "cut_f": 2.050857240869162,
      "q": 0.5985978643618034,
      "fit_margin": 0.20188370760439844,
      "criterion_satisfied": true,
      "rectangle_regret": 0.02337263828830014,
      "minimax_primal_upper": 0.02337263987111629,
      "observed_gap": -1.5828161524511497e-09,
      "full_solver_gap": 1.5828161489817028e-09,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -3.469446951953614e-18,
      "imbalance": 2.42861286636753e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.42861286636753e-17,
      "cubic_gap_bound": 2.42861286636753e-17,
      "fitted_prior_gap_bound": 2.42861286636753e-17,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.0046158073341527,
      "cut_s": 2.2436114503569375,
      "cut_f": 2.050857240869162,
      "q": 0.5985978643618015,
      "fit_margin": 0.201883707604412,
      "criterion_satisfied": true,
      "rectangle_regret": 0.023372638288300135,
      "minimax_primal_upper": 0.023372638295161813,
      "observed_gap": -6.861677892544549e-12,
      "full_solver_gap": 6.861705648120164e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.7755575615628914e-17,
      "imbalance": 2.0816681711721685e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.0816681711721685e-17,
      "cubic_gap_bound": 2.0816681711721685e-17,
      "fitted_prior_gap_bound": -2.0816681711721685e-17,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.16,
      "cut_s": 2.2422210912125844,
      "cut_f": 2.051549875715235,
      "q": 0.5989590020622122,
      "fit_margin": 0.19077477767416706,
      "criterion_satisfied": true,
      "rectangle_regret": 0.023260023657672796,
      "minimax_primal_upper": 0.023260023660231593,
      "observed_gap": -2.5587969243456854e-12,
      "full_solver_gap": 2.5588108021334932e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.3877787807814457e-17,
      "imbalance": 1.3877787807814457e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.3877787807814457e-17,
      "cubic_gap_bound": 1.3877787807814457e-17,
      "fitted_prior_gap_bound": 1.3877787807814457e-17,
      "null_size": 0.024999999999999994
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.5,
      "cut_s": 2.2297484698178134,
      "cut_f": 2.0580128465484,
      "q": 0.5906172170325066,
      "fit_margin": 0.16948867102069776,
      "criterion_satisfied": true,
      "rectangle_regret": 0.02224671920023247,
      "minimax_primal_upper": 0.022246719200378066,
      "observed_gap": -1.4559534133873342e-13,
      "full_solver_gap": 1.4593881658697683e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.434752482434078e-16,
      "imbalance": 3.469446951953614e-18,
      "defect": 0.0,
      "defect_gap_bound": 3.469446951953614e-18,
      "cubic_gap_bound": 3.469446951953614e-18,
      "fitted_prior_gap_bound": 3.5041414214731503e-16,
      "null_size": 0.024999999999999876
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 2.84,
      "cut_s": 2.2053925984003984,
      "cut_f": 2.0720506947858457,
      "q": 0.5705369008298864,
      "fit_margin": 0.14887672979851185,
      "criterion_satisfied": true,
      "rectangle_regret": 0.020253710650989253,
      "minimax_primal_upper": 0.020253710654961683,
      "observed_gap": -3.9724300238130894e-12,
      "full_solver_gap": 3.99285465801924e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.0424634206150927e-14,
      "imbalance": 2.0251161858553246e-14,
      "defect": 0.0,
      "defect_gap_bound": 2.0251161858553246e-14,
      "cubic_gap_bound": 2.0251161858553246e-14,
      "fitted_prior_gap_bound": 2.0500962039093906e-14,
      "null_size": 0.02499999999999992
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.1800000000000006,
      "cut_s": 2.171315636882242,
      "cut_f": 2.095455547032046,
      "q": 0.5397950502469058,
      "fit_margin": 0.12517715610293711,
      "criterion_satisfied": true,
      "rectangle_regret": 0.017440216176327503,
      "minimax_primal_upper": 0.017440216194130505,
      "observed_gap": -1.780300212805841e-11,
      "full_solver_gap": 1.7801843332776457e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -1.1587952819525071e-15,
      "imbalance": 3.469446951953614e-17,
      "defect": 0.0,
      "defect_gap_bound": 3.469446951953614e-17,
      "cubic_gap_bound": 3.469446951953614e-17,
      "fitted_prior_gap_bound": -1.1657341758564144e-15,
      "null_size": 0.02500000000000051
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.5200000000000005,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.09608132627849741,
      "criterion_satisfied": true,
      "rectangle_regret": 0.014072935718339069,
      "minimax_primal_upper": 0.01407293571871248,
      "observed_gap": -3.7341137126833956e-13,
      "full_solver_gap": 3.734165754387675e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.204170427930421e-18,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": 7.45931094670027e-17,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 3.8600000000000003,
      "cut_s": 2.0882526093560454,
      "cut_f": 2.181063120309734,
      "q": 0.4535479564222483,
      "fit_margin": 0.06257008284127075,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010525843216447233,
      "minimax_primal_upper": 0.010525843216910755,
      "observed_gap": -4.635215822279548e-13,
      "full_solver_gap": 4.640437339942238e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.221517662690189e-16,
      "imbalance": 5.030698080332741e-16,
      "defect": 0.0,
      "defect_gap_bound": 5.030698080332741e-16,
      "cubic_gap_bound": 5.030698080332741e-16,
      "fitted_prior_gap_bound": 5.152128723651117e-16,
      "null_size": 0.024999999999999984
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.5200000000000005,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.5200000000000005,
      "active_b": 4.2,
      "cut_s": 2.048414747685018,
      "cut_f": 2.2486027645100335,
      "q": 0.4034553418902626,
      "fit_margin": 0.02997720655132241,
      "criterion_satisfied": true,
      "rectangle_regret": 0.007217702322856316,
      "minimax_primal_upper": 0.007217702327751856,
      "observed_gap": -4.89554057014896e-12,
      "full_solver_gap": 4.9349656305874845e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.9425060438524895e-14,
      "imbalance": 4.0974168502572184e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.0974168502572184e-14,
      "cubic_gap_bound": 4.0974168502572184e-14,
      "fitted_prior_gap_bound": 3.944934656718857e-14,
      "null_size": 0.02500000000000001
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 1.8,
      "cut_s": 2.3051523909210085,
      "cut_f": 2.024957430969069,
      "q": 0.6403388489907066,
      "fit_margin": 0.15343177484100257,
      "criterion_satisfied": true,
      "rectangle_regret": 0.01665651685539782,
      "minimax_primal_upper": 0.016656516856636987,
      "observed_gap": -1.2391650205945126e-12,
      "full_solver_gap": 1.2439459184943047e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.78089789979208e-15,
      "imbalance": 3.0878077872387166e-16,
      "defect": 0.0,
      "defect_gap_bound": 3.0878077872387166e-16,
      "cubic_gap_bound": 3.0878077872387166e-16,
      "fitted_prior_gap_bound": 4.784367346744034e-15,
      "null_size": 0.024999999999998357
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 1.9916767270585856,
      "cut_s": 2.307407792401782,
      "cut_f": 2.024162528595291,
      "q": 0.643662276100706,
      "fit_margin": 0.14152329045138767,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016766600792907073,
      "minimax_primal_upper": 0.0167666008041131,
      "observed_gap": -1.1206025690713162e-11,
      "full_solver_gap": 1.1209203704121151e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.1780134079895106e-15,
      "imbalance": 1.734723475976807e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.734723475976807e-17,
      "cubic_gap_bound": 1.734723475976807e-17,
      "fitted_prior_gap_bound": 3.174543961037557e-15,
      "null_size": 0.02499999999999885
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 1.9916767270585551,
      "cut_s": 2.307407792401782,
      "cut_f": 2.024162528595291,
      "q": 0.6436622761007059,
      "fit_margin": 0.14152329045138945,
      "criterion_satisfied": true,
      "rectangle_regret": 0.01676660079290707,
      "minimax_primal_upper": 0.016766601274004953,
      "observed_gap": -4.810978837532787e-10,
      "full_solver_gap": 4.811010687055806e-10,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.184952301893418e-15,
      "imbalance": 1.734723475976807e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.734723475976807e-17,
      "cubic_gap_bound": 1.734723475976807e-17,
      "fitted_prior_gap_bound": 3.209238430557093e-15,
      "null_size": 0.02499999999999885
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 1.9916767270584539,
      "cut_s": 2.307407792401781,
      "cut_f": 2.024162528595291,
      "q": 0.6436622761007059,
      "fit_margin": 0.1415232904513961,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016766600792907076,
      "minimax_primal_upper": 0.016766600802912795,
      "observed_gap": -1.000571847598053e-11,
      "full_solver_gap": 1.000893465330499e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.2161773244610004e-15,
      "imbalance": 4.5102810375396984e-17,
      "defect": 0.0,
      "defect_gap_bound": 4.5102810375396984e-17,
      "cubic_gap_bound": 4.5102810375396984e-17,
      "fitted_prior_gap_bound": 3.1537272793258353e-15,
      "null_size": 0.02499999999999886
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.16,
      "cut_s": 2.3056811637319767,
      "cut_f": 2.0247702078933436,
      "q": 0.6434969190164045,
      "fit_margin": 0.13267249950044335,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016682333429225177,
      "minimax_primal_upper": 0.016682333461121406,
      "observed_gap": -3.189622871380138e-11,
      "full_solver_gap": 3.19135794180081e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.7350704206720025e-14,
      "imbalance": 2.7755575615628914e-17,
      "defect": 0.0,
      "defect_gap_bound": 2.7755575615628914e-17,
      "cubic_gap_bound": 2.7755575615628914e-17,
      "fitted_prior_gap_bound": 1.742356259271105e-14,
      "null_size": 0.024999999999998496
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.5,
      "cut_s": 2.291882852079902,
      "cut_f": 2.029833703251064,
      "q": 0.6347655980196145,
      "fit_margin": 0.11743243860527453,
      "criterion_satisfied": true,
      "rectangle_regret": 0.016007192096682023,
      "minimax_primal_upper": 0.016007192129004255,
      "observed_gap": -3.2322231696690906e-11,
      "full_solver_gap": 3.244966101378921e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.274293170983043e-13,
      "imbalance": 7.685518887967646e-14,
      "defect": 0.0,
      "defect_gap_bound": 7.685518887967646e-14,
      "cubic_gap_bound": 7.685518887967646e-14,
      "fitted_prior_gap_bound": 1.2740503096964062e-13,
      "null_size": 0.024999999999986693
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 2.84,
      "cut_s": 2.2651426336784564,
      "cut_f": 2.0407890771798916,
      "q": 0.6152394652245999,
      "fit_margin": 0.10279369577595876,
      "criterion_satisfied": true,
      "rectangle_regret": 0.014691462580058124,
      "minimax_primal_upper": 0.014691462580738742,
      "observed_gap": -6.806187557995003e-13,
      "full_solver_gap": 6.8258072805083e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.961972251329769e-15,
      "imbalance": 1.996666720849305e-15,
      "defect": 0.0,
      "defect_gap_bound": 1.996666720849305e-15,
      "cubic_gap_bound": 1.996666720849305e-15,
      "fitted_prior_gap_bound": 1.996666720849305e-15,
      "null_size": 0.025000000000000012
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.1800000000000006,
      "cut_s": 2.227236496184839,
      "cut_f": 2.059370883733177,
      "q": 0.5854692573156736,
      "fit_margin": 0.0853869673945169,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0128154382679878,
      "minimax_primal_upper": 0.012815438269416838,
      "observed_gap": -1.429037443934078e-12,
      "full_solver_gap": 1.4292490801981472e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 2.1163626406917047e-16,
      "imbalance": 1.0408340855860843e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.0408340855860843e-17,
      "cubic_gap_bound": 1.0408340855860843e-17,
      "fitted_prior_gap_bound": 1.942890293094024e-16,
      "null_size": 0.024999999999999897
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.5200000000000005,
      "cut_s": 2.181063120309734,
      "cut_f": 2.0882526093560454,
      "q": 0.5464520435777518,
      "fit_margin": 0.06257008284127075,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010525843216447233,
      "minimax_primal_upper": 0.010525843258389773,
      "observed_gap": -4.1942539719119765e-11,
      "full_solver_gap": 4.194304625837475e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 5.065392549852277e-16,
      "imbalance": 5.048045315092509e-16,
      "defect": 0.0,
      "defect_gap_bound": 5.048045315092509e-16,
      "cubic_gap_bound": 5.048045315092509e-16,
      "fitted_prior_gap_bound": 5.499073418846478e-16,
      "null_size": 0.024999999999999988
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 3.8600000000000003,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": 0.03422365803211447,
      "criterion_satisfied": true,
      "rectangle_regret": 0.008047936390124577,
      "minimax_primal_upper": 0.008047936390133572,
      "observed_gap": -8.994541222939745e-15,
      "full_solver_gap": 8.080341951099967e-15,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": -9.141992718397773e-16,
      "imbalance": 0.0,
      "defect": 0.0,
      "defect_gap_bound": 0.0,
      "cubic_gap_bound": 0.0,
      "fitted_prior_gap_bound": -8.933825901280557e-16,
      "null_size": 0.02499999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 3.8600000000000003,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 3.8600000000000003,
      "active_b": 4.2,
      "cut_s": 2.0817130630534897,
      "cut_f": 2.1904551236759926,
      "q": 0.448755339069594,
      "fit_margin": 0.004850732677311065,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0056599923619436235,
      "minimax_primal_upper": 0.005659992362280026,
      "observed_gap": -3.3640278063185036e-13,
      "full_solver_gap": 3.857053565425872e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.9302575910736834e-14,
      "imbalance": 4.9263544632527356e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.9263544632527356e-14,
      "cubic_gap_bound": 4.9263544632527356e-14,
      "fitted_prior_gap_bound": 4.931211688985471e-14,
      "null_size": 0.02499999999999995
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 0.8,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.8,
      "cut_s": 2.38490737597109,
      "cut_f": 2.001888831488171,
      "q": 0.687141433411602,
      "fit_margin": 0.09514940186041443,
      "criterion_satisfied": true,
      "rectangle_regret": 0.01090842693302003,
      "minimax_primal_upper": 0.010908426933199785,
      "observed_gap": -1.797555160276687e-13,
      "full_solver_gap": 1.8586174266310707e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.106226635438361e-15,
      "imbalance": 1.0928757898653885e-16,
      "defect": 0.0,
      "defect_gap_bound": 1.0928757898653885e-16,
      "cubic_gap_bound": 1.0928757898653885e-16,
      "fitted_prior_gap_bound": 6.062858548538941e-15,
      "null_size": 0.024999999999996893
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.1400000000000001,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.9805287718345272,
      "cut_s": 2.386980582992932,
      "cut_f": 2.0014087329801864,
      "q": 0.6893927795479096,
      "fit_margin": 0.08757781104596862,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010964044558865769,
      "minimax_primal_upper": 0.010964044559538776,
      "observed_gap": -6.73006789186914e-13,
      "full_solver_gap": 6.842339195234359e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1227130336521896e-14,
      "imbalance": 3.469446951953614e-18,
      "defect": 0.0,
      "defect_gap_bound": 3.469446951953614e-18,
      "cubic_gap_bound": 3.469446951953614e-18,
      "fitted_prior_gap_bound": 1.1265294252993385e-14,
      "null_size": 0.024999999999994957
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.48,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.9805287718343385,
      "cut_s": 2.3869805829929334,
      "cut_f": 2.0014087329801864,
      "q": 0.6893927795479077,
      "fit_margin": 0.08757781104597506,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0109640445588658,
      "minimax_primal_upper": 0.01096404458162473,
      "observed_gap": -2.2758930157129598e-11,
      "full_solver_gap": 2.2770205859723447e-11,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1275702593849246e-14,
      "imbalance": 1.0408340855860843e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.0408340855860843e-17,
      "cubic_gap_bound": 1.0408340855860843e-17,
      "fitted_prior_gap_bound": 1.1234069230425803e-14,
      "null_size": 0.024999999999994943
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 1.82,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 1.9805287718344122,
      "cut_s": 2.386980582992934,
      "cut_f": 2.0014087329801864,
      "q": 0.6893927795479077,
      "fit_margin": 0.08757781104597195,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010964044558865814,
      "minimax_primal_upper": 0.010964044558878875,
      "observed_gap": -1.306073305062938e-14,
      "full_solver_gap": 2.431908840971886e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 1.1258355359089478e-14,
      "imbalance": 1.5612511283791264e-17,
      "defect": 0.0,
      "defect_gap_bound": 1.5612511283791264e-17,
      "cubic_gap_bound": 1.5612511283791264e-17,
      "fitted_prior_gap_bound": 1.1277437317325223e-14,
      "null_size": 0.024999999999994943
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.16,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.16,
      "cut_s": 2.3849422158548403,
      "cut_f": 2.0018807203770876,
      "q": 0.6887978325743572,
      "fit_margin": 0.0812500623148813,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010909361869894265,
      "minimax_primal_upper": 0.010909361870436778,
      "observed_gap": -5.425122157065587e-13,
      "full_solver_gap": 5.509724620988976e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 8.460246392338888e-15,
      "imbalance": 1.734723475976807e-18,
      "defect": 0.0,
      "defect_gap_bound": 1.734723475976807e-18,
      "cubic_gap_bound": 1.734723475976807e-18,
      "fitted_prior_gap_bound": 8.44810332800705e-15,
      "null_size": 0.024999999999996216
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.5,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.5,
      "cut_s": 2.3700628249644318,
      "cut_f": 2.0054830619126056,
      "q": 0.6801462068015148,
      "fit_margin": 0.07107268552580859,
      "criterion_satisfied": true,
      "rectangle_regret": 0.010509223413340815,
      "minimax_primal_upper": 0.010509223420895997,
      "observed_gap": -7.555182174323605e-12,
      "full_solver_gap": 7.59081686396712e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.563468964351557e-14,
      "imbalance": 3.5697139688650736e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.5697139688650736e-14,
      "cubic_gap_bound": 3.5697139688650736e-14,
      "fitted_prior_gap_bound": 3.562428130265971e-14,
      "null_size": 0.024999999999999998
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 2.84,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 2.84,
      "cut_s": 2.3413579863566985,
      "cut_f": 2.0132797301759107,
      "q": 0.6617742449084786,
      "fit_margin": 0.06101184550372496,
      "criterion_satisfied": true,
      "rectangle_regret": 0.009733417079805096,
      "minimax_primal_upper": 0.009733417079935441,
      "observed_gap": -1.303453872614213e-13,
      "full_solver_gap": 1.3655569730541828e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 6.2103100439969694e-15,
      "imbalance": 8.673617379884035e-18,
      "defect": 0.0,
      "defect_gap_bound": 8.673617379884035e-18,
      "cubic_gap_bound": 8.673617379884035e-18,
      "fitted_prior_gap_bound": 6.203371150093062e-15,
      "null_size": 0.02499999999999652
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.1800000000000006,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.1800000000000006,
      "cut_s": 2.3001153648112713,
      "cut_f": 2.02676769437595,
      "q": 0.633772825798995,
      "fit_margin": 0.048247840705294864,
      "criterion_satisfied": true,
      "rectangle_regret": 0.008613980051565138,
      "minimax_primal_upper": 0.008613980061100498,
      "observed_gap": -9.53536034853375e-12,
      "full_solver_gap": 9.57517572175437e-12,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.9815373220619676e-14,
      "imbalance": 3.523396852056493e-14,
      "defect": 0.0,
      "defect_gap_bound": 3.523396852056493e-14,
      "cubic_gap_bound": 3.523396852056493e-14,
      "fitted_prior_gap_bound": 3.981884266757163e-14,
      "null_size": 0.024999999999996386
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.5200000000000005,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.5200000000000005,
      "cut_s": 2.2486027645100335,
      "cut_f": 2.048414747685018,
      "q": 0.5965446581097374,
      "fit_margin": 0.02997720655132241,
      "criterion_satisfied": true,
      "rectangle_regret": 0.007217702322856316,
      "minimax_primal_upper": 0.00721770232289751,
      "observed_gap": -4.119447838402124e-14,
      "full_solver_gap": 8.062300826949809e-14,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 3.942852988547685e-14,
      "imbalance": 4.0973301140834195e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.0973301140834195e-14,
      "cubic_gap_bound": 4.0973301140834195e-14,
      "fitted_prior_gap_bound": 3.9458020184568454e-14,
      "null_size": 0.025
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 3.8600000000000003,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 3.8600000000000003,
      "cut_s": 2.1904551236759926,
      "cut_f": 2.0817130630534897,
      "q": 0.551244660930406,
      "fit_margin": 0.004850732677311065,
      "criterion_satisfied": true,
      "rectangle_regret": 0.0056599923619436235,
      "minimax_primal_upper": 0.005659992362280037,
      "observed_gap": -3.364131889727062e-13,
      "full_solver_gap": 3.8571056071301513e-13,
      "loss_lower_estimate": 0.0,
      "loss_upper_estimate": 4.9297371740308904e-14,
      "imbalance": 4.9263544632527356e-14,
      "defect": 0.0,
      "defect_gap_bound": 4.9263544632527356e-14,
      "cubic_gap_bound": 4.9263544632527356e-14,
      "fitted_prior_gap_bound": 4.931211688985471e-14,
      "null_size": 0.02499999999999996
    },
    {
      "rho": 0.8944271909999159,
      "alpha": 0.025,
      "a_lower": 4.2,
      "b_lower": 4.2,
      "width": 1.0,
      "active_a": 4.2,
      "active_b": 4.2,
      "cut_s": 2.1308179027156693,
      "cut_f": 2.1308179027156693,
      "q": 0.5,
      "fit_margin": -0.02414305472662126,
      "criterion_satisfied": false,
      "rectangle_regret": 0.004101111735270323,
      "minimax_primal_upper": 0.004101097602187561,
      "observed_gap": 1.4133082762261828e-08,
      "full_solver_gap": 5.674839851504965e-11,
      "loss_lower_estimate": 1.4133082762261828e-08,
      "loss_upper_estimate": 1.4189831160776878e-08,
      "imbalance": 0.0,
      "defect": 1.4441662800494712e-08,
      "defect_gap_bound": 1.4441662800494712e-08,
      "cubic_gap_bound": 1.4888610892771906e-08,
      "fitted_prior_gap_bound": 1.4189831165981048e-08,
      "null_size": 0.02499999999999998
    }
  ],
  "arithmetic_certificate": false,
  "numerical_interpretation": {
    "observed_gap": "Rectangle risk minus a feasible full-rule risk; a lower-side estimate of loss. Raw small negative values are retained as numerical discrepancies.",
    "loss_upper_estimate": "Observed gap plus full solver primal-dual gap. Both values use floating-point quadrature, not verified enclosures.",
    "symmetric_transition": "Symmetry identifies the calibrated equal-prior Bayes rule as exactly minimax; actual_gap is its numerically evaluated loss relative to DT."
  },
  "scope": "Each row evaluates a complete amplitude continuum; the grid of interval choices is illustrative, not exhaustive. Rho=0 is an independence stress case. No patient data or clinically elicited ranges."
}


==> anc/results/upper_set_study.json <==
{
  "date": "2026-09-15",
  "rho": 0.6324555320336759,
  "alpha": 0.025,
  "rows": [
    {
      "case": "intervals",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "epsilon": 0.1,
      "rectangle": {
        "q": 0.5,
        "log_k": 1.7742553958783813,
        "component_e": 0.5209001088185781,
        "component_b": 0.5209001088185781,
        "slope_e": [
          2.164283492802548,
          -0.12909944487358058
        ],
        "slope_b": [
          -0.12909944487358058,
          2.164283492802548
        ],
        "corner_margin": 0.041800217637156134,
        "gradient": [
          1.0601275920320332,
          1.0601275920320332
        ],
        "sufficient_optimality": true,
        "deficit": 0.0,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.1,
        "eps_b": 0.1,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.082633834709775,
          2.082633834709775
        ],
        "worst_regrets": [
          0.08122015083561,
          0.08122015083561
        ],
        "worst_regret": 0.08122015083561,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": true,
        "defect_integral": 0.0,
        "defect_gap_bound": 0.0,
        "cubic_gap_bound": 0.0,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.5,
        2.082633834709775,
        2.082633834709775
      ],
      "prior_optimization": {
        "success": true,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
        "calls": 1,
        "projected_search_note": "local numerical search; global prior optimality not asserted",
        "gradient": [
          -4.163336342344337e-17,
          -2.574980159653073e-18,
          -2.337810934421869e-18
        ],
        "value": 0.08122015083561002
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": true,
        "prior_regret": 0.08122015083561006,
        "continuum_dual_lower": 0.08122015083561006,
        "null_size": 0.02500000000000001,
        "worst_amplitudes": [
          2.082633834709775,
          2.082633834709775
        ],
        "worst_regrets": [
          0.08122015083561006,
          0.08122015083561006
        ],
        "feasible_worst_regret": 0.08122015083561006,
        "dual_is_numerical_estimate": true,
        "independent_level_error": 6.938893903907228e-18
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            5.8498277620011025,
            5.8498277620011025
          ],
          "grid_under_size": 0.02500000000000001,
          "grid_over_size": 0.02500000000000001,
          "randomization_weight": 0.0,
          "randomized_grid_power": 0.4675955793697892,
          "randomized_grid_power_dual_bound": 0.4675955793697891,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.08122015083561002,
          "under_grid_prior_regret": 0.08122015083561002,
          "calibrated_prior_regret": 0.08122015083561004,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.0,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.0,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08122015083561004
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.08122015083561004
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2079465475209195
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 1.959963984540054
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            2.082633834709775,
            2.082633834709775
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "worst_regrets": [
            0.08122015083561006,
            0.08122015083561006
          ],
          "feasible_worst_regret": 0.08122015083561006,
          "independent_null_size": 0.025000000000000015,
          "risk_quadrature_discrepancy": 2.7755575615628914e-17,
          "null_quadrature_discrepancy": 1.3877787807814457e-17,
          "primal_calibration_method": "cutoff_interpolation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2079465475209195
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 1.959963984540054
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08122015083561007
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08122015083561007
            }
          ],
          "grid_prior_gradient": [
            -4.163336342344337e-17,
            -2.574980159653073e-18,
            -2.337810934421869e-18
          ],
          "seconds": 0.14511799812316895
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            5.8498277620011025,
            5.8498277620011025
          ],
          "grid_under_size": 0.02500000000000001,
          "grid_over_size": 0.02500000000000001,
          "randomization_weight": 0.0,
          "randomized_grid_power": 0.4675955793697892,
          "randomized_grid_power_dual_bound": 0.467595579369789,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.08122015083561002,
          "under_grid_prior_regret": 0.08122015083561002,
          "calibrated_prior_regret": 0.08122015083561006,
          "calibrated_null_size": 0.024999999999999994,
          "cutoff_interpolation": 0.0,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.0,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08122015083561006
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.08122015083561006
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2079465475209195
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 1.959963984540054
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            2.082633834709775,
            2.082633834709775
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "worst_regrets": [
            0.08122015083561007,
            0.08122015083561006
          ],
          "feasible_worst_regret": 0.08122015083561007,
          "independent_null_size": 0.025000000000000005,
          "risk_quadrature_discrepancy": 2.7755575615628914e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-17,
          "primal_calibration_method": "cutoff_interpolation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2079465475209195
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 1.959963984540054
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08122015083561007
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08122015083561007
            }
          ],
          "grid_prior_gradient": [
            -2.7755575615628914e-17,
            -3.876022766635678e-18,
            -2.337810934421869e-18
          ],
          "seconds": 0.46480488777160645
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            0.0,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            5.8498277620011025,
            5.8498277620011025
          ],
          "grid_under_size": 0.02500000000000001,
          "grid_over_size": 0.02500000000000001,
          "randomization_weight": 0.0,
          "randomized_grid_power": 0.4675955793697892,
          "randomized_grid_power_dual_bound": 0.46759557936978907,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.08122015083561002,
          "under_grid_prior_regret": 0.08122015083561002,
          "calibrated_prior_regret": 0.08122015083561002,
          "calibrated_null_size": 0.025000000000000005,
          "cutoff_interpolation": 0.0,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.0,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08122015083561002
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.08122015083561002
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2079465475209195
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 1.959963984540054
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            2.082633834709775,
            2.082633834709775
          ],
          "worst_amplitudes": [
            2.082633834709775,
            2.082633834709775
          ],
          "worst_regrets": [
            0.08122015083561006,
            0.08122015083561006
          ],
          "feasible_worst_regret": 0.08122015083561006,
          "independent_null_size": 0.02500000000000003,
          "risk_quadrature_discrepancy": 8.326672684688674e-17,
          "null_quadrature_discrepancy": 2.42861286636753e-17,
          "primal_calibration_method": "cutoff_interpolation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2079465475209195
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 1.959963984540054
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08122015083561007
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08122015083561007
            }
          ],
          "grid_prior_gradient": [
            -9.71445146547012e-17,
            -3.469446951953614e-18,
            -2.337810934421869e-18
          ],
          "seconds": 3.331451177597046
        }
      ],
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          2.0758617661803043,
          2.0758617661803043
        ],
        "worst_regrets": [
          0.0827957338550675,
          0.0827957338550675
        ],
        "worst_regret": 0.0827957338550675,
        "prior_regret": 0.08279384392793178,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    },
    {
      "case": "intervals",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "epsilon": 0.25,
      "rectangle": {
        "q": 0.5,
        "log_k": 1.823091110510334,
        "component_e": 0.4202897092883156,
        "component_b": 0.4202897092883156,
        "slope_e": [
          2.2869901870545193,
          -0.3227486121839514
        ],
        "slope_b": [
          -0.3227486121839514,
          2.2869901870545193
        ],
        "corner_margin": -0.1594205814233688,
        "gradient": [
          0.8255505204743743,
          0.8255505204743743
        ],
        "sufficient_optimality": false,
        "deficit": 0.1594205814233688,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.25,
        "eps_b": 0.25,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.0828660418225877,
          2.0828660418225877
        ],
        "worst_regrets": [
          0.08478828561691047,
          0.08478828561691047
        ],
        "worst_regret": 0.08478828561691047,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 8.819985598741337e-05,
        "defect_gap_bound": 8.819985598741337e-05,
        "cubic_gap_bound": 0.00011981886458673226,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.5,
        2.0828660418225877,
        2.0828660418225877
      ],
      "prior_optimization": {
        "success": false,
        "message": "ABNORMAL: ",
        "calls": 13,
        "projected_search_note": "local numerical search; global prior optimality not asserted",
        "gradient": [
          0.0020398489569987965,
          -3.377385348440269e-05,
          -0.00015729214207381792
        ],
        "value": 0.08472365265647763
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": true,
        "prior_regret": 0.08470680132626501,
        "continuum_dual_lower": 0.08470680132626501,
        "null_size": 0.02500000000000001,
        "worst_amplitudes": [
          2.079856065871698,
          2.079856065871698
        ],
        "worst_regrets": [
          0.08470718314712855,
          0.08470718314712855
        ],
        "feasible_worst_regret": 0.08470718314712855,
        "dual_is_numerical_estimate": true,
        "independent_level_error": 6.938893903907228e-18
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            6.137784240307071,
            6.137784240307072
          ],
          "grid_under_size": 0.024833828554643292,
          "grid_over_size": 0.025048316290876244,
          "randomization_weight": 0.7747363475188755,
          "randomized_grid_power": 0.4641840190916906,
          "randomized_grid_power_dual_bound": 0.4641840190916905,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.08472365265647941,
          "under_grid_prior_regret": 0.08574357713497871,
          "calibrated_prior_regret": 0.08472168116228963,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.7759300790602561,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.7759300790602561,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08472168116228963
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.08481138911059923
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.0848986959452649
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2017761898933284
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 2.0999999999999637
            },
            {
              "x_lower": 1.9999999999999645,
              "y_cut": 1.999999999999965
            },
            {
              "x_lower": 2.099999999999964,
              "y_cut": 1.959963984540056
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            2.0828660418225877,
            2.0828660418225877
          ],
          "worst_amplitudes": [
            2.0806257869334273,
            2.080625786933427
          ],
          "worst_regrets": [
            0.08489890791938072,
            0.08489890791938072
          ],
          "feasible_worst_regret": 0.08489890791938072,
          "independent_null_size": 0.025000000000000123,
          "risk_quadrature_discrepancy": 6.938893903907228e-17,
          "null_quadrature_discrepancy": 1.214306433183765e-16,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2106342083112627
            },
            {
              "x_lower": 0.6663273602859362,
              "y_cut": 2.202687660790307
            },
            {
              "x_lower": 1.9626516453303973,
              "y_cut": 2.1026876607903073
            },
            {
              "x_lower": 2.0026876607903077,
              "y_cut": 2.0026876607903077
            },
            {
              "x_lower": 2.1026876607903073,
              "y_cut": 1.9626516453303973
            },
            {
              "x_lower": 2.202687660790307,
              "y_cut": 0.6663273602859362
            },
            {
              "x_lower": 2.2106342083112627,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08574360387873801
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.08574360387873799
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08489890791938079
            }
          ],
          "grid_prior_gradient": [
            0.0020398489569987965,
            -3.377385348440269e-05,
            -0.00015729214207381792
          ],
          "seconds": 0.31344103813171387
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            6.1377842403072975,
            6.137784240307298
          ],
          "grid_under_size": 0.024792165346233363,
          "grid_over_size": 0.025006653082466315,
          "randomization_weight": 0.9689815250831496,
          "randomized_grid_power": 0.46419336749804685,
          "randomized_grid_power_dual_bound": 0.4641933674980469,
          "grid_dual_gap": 5.551115123125783e-17,
          "randomized_grid_prior_regret": 0.08471430425012316,
          "under_grid_prior_regret": 0.08598994851260172,
          "calibrated_prior_regret": 0.08471396553170654,
          "calibrated_null_size": 0.02500000000000001,
          "cutoff_interpolation": 0.9691865982839182,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.9691865982839182,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08471396553170654
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.08473915515052699
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.0847625537158874
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.200244106396092
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 2.0999999999999637
            },
            {
              "x_lower": 1.9999999999999645,
              "y_cut": 2.0499999999999656
            },
            {
              "x_lower": 2.049999999999965,
              "y_cut": 1.999999999999965
            },
            {
              "x_lower": 2.099999999999964,
              "y_cut": 1.959963984540055
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            2.0828660418225877,
            2.0828660418225877
          ],
          "worst_amplitudes": [
            2.079837277524992,
            2.079837277524992
          ],
          "worst_regrets": [
            0.08476294057180182,
            0.08476294057180182
          ],
          "feasible_worst_regret": 0.08476294057180182,
          "independent_null_size": 0.02500000000000041,
          "risk_quadrature_discrepancy": 5.551115123125783e-17,
          "null_quadrature_discrepancy": 4.0245584642661925e-16,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.211308926675962
            },
            {
              "x_lower": -0.13703828862527695,
              "y_cut": 2.2033623791550063
            },
            {
              "x_lower": 1.9633263636950966,
              "y_cut": 2.1033623791550067
            },
            {
              "x_lower": 2.003362379155007,
              "y_cut": 2.0533623791550077
            },
            {
              "x_lower": 2.0533623791550077,
              "y_cut": 2.003362379155007
            },
            {
              "x_lower": 2.1033623791550067,
              "y_cut": 1.9633263636950966
            },
            {
              "x_lower": 2.2033623791550063,
              "y_cut": -0.13703828862527695
            },
            {
              "x_lower": 2.211308926675962,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08598998757280278
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.08598998757280277
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08476294057180177
            }
          ],
          "grid_prior_gradient": [
            0.0025512885249569517,
            -4.0875277710092773e-05,
            -0.00019536259463582436
          ],
          "seconds": 0.837263822555542
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            2.220446049250313e-16,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            6.137784240305175,
            6.137784240305176
          ],
          "grid_under_size": 0.024986493400370235,
          "grid_over_size": 0.025200981136598247,
          "randomization_weight": 0.06297143075540543,
          "randomized_grid_power": 0.46419467212177773,
          "randomized_grid_power_dual_bound": 0.4641946721217783,
          "grid_dual_gap": 5.551115123125783e-16,
          "randomized_grid_prior_regret": 0.08471299962639228,
          "under_grid_prior_regret": 0.08479590022073996,
          "calibrated_prior_regret": 0.08471156532415446,
          "calibrated_null_size": 0.025000000000000373,
          "cutoff_interpolation": 0.06337879250802737,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.0032530125626691053,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08471232708995827
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.0847333073500463
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.08471156532415446
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.203253012562814
            },
            {
              "x_lower": 1.9632169971027231,
              "y_cut": 2.1032530125628126
            },
            {
              "x_lower": 2.003253012562811,
              "y_cut": 2.0782530125628123
            },
            {
              "x_lower": 2.0282530125628115,
              "y_cut": 2.053253012562812
            },
            {
              "x_lower": 2.053253012562812,
              "y_cut": 2.0282530125628115
            },
            {
              "x_lower": 2.0782530125628123,
              "y_cut": 2.003253012562811
            },
            {
              "x_lower": 2.1032530125628126,
              "y_cut": 1.9632169971027231
            },
            {
              "x_lower": 2.203253012562814,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            2.0828660418225877,
            2.0828660418225877
          ],
          "worst_amplitudes": [
            2.079531891107379,
            2.0795318911073783
          ],
          "worst_regrets": [
            0.08471203385597324,
            0.08471203385597323
          ],
          "feasible_worst_regret": 0.08471203385597324,
          "independent_null_size": 0.025000000000000376,
          "risk_quadrature_discrepancy": 5.551115123125783e-17,
          "null_quadrature_discrepancy": 3.469446951953614e-18,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.203253012562814
            },
            {
              "x_lower": 1.9632169971027231,
              "y_cut": 2.1032530125628126
            },
            {
              "x_lower": 2.003253012562811,
              "y_cut": 2.0782530125628123
            },
            {
              "x_lower": 2.0282530125628115,
              "y_cut": 2.053253012562812
            },
            {
              "x_lower": 2.053253012562812,
              "y_cut": 2.0282530125628115
            },
            {
              "x_lower": 2.0782530125628123,
              "y_cut": 2.003253012562811
            },
            {
              "x_lower": 2.1032530125628126,
              "y_cut": 1.9632169971027231
            },
            {
              "x_lower": 2.203253012562814,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08594530156493752
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.08598725504485216
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08471203385597323
            }
          ],
          "grid_prior_gradient": [
            -0.0024671577056237376,
            -0.00020298207144412356,
            -5.3589099756934726e-05
          ],
          "seconds": 3.850507974624634
        }
      ],
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          2.0760175111001824,
          2.0760175111001824
        ],
        "worst_regrets": [
          0.08515337267210399,
          0.08515337267210399
        ],
        "worst_regret": 0.08515337267210399,
        "prior_regret": 0.08515138478913714,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    },
    {
      "case": "intervals",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "epsilon": 0.4,
      "rectangle": {
        "q": 0.4999999999999998,
        "log_k": 1.8634419347653934,
        "component_e": 0.3343935099673048,
        "component_b": 0.3343935099673051,
        "slope_e": [
          2.4096691424587973,
          -0.5163977794943223
        ],
        "slope_b": [
          -0.5163977794943223,
          2.409669142458797
        ],
        "corner_margin": -0.33121298006539,
        "gradient": [
          0.6330976563822738,
          0.6330976563822744
        ],
        "sufficient_optimality": false,
        "deficit": 0.33121298006539,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.4,
        "eps_b": 0.4,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.083070510087707,
          2.0830705100877065
        ],
        "worst_regrets": [
          0.08782592581950338,
          0.08782592581950338
        ],
        "worst_regret": 0.08782592581950338,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.0009075740625081061,
        "defect_gap_bound": 0.0009075740625081061,
        "cubic_gap_bound": 0.001902322383860871,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.5000005610170236,
        2.0782736236243373,
        2.078304506248177
      ],
      "prior_optimization": {
        "success": true,
        "message": "CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH",
        "calls": 29,
        "projected_search_note": "local numerical search; global prior optimality not asserted",
        "gradient": [
          0.00013551587194128578,
          3.0810249589945195e-06,
          -3.184445722808327e-06
        ],
        "value": 0.08724959893527495
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": false,
        "prior_regret": 0.0870386562289881,
        "continuum_dual_lower": 0.0870386562289881,
        "null_size": 0.025000000000000012,
        "dual_is_numerical_estimate": true,
        "independent_level_error": 1.0408340855860843e-17
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            2.220446049250313e-16,
            0.0
          ],
          "penalty_bracket": [
            5.651341792370526,
            5.651341792370527
          ],
          "grid_under_size": 0.024987844477597932,
          "grid_over_size": 0.02814115481649101,
          "randomization_weight": 0.0038548449393459774,
          "randomized_grid_power": 0.45984535819845507,
          "randomized_grid_power_dual_bound": 0.45984535819845507,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.08724959893527495,
          "under_grid_prior_regret": 0.08731829394703383,
          "calibrated_prior_regret": 0.08724151241769684,
          "calibrated_null_size": 0.02500000000000001,
          "cutoff_interpolation": 0.004197857850339209,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.004197857850339209,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08724151241769684
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.08725174659603292
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.087260951253672
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1995631673661977
            },
            {
              "x_lower": 1.9999999999999645,
              "y_cut": 2.0999999999999637
            },
            {
              "x_lower": 2.099999999999964,
              "y_cut": 1.9999999999999638
            },
            {
              "x_lower": 2.1999999999999638,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5000005610170236,
            2.0782736236243373,
            2.078304506248177
          ],
          "worst_amplitudes": [
            2.078421439525404,
            2.0784214395254037
          ],
          "worst_regrets": [
            0.08726095202489559,
            0.08726095202489559
          ],
          "feasible_worst_regret": 0.08726095202489559,
          "independent_null_size": 0.025,
          "risk_quadrature_discrepancy": 4.163336342344337e-17,
          "null_quadrature_discrepancy": 6.938893903907228e-18,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.200197644455153
            },
            {
              "x_lower": 1.9918395032304623,
              "y_cut": 2.1001976444551533
            },
            {
              "x_lower": 2.1001976444551533,
              "y_cut": 1.9918395032304623
            },
            {
              "x_lower": 2.200197644455153,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08731733635234928
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.08726644417073595
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08726095202489563
            }
          ],
          "grid_prior_gradient": [
            0.00013551587194128578,
            3.0810249589945195e-06,
            -3.184445722808327e-06
          ],
          "seconds": 0.33030104637145996
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            5.974037980838519,
            5.97403798083852
          ],
          "grid_under_size": 0.024681629101141803,
          "grid_over_size": 0.026228257173167437,
          "randomization_weight": 0.20584839019585666,
          "randomized_grid_power": 0.45993200248455635,
          "randomized_grid_power_dual_bound": 0.45993200248455623,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.08716295464917367,
          "under_grid_prior_regret": 0.08906491449094622,
          "calibrated_prior_regret": 0.08708011111074498,
          "calibrated_null_size": 0.025000000000000015,
          "cutoff_interpolation": 0.21267960704259736,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.21267960704259736,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08708011111074498
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.08764687983205892
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.08818787808665857
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1891979672631066
            },
            {
              "x_lower": 2.099999999999964,
              "y_cut": 2.1499999999999653
            },
            {
              "x_lower": 2.149999999999963,
              "y_cut": 2.0999999999999637
            },
            {
              "x_lower": 2.1999999999999638,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5000005610170236,
            2.0782736236243373,
            2.078304506248177
          ],
          "worst_amplitudes": [
            2.0790549906625473,
            2.0790549906625473
          ],
          "worst_regrets": [
            0.08818790383915576,
            0.08818790383915573
          ],
          "feasible_worst_regret": 0.08818790383915576,
          "independent_null_size": 0.024999999999998974,
          "risk_quadrature_discrepancy": 5.551115123125783e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-15,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2051420058383875
            },
            {
              "x_lower": 1.6901852862052893,
              "y_cut": 2.1551420058383868
            },
            {
              "x_lower": 2.1551420058383868,
              "y_cut": 1.6901852862052893
            },
            {
              "x_lower": 2.2051420058383875,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.08897522382912328
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.08863285331226366
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08818790383915578
            }
          ],
          "grid_prior_gradient": [
            0.0036260286019626498,
            3.28038196370368e-05,
            -0.00015013362337202568
          ],
          "seconds": 0.8053629398345947
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            2.220446049250313e-16,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            6.139183315507029,
            6.1391833155070294
          ],
          "grid_under_size": 0.024666018610865734,
          "grid_over_size": 0.025415852671611602,
          "randomization_weight": 0.4454070662008234,
          "randomized_grid_power": 0.45998600626587083,
          "randomized_grid_power_dual_bound": 0.45998600626587066,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.08710895086785919,
          "under_grid_prior_regret": 0.08915932383972214,
          "calibrated_prior_regret": 0.08707837429869944,
          "calibrated_null_size": 0.02500000000000002,
          "cutoff_interpolation": 0.4505039210863671,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.4505039210863671,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.08707837429869944
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.08759968102716142
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.08810318257935854
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.188675605498291
            },
            {
              "x_lower": 2.1000000000001435,
              "y_cut": 2.1750000000001437
            },
            {
              "x_lower": 2.125000000000144,
              "y_cut": 2.1500000000001456
            },
            {
              "x_lower": 2.1500000000001442,
              "y_cut": 2.1250000000001457
            },
            {
              "x_lower": 2.1750000000001446,
              "y_cut": 2.100000000000144
            },
            {
              "x_lower": 2.200000000000145,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5000005610170236,
            2.0782736236243373,
            2.078304506248177
          ],
          "worst_amplitudes": [
            2.078144272570127,
            2.078144272570127
          ],
          "worst_regrets": [
            0.08810318350897144,
            0.08810318350897144
          ],
          "feasible_worst_regret": 0.08810318350897144,
          "independent_null_size": 0.02500000000000003,
          "risk_quadrature_discrepancy": 5.551115123125783e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.205399275973877
            },
            {
              "x_lower": 1.3035557443180026,
              "y_cut": 2.1803992759738766
            },
            {
              "x_lower": 2.130399275973876,
              "y_cut": 2.1553992759738763
            },
            {
              "x_lower": 2.1553992759738763,
              "y_cut": 2.130399275973876
            },
            {
              "x_lower": 2.1803992759738766,
              "y_cut": 1.3035557443180026
            },
            {
              "x_lower": 2.205399275973877,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.0890652492854449
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.08894870524859017
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.08810318350897145
            }
          ],
          "grid_prior_gradient": [
            0.0039130973654214335,
            3.579982589399334e-05,
            -0.00018647617955410052
          ],
          "seconds": 4.3542211055755615
        }
      ],
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          2.076150121217193,
          2.076150121217193
        ],
        "worst_regrets": [
          0.08707040194269261,
          0.08707040194269261
        ],
        "worst_regret": 0.08707040194269261,
        "prior_regret": 0.08707020365741294,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    },
    {
      "case": "intervals",
      "intervals": [
        [
          1.5,
          4.0
        ],
        [
          2.0,
          4.5
        ]
      ],
      "epsilon": 0.8,
      "rectangle": {
        "q": 0.5,
        "log_k": 1.9370721110112075,
        "component_e": 0.16844977053719512,
        "component_b": 0.16844977053719512,
        "slope_e": [
          2.736682946095237,
          -1.0327955589886446
        ],
        "slope_b": [
          -1.0327955589886446,
          2.736682946095237
        ],
        "corner_margin": -0.6631004589256098,
        "gradient": [
          0.2870194393793264,
          0.2870194393793264
        ],
        "sufficient_optimality": false,
        "deficit": 0.6631004589256098,
        "interval_e": [
          1.5,
          4.0
        ],
        "interval_b": [
          2.0,
          4.5
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.8,
        "eps_b": 0.8,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          2.083485681353056,
          2.083485681353056
        ],
        "worst_regrets": [
          0.0935489692591677,
          0.0935489692591677
        ],
        "worst_regret": 0.0935489692591677,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.00948196433848917,
        "defect_gap_bound": 0.00948196433848917,
        "cubic_gap_bound": 0.07994586873898675,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.49999999999999756,
        2.0779279413607097,
        2.07792794136071
      ],
      "prior_optimization": {
        "success": true,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
        "calls": 3,
        "projected_search_note": "local numerical search; global prior optimality not asserted",
        "gradient": [
          1.3877787807814457e-17,
          7.20213779436539e-09,
          7.202137771678531e-09
        ],
        "value": 0.09064984748135352
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": false,
        "prior_regret": 0.08570720275829313,
        "continuum_dual_lower": 0.08570720275829313,
        "null_size": 0.024999982945005626,
        "dual_is_numerical_estimate": true,
        "independent_level_error": -1.705499437509861e-08
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            5.826698984568909,
            5.8266989845689094
          ],
          "grid_under_size": 0.024592878047560683,
          "grid_over_size": 0.03129446515538409,
          "randomization_weight": 0.060750079927193036,
          "randomized_grid_power": 0.45630204415842757,
          "randomized_grid_power_dual_bound": 0.4563020441584277,
          "grid_dual_gap": 1.1102230246251565e-16,
          "randomized_grid_prior_regret": 0.09064984748135352,
          "under_grid_prior_regret": 0.09302202454822744,
          "calibrated_prior_regret": 0.09040856562505234,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.02698770592816194,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.006568927733130464,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.09148876522337454
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.090428784326585
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.09040856562505234
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.49999999999999756,
            2.0779279413607097,
            2.07792794136071
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.0764023889770575
          ],
          "worst_regrets": [
            0.09040867035307203,
            0.09040867035307203
          ],
          "feasible_worst_regret": 0.09040867035307203,
          "independent_null_size": 0.025,
          "risk_quadrature_discrepancy": 6.938893903907228e-17,
          "null_quadrature_discrepancy": 0.0,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.0918683491079967
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.09292107204411901
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.09040867035307197
            }
          ],
          "grid_prior_gradient": [
            1.3877787807814457e-17,
            7.20213779436539e-09,
            7.202137771678531e-09
          ],
          "seconds": 0.3251609802246094
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            6.139716851209698,
            6.139716851209699
          ],
          "grid_under_size": 0.024592878047560683,
          "grid_over_size": 0.027774885245193073,
          "randomization_weight": 0.1279450130541006,
          "randomized_grid_power": 0.45642948060344274,
          "randomized_grid_power_dual_bound": 0.45642948060344246,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.09052241103633835,
          "under_grid_prior_regret": 0.09302202454822733,
          "calibrated_prior_regret": 0.09040856562505235,
          "calibrated_null_size": 0.024999999999999998,
          "cutoff_interpolation": 0.05439301754856376,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.006568927733130541,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.09159393735355459
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.090428784326585
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.09040856562505235
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.49999999999999756,
            2.0779279413607097,
            2.07792794136071
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.0764023889770575
          ],
          "worst_regrets": [
            0.09040867035307201,
            0.09040867035307203
          ],
          "feasible_worst_regret": 0.09040867035307203,
          "independent_null_size": 0.025000000000000015,
          "risk_quadrature_discrepancy": 6.938893903907228e-17,
          "null_quadrature_discrepancy": 1.734723475976807e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.09162148013541624
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.09292107204411901
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.09040867035307197
            }
          ],
          "grid_prior_gradient": [
            2.7755575615628914e-17,
            -3.531032319111827e-05,
            -3.5310323191141214e-05
          ],
          "seconds": 0.85581374168396
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            2.220446049250313e-16,
            0.0
          ],
          "penalty_bracket": [
            6.30018884752062,
            6.300188847520621
          ],
          "grid_under_size": 0.02459287804754974,
          "grid_over_size": 0.02614324085872361,
          "randomization_weight": 0.2625978574279687,
          "randomized_grid_power": 0.456494812275891,
          "randomized_grid_power_dual_bound": 0.45649481227589095,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.09045707936389008,
          "under_grid_prior_regret": 0.09302202454829805,
          "calibrated_prior_regret": 0.09040856562505215,
          "calibrated_null_size": 0.025000000000000015,
          "cutoff_interpolation": 0.11173142776859292,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.006568927733304901,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.09148651474922703
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.09042878432658608
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.09040856562505215
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.193309406822265
            },
            {
              "x_lower": 2.193309406822265,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.49999999999999756,
            2.0779279413607097,
            2.07792794136071
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.076402388977057
          ],
          "worst_regrets": [
            0.09040867035307185,
            0.09040867035307185
          ],
          "feasible_worst_regret": 0.09040867035307185,
          "independent_null_size": 0.025000000000000026,
          "risk_quadrature_discrepancy": 4.163336342344337e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.193309406822265
            },
            {
              "x_lower": 2.193309406822265,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.09175144526876014
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.09292107204418701
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.09040867035307185
            }
          ],
          "grid_prior_gradient": [
            -4.163336342344337e-17,
            -5.423862419796229e-05,
            -5.42386241979787e-05
          ],
          "seconds": 4.246285915374756
        }
      ],
      "refined_prior": [
        0.49999999999996114,
        2.076723195939925,
        2.076723195939926
      ],
      "refined_prior_optimization": {
        "success": true,
        "message": "CONVERGENCE: NORM OF PROJECTED GRADIENT <= PGTOL",
        "calls": 3,
        "projected_search_note": "local numerical search; global prior optimality not asserted",
        "gradient": [
          4.163336342344337e-17,
          7.338564322466187e-11,
          7.33856032176131e-11
        ],
        "value": 0.09045714470755961
      },
      "refined_grids": [
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            6.2993677669380075,
            6.299367766938008
          ],
          "grid_under_size": 0.02459287804754974,
          "grid_over_size": 0.02614324085872361,
          "randomization_weight": 0.2625978574279687,
          "randomized_grid_power": 0.45601742169814774,
          "randomized_grid_power_dual_bound": 0.4560174216981476,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.09045714470755961,
          "under_grid_prior_regret": 0.0930217556120378,
          "calibrated_prior_regret": 0.09040866572184078,
          "calibrated_null_size": 0.025000000000000015,
          "cutoff_interpolation": 0.11173142776859292,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.006568927733304901,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.09148644392406649
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.09042887145638451
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.09040866572184078
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.193309406822265
            },
            {
              "x_lower": 2.193309406822265,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.49999999999996114,
            2.076723195939925,
            2.076723195939926
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.076402388977057
          ],
          "worst_regrets": [
            0.09040867035307185,
            0.09040867035307185
          ],
          "feasible_worst_regret": 0.09040867035307185,
          "independent_null_size": 0.025000000000000026,
          "risk_quadrature_discrepancy": 4.163336342344337e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.193309406822265
            },
            {
              "x_lower": 2.193309406822265,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.09175144526876014
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.09292107204418701
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.09040867035307185
            }
          ],
          "grid_prior_gradient": [
            4.163336342344337e-17,
            7.338564322466187e-11,
            7.33856032176131e-11
          ],
          "seconds": 4.0621497631073
        },
        {
          "grid_shape": [
            1284,
            1284
          ],
          "spacing": 0.0125,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            4.440892098500626e-16,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            6.380514945786998,
            6.380514945786999
          ],
          "grid_under_size": 0.024592878047549747,
          "grid_over_size": 0.02535809129216326,
          "randomization_weight": 0.5320372527737399,
          "randomized_grid_power": 0.45605045849603654,
          "randomized_grid_power_dual_bound": 0.4560504584960366,
          "grid_dual_gap": 5.551115123125783e-17,
          "randomized_grid_prior_regret": 0.09042410790967081,
          "under_grid_prior_regret": 0.09302175561203813,
          "calibrated_prior_regret": 0.0904086657218409,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.2680897368033396,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.0058094068221196775,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.09102134628915844
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.09049980336636956
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.0904086657218409
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.49999999999996114,
            2.076723195939925,
            2.076723195939926
          ],
          "worst_amplitudes": [
            2.0764023889770575,
            2.0764023889770575
          ],
          "worst_regrets": [
            0.09040867035307201,
            0.09040867035307203
          ],
          "feasible_worst_regret": 0.09040867035307203,
          "independent_null_size": 0.02500000000000002,
          "risk_quadrature_discrepancy": 6.938893903907228e-17,
          "null_quadrature_discrepancy": 1.734723475976807e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.09163957144058313
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.09283666983420216
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.09040867035307198
            }
          ],
          "grid_prior_gradient": [
            5.551115123125783e-17,
            -9.805156504875223e-06,
            -9.805156504915522e-06
          ],
          "seconds": 13.762022972106934
        }
      ],
      "extent_check": {
        "grid_shape": [
          404,
          404
        ],
        "spacing": 0.05,
        "extent": 10.0,
        "quadrature_order": 24,
        "mass_sum_errors": [
          2.220446049250313e-16,
          0.0,
          2.220446049250313e-16
        ],
        "penalty_bracket": [
          6.139007899324279,
          6.13900789932428
        ],
        "grid_under_size": 0.024592878047548027,
        "grid_over_size": 0.02777488524517904,
        "randomization_weight": 0.12794501305813352,
        "randomized_grid_power": 0.4559521356757495,
        "randomized_grid_power_dual_bound": 0.45595213567574966,
        "grid_dual_gap": 1.6653345369377348e-16,
        "randomized_grid_prior_regret": 0.09052243072995786,
        "under_grid_prior_regret": 0.0930217556120489,
        "calibrated_prior_regret": 0.09040866572184089,
        "calibrated_null_size": 0.024999999999999994,
        "cutoff_interpolation": 0.05439301755023897,
        "calibration_method": "symmetric_union_translation",
        "calibration_parameter": 0.0065689277333333875,
        "calibration_comparison": [
          {
            "method": "cutoff_interpolation",
            "prior_regret": 0.09159382952337136
          },
          {
            "method": "vertical_cap",
            "prior_regret": 0.09042887145638459
          },
          {
            "method": "symmetric_union_translation",
            "prior_regret": 0.09040866572184089
          }
        ],
        "nested_bracket": true,
        "calibrated_is_global_upper": true,
        "continuum_optimality_claim": false,
        "arithmetic_certificate": false,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068222654
          },
          {
            "x_lower": 2.1933094068222654,
            "y_cut": "-inf"
          }
        ],
        "prior": [
          0.49999999999996114,
          2.076723195939925,
          2.076723195939926
        ],
        "worst_amplitudes": [
          2.0764023889770575,
          2.0764023889770575
        ],
        "worst_regrets": [
          0.09040867035307203,
          0.09040867035307203
        ],
        "feasible_worst_regret": 0.09040867035307203,
        "independent_null_size": 0.02499999999999999,
        "risk_quadrature_discrepancy": 6.938893903907228e-17,
        "null_quadrature_discrepancy": 3.469446951953614e-18,
        "primal_calibration_method": "symmetric_union_translation",
        "primal_boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068222654
          },
          {
            "x_lower": 2.1933094068222654,
            "y_cut": "-inf"
          }
        ],
        "primal_calibration_comparison": [
          {
            "method": "cutoff_interpolation",
            "worst_regret": 0.09162148013544365
          },
          {
            "method": "vertical_cap",
            "worst_regret": 0.09292107204419761
          },
          {
            "method": "symmetric_union_translation",
            "worst_regret": 0.09040867035307201
          }
        ],
        "grid_prior_gradient": [
          -1.3877787807814457e-17,
          1.896362561178409e-05,
          1.8963625611749767e-05
        ],
        "seconds": 2.135159969329834
      },
      "quadrature_check": {
        "grid_shape": [
          324,
          324
        ],
        "spacing": 0.05,
        "extent": 8.0,
        "quadrature_order": 48,
        "mass_sum_errors": [
          0.0,
          0.0,
          0.0
        ],
        "penalty_bracket": [
          6.13900789932167,
          6.139007899321671
        ],
        "grid_under_size": 0.024592878047560683,
        "grid_over_size": 0.027774885245193073,
        "randomization_weight": 0.1279450130541006,
        "randomized_grid_power": 0.45595213567575243,
        "randomized_grid_power_dual_bound": 0.45595213567575243,
        "grid_dual_gap": 0.0,
        "randomized_grid_prior_regret": 0.09052243072995492,
        "under_grid_prior_regret": 0.09302175561196713,
        "calibrated_prior_regret": 0.09040866572184092,
        "calibrated_null_size": 0.025,
        "cutoff_interpolation": 0.05439301754855769,
        "calibration_method": "symmetric_union_translation",
        "calibration_parameter": 0.006568927733130551,
        "calibration_comparison": [
          {
            "method": "cutoff_interpolation",
            "prior_regret": 0.09159382952333338
          },
          {
            "method": "vertical_cap",
            "prior_regret": 0.09042887145638347
          },
          {
            "method": "symmetric_union_translation",
            "prior_regret": 0.09040866572184092
          }
        ],
        "nested_bracket": true,
        "calibrated_is_global_upper": true,
        "continuum_optimality_claim": false,
        "arithmetic_certificate": false,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068222654
          },
          {
            "x_lower": 2.1933094068222654,
            "y_cut": "-inf"
          }
        ],
        "prior": [
          0.49999999999996114,
          2.076723195939925,
          2.076723195939926
        ],
        "worst_amplitudes": [
          2.0764023889770575,
          2.0764023889770575
        ],
        "worst_regrets": [
          0.09040867035307201,
          0.09040867035307203
        ],
        "feasible_worst_regret": 0.09040867035307203,
        "independent_null_size": 0.025000000000000015,
        "risk_quadrature_discrepancy": 5.551115123125783e-17,
        "null_quadrature_discrepancy": 1.3877787807814457e-17,
        "primal_calibration_method": "symmetric_union_translation",
        "primal_boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068222654
          },
          {
            "x_lower": 2.1933094068222654,
            "y_cut": "-inf"
          }
        ],
        "primal_calibration_comparison": [
          {
            "method": "cutoff_interpolation",
            "worst_regret": 0.0916214801354165
          },
          {
            "method": "vertical_cap",
            "worst_regret": 0.09292107204411902
          },
          {
            "method": "symmetric_union_translation",
            "worst_regret": 0.09040867035307197
          }
        ],
        "grid_prior_gradient": [
          1.3877787807814457e-17,
          1.8963625610884418e-05,
          1.896362561084637e-05
        ],
        "seconds": 1.7471930980682373
      },
      "refined_check_baseline": {
        "grid_shape": [
          324,
          324
        ],
        "spacing": 0.05,
        "extent": 8.0,
        "quadrature_order": 24,
        "mass_sum_errors": [
          0.0,
          0.0,
          0.0
        ],
        "penalty_bracket": [
          6.139007899321665,
          6.1390078993216655
        ],
        "grid_under_size": 0.024592878047560683,
        "grid_over_size": 0.027774885245193073,
        "randomization_weight": 0.1279450130541006,
        "randomized_grid_power": 0.45595213567575243,
        "randomized_grid_power_dual_bound": 0.4559521356757524,
        "grid_dual_gap": 0.0,
        "randomized_grid_prior_regret": 0.09052243072995492,
        "under_grid_prior_regret": 0.09302175561196713,
        "calibrated_prior_regret": 0.09040866572184092,
        "calibrated_null_size": 0.024999999999999998,
        "cutoff_interpolation": 0.05439301754856376,
        "calibration_method": "symmetric_union_translation",
        "calibration_parameter": 0.006568927733130541,
        "calibration_comparison": [
          {
            "method": "cutoff_interpolation",
            "prior_regret": 0.09159382952333311
          },
          {
            "method": "vertical_cap",
            "prior_regret": 0.09042887145638345
          },
          {
            "method": "symmetric_union_translation",
            "prior_regret": 0.09040866572184092
          }
        ],
        "nested_bracket": true,
        "calibrated_is_global_upper": true,
        "continuum_optimality_claim": false,
        "arithmetic_certificate": false,
        "boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068222654
          },
          {
            "x_lower": 2.1933094068222654,
            "y_cut": "-inf"
          }
        ],
        "prior": [
          0.49999999999996114,
          2.076723195939925,
          2.076723195939926
        ],
        "worst_amplitudes": [
          2.0764023889770575,
          2.0764023889770575
        ],
        "worst_regrets": [
          0.09040867035307201,
          0.09040867035307203
        ],
        "feasible_worst_regret": 0.09040867035307203,
        "independent_null_size": 0.025000000000000015,
        "risk_quadrature_discrepancy": 6.938893903907228e-17,
        "null_quadrature_discrepancy": 1.734723475976807e-17,
        "primal_calibration_method": "symmetric_union_translation",
        "primal_boundary": [
          {
            "x_lower": "-inf",
            "y_cut": 2.1933094068222654
          },
          {
            "x_lower": 2.1933094068222654,
            "y_cut": "-inf"
          }
        ],
        "primal_calibration_comparison": [
          {
            "method": "cutoff_interpolation",
            "worst_regret": 0.09162148013541624
          },
          {
            "method": "vertical_cap",
            "worst_regret": 0.09292107204411901
          },
          {
            "method": "symmetric_union_translation",
            "worst_regret": 0.09040867035307197
          }
        ],
        "grid_prior_gradient": [
          1.3877787807814457e-17,
          1.8963625610884404e-05,
          1.896362561084683e-05
        ],
        "seconds": 0.8615779876708984
      },
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          2.0764023889770584,
          2.0764023889770584
        ],
        "worst_regrets": [
          0.09040867035307236,
          0.09040867035307236
        ],
        "worst_regret": 0.09040867035307236,
        "prior_regret": 0.09040856562505266,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    },
    {
      "case": "singleton_3.2",
      "intervals": [
        [
          3.2,
          3.2
        ],
        [
          3.2,
          3.2
        ]
      ],
      "epsilon": 0.1,
      "rectangle": {
        "q": 0.5,
        "log_k": 1.2900220075865931,
        "component_e": 0.3948361892791955,
        "component_b": 0.3948361892791955,
        "slope_e": [
          3.281649658092773,
          -0.12909944487358058
        ],
        "slope_b": [
          -0.12909944487358058,
          3.281649658092773
        ],
        "corner_margin": -0.210327621441609,
        "gradient": [
          1.2447409126987812,
          1.2447409126987812
        ],
        "sufficient_optimality": false,
        "deficit": 0.210327621441609,
        "interval_e": [
          3.2,
          3.2
        ],
        "interval_b": [
          3.2,
          3.2
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.1,
        "eps_b": 0.1,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.04364548319135027,
          0.04364548319135027
        ],
        "worst_regret": 0.04364548319135027,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 5.083718818945329e-05,
        "defect_gap_bound": 5.083718818945329e-05,
        "cubic_gap_bound": 7.10233867342646e-05,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.5,
        3.2,
        3.2
      ],
      "prior_optimization": {
        "success": true,
        "message": "symmetric singleton prior",
        "calls": 1
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": true,
        "prior_regret": 0.04359791115246727,
        "continuum_dual_lower": 0.04359791115246727,
        "null_size": 0.02500000000000003,
        "worst_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.04359791115246727,
          0.04359791115246727
        ],
        "feasible_worst_regret": 0.04359791115246727,
        "dual_is_numerical_estimate": true,
        "independent_level_error": 2.7755575615628914e-17
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            3.586407066955075,
            3.5864070669550756
          ],
          "grid_under_size": 0.024833828554643292,
          "grid_over_size": 0.025048316290876244,
          "randomization_weight": 0.7747363475188755,
          "randomized_grid_power": 0.8489094194156693,
          "randomized_grid_power_dual_bound": 0.8489094194156699,
          "grid_dual_gap": 5.551115123125783e-16,
          "randomized_grid_prior_regret": 0.04360954396225114,
          "under_grid_prior_regret": 0.04420550240820409,
          "calibrated_prior_regret": 0.043607825389489,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.7759300790602561,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.7759300790602561,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.043607825389489
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04362899511278788
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.0436517084795811
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2017761898933284
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 2.0999999999999637
            },
            {
              "x_lower": 1.9999999999999645,
              "y_cut": 1.999999999999965
            },
            {
              "x_lower": 2.099999999999964,
              "y_cut": 1.959963984540056
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.04365170847958109,
            0.04365170847958109
          ],
          "feasible_worst_regret": 0.04365170847958109,
          "independent_null_size": 0.025000000000000123,
          "risk_quadrature_discrepancy": 1.3877787807814457e-17,
          "null_quadrature_discrepancy": 1.214306433183765e-16,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2106342083112627
            },
            {
              "x_lower": 0.6663273602859362,
              "y_cut": 2.202687660790307
            },
            {
              "x_lower": 1.9626516453303973,
              "y_cut": 2.1026876607903073
            },
            {
              "x_lower": 2.0026876607903077,
              "y_cut": 2.0026876607903077
            },
            {
              "x_lower": 2.1026876607903073,
              "y_cut": 1.9626516453303973
            },
            {
              "x_lower": 2.202687660790307,
              "y_cut": 0.6663273602859362
            },
            {
              "x_lower": 2.2106342083112627,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.04420550240820413
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04420550240820411
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.0436517084795811
            }
          ],
          "grid_prior_gradient": [
            0.0011919168919059253,
            -0.024591608523242547,
            -0.023998020199257564
          ],
          "seconds": 0.26880311965942383
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            3.5864070669529116,
            3.586407066952912
          ],
          "grid_under_size": 0.024858070556291533,
          "grid_over_size": 0.02507255829252449,
          "randomization_weight": 0.6617135608831183,
          "randomized_grid_power": 0.8489127655439535,
          "randomized_grid_power_dual_bound": 0.8489127655439535,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.04360619783396702,
          "under_grid_prior_regret": 0.04411521459389167,
          "calibrated_prior_regret": 0.043603989703639934,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.6632469467127561,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.6632469467127561,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.043603989703639934
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04362885457495437
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.04365460744915943
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2026703784501147
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 2.0499999999999647
            },
            {
              "x_lower": 2.049999999999965,
              "y_cut": 1.959963984540055
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.04365460744915944,
            0.04365460744915944
          ],
          "feasible_worst_regret": 0.04365460744915944,
          "independent_null_size": 0.025000000000000078,
          "risk_quadrature_discrepancy": 6.938893903907228e-18,
          "null_quadrature_discrepancy": 7.632783294297951e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2102422390650984
            },
            {
              "x_lower": 0.8970305419082244,
              "y_cut": 2.2022956915441427
            },
            {
              "x_lower": 1.9622596760842332,
              "y_cut": 2.052295691544144
            },
            {
              "x_lower": 2.052295691544144,
              "y_cut": 1.9622596760842332
            },
            {
              "x_lower": 2.2022956915441427,
              "y_cut": 0.8970305419082244
            },
            {
              "x_lower": 2.2102422390650984,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.04411521459389177
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04411521459389176
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.04365460744915944
            }
          ],
          "grid_prior_gradient": [
            0.0010180335198492624,
            -0.024539774650141,
            -0.024032782245795116
          ],
          "seconds": 0.7344260215759277
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            3.586407066957068,
            3.5864070669570682
          ],
          "grid_under_size": 0.02483465015692703,
          "grid_over_size": 0.025049137893155042,
          "randomization_weight": 0.7709058148536544,
          "randomized_grid_power": 0.848915932458049,
          "randomized_grid_power_dual_bound": 0.8489159324580485,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.0436030309198715,
          "under_grid_prior_regret": 0.044196042765588084,
          "calibrated_prior_regret": 0.04360129166368376,
          "calibrated_null_size": 0.025000000000000012,
          "cutoff_interpolation": 0.7721139026857669,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.7721139026857669,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04360129166368376
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04362263655221767
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.043645489420384306
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2018064624015112
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 2.0750000000001427
            },
            {
              "x_lower": 2.000000000000142,
              "y_cut": 2.0500000000001424
            },
            {
              "x_lower": 2.0250000000001425,
              "y_cut": 2.025000000000143
            },
            {
              "x_lower": 2.050000000000143,
              "y_cut": 2.0000000000001417
            },
            {
              "x_lower": 2.075000000000143,
              "y_cut": 1.959963984540055
            },
            {
              "x_lower": 2.2079465475209195,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.04364548942038432,
            0.04364548942038433
          ],
          "feasible_worst_regret": 0.04364548942038433,
          "independent_null_size": 0.025000000000000112,
          "risk_quadrature_discrepancy": 2.0816681711721685e-17,
          "null_quadrature_discrepancy": 1.0061396160665481e-16,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2106208978143744
            },
            {
              "x_lower": 0.6751692479154396,
              "y_cut": 2.2026743502936
            },
            {
              "x_lower": 1.9626383348335088,
              "y_cut": 2.077674350293598
            },
            {
              "x_lower": 2.002674350293597,
              "y_cut": 2.052674350293598
            },
            {
              "x_lower": 2.0276743502935974,
              "y_cut": 2.0276743502935974
            },
            {
              "x_lower": 2.052674350293598,
              "y_cut": 2.002674350293597
            },
            {
              "x_lower": 2.077674350293598,
              "y_cut": 1.9626383348335088
            },
            {
              "x_lower": 2.2026743502936,
              "y_cut": 0.6751692479154396
            },
            {
              "x_lower": 2.2106208978143744,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.044196042765587994
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.044196042765588
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.043645489420384306
            }
          ],
          "grid_prior_gradient": [
            0.0011860236914330718,
            -0.024587365515967425,
            -0.023996712073613372
          ],
          "seconds": 3.351487874984741
        }
      ],
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.044141175754499884,
          0.044141175754499884
        ],
        "worst_regret": 0.044141175754499884,
        "prior_regret": 0.044141175754499884,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    },
    {
      "case": "singleton_3.2",
      "intervals": [
        [
          3.2,
          3.2
        ],
        [
          3.2,
          3.2
        ]
      ],
      "epsilon": 0.25,
      "rectangle": {
        "q": 0.5,
        "log_k": 1.338828650675377,
        "component_e": 0.31859302843533527,
        "component_b": 0.31859302843533527,
        "slope_e": [
          3.4041241452319317,
          -0.3227486121839514
        ],
        "slope_b": [
          -0.3227486121839514,
          3.4041241452319317
        ],
        "corner_margin": -0.36281394312932946,
        "gradient": [
          0.9817047628203015,
          0.9817047628203015
        ],
        "sufficient_optimality": false,
        "deficit": 0.36281394312932946,
        "interval_e": [
          3.2,
          3.2
        ],
        "interval_b": [
          3.2,
          3.2
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.25,
        "eps_b": 0.25,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.045574665993094364,
          0.045574665993094364
        ],
        "worst_regret": 0.045574665993094364,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.00031731320790195585,
        "defect_gap_bound": 0.00031731320790195585,
        "cubic_gap_bound": 0.0006153992197717883,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.5,
        3.2,
        3.2
      ],
      "prior_optimization": {
        "success": true,
        "message": "symmetric singleton prior",
        "calls": 1
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": false,
        "prior_regret": 0.04529017431598547,
        "continuum_dual_lower": 0.04529017431598547,
        "null_size": 0.025000000000000033,
        "dual_is_numerical_estimate": true,
        "independent_level_error": 3.122502256758253e-17
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            2.220446049250313e-16,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            3.531792733413567,
            3.5317927334135675
          ],
          "grid_under_size": 0.024987844477597932,
          "grid_over_size": 0.025047042658358443,
          "randomization_weight": 0.20533608036444795,
          "randomized_grid_power": 0.8472076816283877,
          "randomized_grid_power_dual_bound": 0.8472076816283872,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.045311281749532806,
          "under_grid_prior_regret": 0.045354212535223315,
          "calibrated_prior_regret": 0.04530576767234436,
          "calibrated_null_size": 0.025000000000000015,
          "cutoff_interpolation": 0.20626598344166738,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.0001976432924411382,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04531060485306525
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.0453074998269721
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.04530576767234436
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.200197643292405
            },
            {
              "x_lower": 1.9601616278324951,
              "y_cut": 2.1783942403841183
            },
            {
              "x_lower": 2.0001976432924056,
              "y_cut": 2.100197643292405
            },
            {
              "x_lower": 2.100197643292405,
              "y_cut": 2.0001976432924056
            },
            {
              "x_lower": 2.1783942403841183,
              "y_cut": 1.9601616278324951
            },
            {
              "x_lower": 2.200197643292405,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.04530576767234437,
            0.04530576767234437
          ],
          "feasible_worst_regret": 0.04530576767234437,
          "independent_null_size": 0.025000000000000026,
          "risk_quadrature_discrepancy": 1.3877787807814457e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.200197643292405
            },
            {
              "x_lower": 1.9601616278324951,
              "y_cut": 2.1783942403841183
            },
            {
              "x_lower": 2.0001976432924056,
              "y_cut": 2.100197643292405
            },
            {
              "x_lower": 2.100197643292405,
              "y_cut": 2.0001976432924056
            },
            {
              "x_lower": 2.1783942403841183,
              "y_cut": 1.9601616278324951
            },
            {
              "x_lower": 2.200197643292405,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.04532280336574935
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.0453248284195107
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.04530576767234436
            }
          ],
          "grid_prior_gradient": [
            -2.6323003015665813e-05,
            -0.025293881416137615,
            -0.02530513050990432
          ],
          "seconds": 0.2837638854980469
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            3.526298831796308,
            3.5262988317963084
          ],
          "grid_under_size": 0.024971833769826802,
          "grid_over_size": 0.02500833181621316,
          "randomization_weight": 0.771718844209871,
          "randomized_grid_power": 0.8472189575388092,
          "randomized_grid_power_dual_bound": 0.8472189575388083,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.04530000583911131,
          "under_grid_prior_regret": 0.045399328383667226,
          "calibrated_prior_regret": 0.04529896257086071,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.7733012167608436,
          "calibration_method": "vertical_cap",
          "calibration_parameter": 2.111109779040368,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04529934266919011
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04529896257086071
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.045302783885629416
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1999999999999638
            },
            {
              "x_lower": 1.959963984540054,
              "y_cut": 2.149999999999963
            },
            {
              "x_lower": 2.049999999999965,
              "y_cut": 2.099999999999964
            },
            {
              "x_lower": 2.099999999999964,
              "y_cut": 2.049999999999965
            },
            {
              "x_lower": 2.111109779040368,
              "y_cut": 1.9999999999999645
            },
            {
              "x_lower": 2.149999999999963,
              "y_cut": 1.959963984540054
            },
            {
              "x_lower": 2.1999999999999638,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.045302783885629444,
            0.045302783885629444
          ],
          "feasible_worst_regret": 0.045302783885629444,
          "independent_null_size": 0.024999999999999998,
          "risk_quadrature_discrepancy": 2.7755575615628914e-17,
          "null_quadrature_discrepancy": 3.469446951953614e-18,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.200457790110278
            },
            {
              "x_lower": 1.9604217746503685,
              "y_cut": 2.1504577901102775
            },
            {
              "x_lower": 2.000457790110279,
              "y_cut": 2.1115675691506826
            },
            {
              "x_lower": 2.0504577901102796,
              "y_cut": 2.1004577901102786
            },
            {
              "x_lower": 2.1004577901102786,
              "y_cut": 2.0504577901102796
            },
            {
              "x_lower": 2.1115675691506826,
              "y_cut": 2.000457790110279
            },
            {
              "x_lower": 2.1504577901102775,
              "y_cut": 1.9604217746503685
            },
            {
              "x_lower": 2.200457790110278,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.045316750913536236
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04531844069064153
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.045302783885629416
            }
          ],
          "grid_prior_gradient": [
            -3.6573407222760534e-05,
            -0.02528813726476374,
            -0.025303738369153266
          ],
          "seconds": 0.7469298839569092
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            -1.1102230246251565e-16,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            3.5663277439340155,
            3.566327743934016
          ],
          "grid_under_size": 0.02499840905943694,
          "grid_over_size": 0.02570185474038169,
          "randomization_weight": 0.002261639535442186,
          "randomized_grid_power": 0.8472221153459283,
          "randomized_grid_power_dual_bound": 0.8472221153459287,
          "grid_dual_gap": 4.440892098500626e-16,
          "randomized_grid_prior_regret": 0.04529684803199219,
          "under_grid_prior_regret": 0.045302521847461086,
          "calibrated_prior_regret": 0.045296586543109696,
          "calibrated_null_size": 0.02499999999999819,
          "cutoff_interpolation": 0.0005516679164929088,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 2.5875249333486548e-05,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04529832381573041
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.0452966099919936
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.045296586543109696
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.199967524766566
            },
            {
              "x_lower": 1.9599898597893874,
              "y_cut": 2.1500258752494776
            },
            {
              "x_lower": 2.025025875249476,
              "y_cut": 2.1250258752494773
            },
            {
              "x_lower": 2.050025875249476,
              "y_cut": 2.100025875249477
            },
            {
              "x_lower": 2.0750258752494766,
              "y_cut": 2.0750258752494766
            },
            {
              "x_lower": 2.100025875249477,
              "y_cut": 2.050025875249476
            },
            {
              "x_lower": 2.1250258752494773,
              "y_cut": 2.025025875249476
            },
            {
              "x_lower": 2.1500258752494776,
              "y_cut": 1.9599898597893874
            },
            {
              "x_lower": 2.199967524766566,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.045296586543109696,
            0.045296586543109696
          ],
          "feasible_worst_regret": 0.045296586543109696,
          "independent_null_size": 0.024999999999998204,
          "risk_quadrature_discrepancy": 6.938893903907228e-18,
          "null_quadrature_discrepancy": 1.3877787807814457e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.199967524766566
            },
            {
              "x_lower": 1.9599898597893874,
              "y_cut": 2.1500258752494776
            },
            {
              "x_lower": 2.025025875249476,
              "y_cut": 2.1250258752494773
            },
            {
              "x_lower": 2.050025875249476,
              "y_cut": 2.100025875249477
            },
            {
              "x_lower": 2.0750258752494766,
              "y_cut": 2.0750258752494766
            },
            {
              "x_lower": 2.100025875249477,
              "y_cut": 2.050025875249476
            },
            {
              "x_lower": 2.1250258752494773,
              "y_cut": 2.025025875249476
            },
            {
              "x_lower": 2.1500258752494776,
              "y_cut": 1.9599898597893874
            },
            {
              "x_lower": 2.199967524766566,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.045302521847461044
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04530252184746089
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.045296586543109696
            }
          ],
          "grid_prior_gradient": [
            -1.1347630937991182e-05,
            -0.025292038167712413,
            -0.025297782676589012
          ],
          "seconds": 3.8178648948669434
        }
      ],
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.04540602565725871,
          0.04540602565725871
        ],
        "worst_regret": 0.04540602565725871,
        "prior_regret": 0.04540602565725871,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    },
    {
      "case": "singleton_3.2",
      "intervals": [
        [
          3.2,
          3.2
        ],
        [
          3.2,
          3.2
        ]
      ],
      "epsilon": 0.4,
      "rectangle": {
        "q": 0.5,
        "log_k": 1.3791539208400714,
        "component_e": 0.25349381782413355,
        "component_b": 0.25349381782413355,
        "slope_e": [
          3.5265986323710905,
          -0.5163977794943223
        ],
        "slope_b": [
          -0.5163977794943223,
          3.5265986323710905
        ],
        "corner_margin": -0.4930123643517329,
        "gradient": [
          0.763067306613195,
          0.763067306613195
        ],
        "sufficient_optimality": false,
        "deficit": 0.4930123643517329,
        "interval_e": [
          3.2,
          3.2
        ],
        "interval_b": [
          3.2,
          3.2
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.4,
        "eps_b": 0.4,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.047218162712789766,
          0.047218162712789766
        ],
        "worst_regret": 0.047218162712789766,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.0009506665283334156,
        "defect_gap_bound": 0.0009506665283334156,
        "cubic_gap_bound": 0.0026608942377969198,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.5,
        3.2,
        3.2
      ],
      "prior_optimization": {
        "success": true,
        "message": "symmetric singleton prior",
        "calls": 1
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": false,
        "prior_regret": 0.04639305284037608,
        "continuum_dual_lower": 0.04639305284037608,
        "null_size": 0.024999999999999994,
        "dual_is_numerical_estimate": true,
        "independent_level_error": -6.938893903907228e-18
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            3.2568033815179724,
            3.256803381517973
          ],
          "grid_under_size": 0.02471394090582999,
          "grid_over_size": 0.028004203030607046,
          "randomization_weight": 0.08694112606283408,
          "randomized_grid_power": 0.8459015526835129,
          "randomized_grid_power_dual_bound": 0.8459015526835127,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.04661741069440761,
          "under_grid_prior_regret": 0.04754904891961442,
          "calibrated_prior_regret": 0.04645457163274884,
          "calibrated_null_size": 0.0250000000000027,
          "cutoff_interpolation": 0.02332517872149541,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.004642131477295956,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04676608093798351
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.046468069361706874
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.04645457163274884
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1949234506036244
            },
            {
              "x_lower": 2.10464213147726,
              "y_cut": 2.10464213147726
            },
            {
              "x_lower": 2.1949234506036244,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.046454571632748805,
            0.046454571632748805
          ],
          "feasible_worst_regret": 0.046454571632748805,
          "independent_null_size": 0.0250000000000027,
          "risk_quadrature_discrepancy": 4.163336342344337e-17,
          "null_quadrature_discrepancy": 0.0,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1949234506036244
            },
            {
              "x_lower": 2.10464213147726,
              "y_cut": 2.10464213147726
            },
            {
              "x_lower": 2.1949234506036244,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.047088695360368124
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04750819500035804
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.046454571632748846
            }
          ],
          "grid_prior_gradient": [
            -0.0017832291367579148,
            -0.025570483423959837,
            -0.02650366638202334
          ],
          "seconds": 0.28542590141296387
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            3.537468001998986,
            3.5374680019989864
          ],
          "grid_under_size": 0.024681629101141803,
          "grid_over_size": 0.026228257173167437,
          "randomization_weight": 0.20584839019585666,
          "randomized_grid_power": 0.8459891640971388,
          "randomized_grid_power_dual_bound": 0.8459891640971385,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.046529799280781714,
          "under_grid_prior_regret": 0.04765602614826003,
          "calibrated_prior_regret": 0.04645506960010993,
          "calibrated_null_size": 0.025000000000000015,
          "cutoff_interpolation": 0.21267960704259736,
          "calibration_method": "cutoff_interpolation",
          "calibration_parameter": 0.21267960704259736,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04645506960010993
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.046832188663700224
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.04719354155718651
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1891979672631066
            },
            {
              "x_lower": 2.099999999999964,
              "y_cut": 2.1499999999999653
            },
            {
              "x_lower": 2.149999999999963,
              "y_cut": 2.0999999999999637
            },
            {
              "x_lower": 2.1999999999999638,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.0471935415571865,
            0.04719354155718649
          ],
          "feasible_worst_regret": 0.0471935415571865,
          "independent_null_size": 0.024999999999998974,
          "risk_quadrature_discrepancy": 2.0816681711721685e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-15,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.2051420058383875
            },
            {
              "x_lower": 1.6901852862052893,
              "y_cut": 2.1551420058383868
            },
            {
              "x_lower": 2.1551420058383868,
              "y_cut": 1.6901852862052893
            },
            {
              "x_lower": 2.2051420058383875,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.0476105681250905
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.047437091031152956
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.04719354155718651
            }
          ],
          "grid_prior_gradient": [
            0.0021623188521289888,
            -0.026558202107618608,
            -0.02545339394651247
          ],
          "seconds": 0.7183651924133301
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            0.0,
            -2.220446049250313e-16
          ],
          "penalty_bracket": [
            3.684893294856273,
            3.6848932948562734
          ],
          "grid_under_size": 0.024635818741091102,
          "grid_over_size": 0.025393189932584832,
          "randomization_weight": 0.48084910411054915,
          "randomized_grid_power": 0.8460425412154078,
          "randomized_grid_power_dual_bound": 0.8460425412154076,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.04647642216251269,
          "under_grid_prior_regret": 0.047818391241578495,
          "calibrated_prior_regret": 0.04643382353731781,
          "calibrated_null_size": 0.02500000000000002,
          "cutoff_interpolation": 0.12998261664080213,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.005906248061504991,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04678895375436362
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04644819489084101
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.04643382353731781
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1936949041734994
            },
            {
              "x_lower": 2.130906248061649,
              "y_cut": 2.1809062480616497
            },
            {
              "x_lower": 2.1559062480616493,
              "y_cut": 2.1559062480616493
            },
            {
              "x_lower": 2.1809062480616497,
              "y_cut": 2.130906248061649
            },
            {
              "x_lower": 2.1936949041734994,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.04643382353731778,
            0.04643382353731778
          ],
          "feasible_worst_regret": 0.04643382353731778,
          "independent_null_size": 0.02500000000000002,
          "risk_quadrature_discrepancy": 2.7755575615628914e-17,
          "null_quadrature_discrepancy": 0.0,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1936949041734994
            },
            {
              "x_lower": 2.130906248061649,
              "y_cut": 2.1809062480616497
            },
            {
              "x_lower": 2.1559062480616493,
              "y_cut": 2.1559062480616493
            },
            {
              "x_lower": 2.1809062480616497,
              "y_cut": 2.130906248061649
            },
            {
              "x_lower": 2.1936949041734994,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.047688545087510775
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.047755779765473495
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.04643382353731781
            }
          ],
          "grid_prior_gradient": [
            -0.002559065344420283,
            -0.025342732653369213,
            -0.026633844199320966
          ],
          "seconds": 3.7495810985565186
        }
      ],
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.04643512642538234,
          0.04643512642538234
        ],
        "worst_regret": 0.04643512642538234,
        "prior_regret": 0.04643512642538234,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    },
    {
      "case": "singleton_3.2",
      "intervals": [
        [
          3.2,
          3.2
        ],
        [
          3.2,
          3.2
        ]
      ],
      "epsilon": 0.8,
      "rectangle": {
        "q": 0.5,
        "log_k": 1.4527323383270017,
        "component_e": 0.12770993062785546,
        "component_b": 0.12770993062785546,
        "slope_e": [
          3.853197264742181,
          -1.0327955589886446
        ],
        "slope_b": [
          -1.0327955589886446,
          3.853197264742181
        ],
        "corner_margin": -0.7445801387442891,
        "gradient": [
          0.3601933061844693,
          0.3601933061844693
        ],
        "sufficient_optimality": false,
        "deficit": 0.7445801387442891,
        "interval_e": [
          3.2,
          3.2
        ],
        "interval_b": [
          3.2,
          3.2
        ],
        "rho": 0.6324555320336759,
        "alpha": 0.025,
        "eps_e": 0.8,
        "eps_b": 0.8,
        "cutoffs": [
          2.2079465475209195,
          2.2079465475209195
        ],
        "active_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.05031827207845526,
          0.05031827207845526
        ],
        "worst_regret": 0.05031827207845526,
        "equalization_residual": 0.0,
        "numerically_equalized": true,
        "exact_rectangle_certificate": false,
        "defect_integral": 0.0049158042124145835,
        "defect_gap_bound": 0.0049158042124145835,
        "cubic_gap_bound": 0.04427898334752476,
        "null_size": 0.025,
        "arithmetic_certificate": false
      },
      "optimized_prior": [
        0.5,
        3.2,
        3.2
      ],
      "prior_optimization": {
        "success": true,
        "message": "symmetric singleton prior",
        "calls": 1
      },
      "adjusted_candidate": {
        "available": true,
        "upper_certificate": false,
        "prior_regret": 0.04626240224124767,
        "continuum_dual_lower": 0.04626240224124767,
        "null_size": 0.025000001721979293,
        "dual_is_numerical_estimate": true,
        "independent_level_error": 1.721979291796627e-09
      },
      "grids": [
        {
          "grid_shape": [
            164,
            164
          ],
          "spacing": 0.1,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            2.220446049250313e-16,
            2.220446049250313e-16
          ],
          "penalty_bracket": [
            3.362753641364207,
            3.3627536413642076
          ],
          "grid_under_size": 0.024592878047560683,
          "grid_over_size": 0.03129446515538409,
          "randomization_weight": 0.060750079927193036,
          "randomized_grid_power": 0.8440714114861885,
          "randomized_grid_power_dual_bound": 0.8440714114861885,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.048447551891732,
          "under_grid_prior_regret": 0.049816602719776615,
          "calibrated_prior_regret": 0.048229054673040825,
          "calibrated_null_size": 0.025,
          "cutoff_interpolation": 0.02698770592816194,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.006568927733130464,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04892939395792832
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04824704762653158
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.048229054673040825
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.04822905467304084,
            0.048229054673040825
          ],
          "feasible_worst_regret": 0.04822905467304084,
          "independent_null_size": 0.025,
          "risk_quadrature_discrepancy": 1.3877787807814457e-17,
          "null_quadrature_discrepancy": 0.0,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.049149708552217994
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04976198591266146
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.048229054673040825
            }
          ],
          "grid_prior_gradient": [
            -6.938893903907228e-18,
            -0.02705128438337404,
            -0.027051284383374036
          ],
          "seconds": 0.28756189346313477
        },
        {
          "grid_shape": [
            324,
            324
          ],
          "spacing": 0.05,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            0.0,
            0.0,
            0.0
          ],
          "penalty_bracket": [
            3.6415520215409454,
            3.641552021540946
          ],
          "grid_under_size": 0.024592878047560683,
          "grid_over_size": 0.027774885245193073,
          "randomization_weight": 0.1279450130541006,
          "randomized_grid_power": 0.8441849164270632,
          "randomized_grid_power_dual_bound": 0.8441849164270632,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.0483340469508573,
          "under_grid_prior_regret": 0.04981660271977639,
          "calibrated_prior_regret": 0.048229054673040825,
          "calibrated_null_size": 0.024999999999999998,
          "cutoff_interpolation": 0.05439301754856376,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.006568927733130541,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.04897083467988189
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04824704762653158
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.048229054673040825
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.04822905467304083,
            0.048229054673040825
          ],
          "feasible_worst_regret": 0.04822905467304083,
          "independent_null_size": 0.025000000000000015,
          "risk_quadrature_discrepancy": 6.938893903907228e-18,
          "null_quadrature_discrepancy": 1.734723475976807e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.1933094068222654
            },
            {
              "x_lower": 2.1933094068222654,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.048985244445266744
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04976198591266146
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.048229054673040825
            }
          ],
          "grid_prior_gradient": [
            -1.3877787807814457e-17,
            -0.02700949081146669,
            -0.02700949081146669
          ],
          "seconds": 0.7653498649597168
        },
        {
          "grid_shape": [
            644,
            644
          ],
          "spacing": 0.025,
          "extent": 8.0,
          "quadrature_order": 24,
          "mass_sum_errors": [
            -1.1102230246251565e-16,
            2.220446049250313e-16,
            -2.220446049250313e-16
          ],
          "penalty_bracket": [
            3.788518448761573,
            3.7885184487615735
          ],
          "grid_under_size": 0.02459287804754974,
          "grid_over_size": 0.02614324085872361,
          "randomization_weight": 0.2625978574279687,
          "randomized_grid_power": 0.8442447496858545,
          "randomized_grid_power_dual_bound": 0.8442447496858538,
          "grid_dual_gap": 0.0,
          "randomized_grid_prior_regret": 0.04827421369206597,
          "under_grid_prior_regret": 0.04981660271981947,
          "calibrated_prior_regret": 0.04822905467304077,
          "calibrated_null_size": 0.025000000000000015,
          "cutoff_interpolation": 0.11173142776859292,
          "calibration_method": "symmetric_union_translation",
          "calibration_parameter": 0.006568927733304901,
          "calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "prior_regret": 0.048893955857506145
            },
            {
              "method": "vertical_cap",
              "prior_regret": 0.04824704762653244
            },
            {
              "method": "symmetric_union_translation",
              "prior_regret": 0.04822905467304077
            }
          ],
          "nested_bracket": true,
          "calibrated_is_global_upper": true,
          "continuum_optimality_claim": false,
          "arithmetic_certificate": false,
          "boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.193309406822265
            },
            {
              "x_lower": 2.193309406822265,
              "y_cut": "-inf"
            }
          ],
          "prior": [
            0.5,
            3.2,
            3.2
          ],
          "worst_amplitudes": [
            3.2,
            3.2
          ],
          "worst_regrets": [
            0.048229054673040735,
            0.04822905467304073
          ],
          "feasible_worst_regret": 0.048229054673040735,
          "independent_null_size": 0.025000000000000026,
          "risk_quadrature_discrepancy": 4.85722573273506e-17,
          "null_quadrature_discrepancy": 1.0408340855860843e-17,
          "primal_calibration_method": "symmetric_union_translation",
          "primal_boundary": [
            {
              "x_lower": "-inf",
              "y_cut": 2.193309406822265
            },
            {
              "x_lower": 2.193309406822265,
              "y_cut": "-inf"
            }
          ],
          "primal_calibration_comparison": [
            {
              "method": "cutoff_interpolation",
              "worst_regret": 0.04905493877055049
            },
            {
              "method": "vertical_cap",
              "worst_regret": 0.04976198591270304
            },
            {
              "method": "symmetric_union_translation",
              "worst_regret": 0.048229054673040776
            }
          ],
          "grid_prior_gradient": [
            0.0,
            -0.026988193725114924,
            -0.026988193725114927
          ],
          "seconds": 3.7512378692626953
        }
      ],
      "closed_max_z": {
        "name": "closed parametric max-Z",
        "cutoff": 2.1933094068222663,
        "worst_amplitudes": [
          3.2,
          3.2
        ],
        "worst_regrets": [
          0.04822905467304106,
          0.04822905467304106
        ],
        "worst_regret": 0.04822905467304106,
        "prior_regret": 0.04822905467304106,
        "null_size": 0.024999999999999932,
        "final_decisions": "reject j iff Z_j>c and max(Z)>cutoff"
      }
    }
  ],
  "seconds": 84.11644411087036,
  "software": {
    "python": "3.11.3",
    "numpy": "1.24.3",
    "scipy": "1.15.3"
  },
  "interpretation": {
    "grid_value": "fixed-prior randomized grid problem, not a continuum lower bound",
    "feasible_value": "deterministic upper staircase, continuous amplitude maxima; numerical quadrature",
    "outer_search": "numerical prior maximization, not certified global optimization",
    "tails": "infinite end cells included; extent controls tail coarsening, not discarded mass"
  },
  "arithmetic_certificate": false,
  "continuum_minimax_certificate": false,
  "calibration_refresh_seconds": 61.28490090370178
}


==> anc/scripts/prepare_output_directories.py <==
from pathlib import Path

root = Path(__file__).resolve().parents[1]
for relative in ["manuscript/tables", "manuscript/figures", "figures", "tmp/figure-checks"]:
    (root / relative).mkdir(parents=True, exist_ok=True)
print("Output directories ready.")


==> anc/scripts/run_asymmetric_union_check.py <==
"""Fair retuned-union comparisons; preserve the existing continuum lower bounds."""
from pathlib import Path
import json
import numpy as np

from enrichment_minimax.asymmetric_union import solve_asymmetric_union
from enrichment_minimax.optimize import worst_on_interval

ROOT=Path(__file__).resolve().parents[1]


def main():
    path=ROOT/'results'/'continuum_certificate.json'
    data=json.loads(path.read_text());checks=[]
    for row in data['rows']:
        rule=solve_asymmetric_union(*row['intervals'],row['rho'],*row['radii'],
                                    alpha=row['alpha'],size_budget=row['alpha']-2e-12)
        worst=[worst_on_interval(rule,iv,axis) for axis,iv in enumerate(row['intervals'])]
        regrets=[rule.regret(w[0],axis,adaptive=True) for axis,w in enumerate(worst)]
        record=dict(name='asymmetric closed max-Z',worst_regret=max(regrets),
                    worst_regrets=regrets,worst_amplitudes=[w[0] for w in worst],
                    null_size=rule.intersection_power(adaptive=True),upper_rule=True,
                    cutoffs=rule.cutoffs.tolist(),allocation=rule.allocation,
                    target_size=rule.size_budget,
                    regret_equalisation_error=abs(regrets[0]-regrets[1]),
                    boundary=rule.boundary(),
                    family='asymmetric calibrated union, followed by marginal gates',
                    family_minimax_characterisation='opposite monotone target regrets; equalisation',
                    arithmetic_certificate=False)
        other_candidates=[r for r in row['feasible_candidates'] if r['name']!=record['name']]
        old=min(other_candidates,key=lambda item:item['worst_regret'])
        row['feasible_candidates']=other_candidates+[record]
        minimum=min(r['worst_regret'] for r in row['feasible_candidates'])
        row['best_feasible']=next(r for r in row['feasible_candidates']
                                  if r['worst_regret']<=minimum+1e-11)
        row['asymmetric_union']=record
        for refinement in row['refinements']:
            refinement['primal_upper']=row['best_feasible']['worst_regret']
            refinement['minimax_gap_upper']=(refinement['primal_upper']
                                             -refinement['continuum_regret_lower'])
        checks.append(dict(scenario=row['name'],rho=row['rho'],alpha=row['alpha'],
                           radii=row['radii'],intervals=row['intervals'],union=record,
                           previous_best=old,
                           improvement_over_previous=old['worst_regret']-record['worst_regret']))
        print(row['name'],record['cutoffs'],record['worst_regret'],record['null_size'],flush=True)
    path.write_text(json.dumps(data,indent=2,allow_nan=False)+'\n')
    (ROOT/'results'/'asymmetric_union_check.json').write_text(json.dumps(
        dict(date='2026-09-15',rows=checks,
             conclusion='Clinical improvements are achieved by retuning an established union family; this comparator slightly improves on the purified grid candidates.',
             continuum_lower_bounds_unchanged=True,arithmetic_certificate=False),indent=2,allow_nan=False)+'\n')
    lines=['# Continuum optimality brackets','',
           'The lower endpoint evaluates a proved relaxation of the continuum game. The upper endpoint evaluates a feasible upper rule over the entire amplitude intervals. Values use floating-point quadrature; no arithmetic enclosure is claimed.','',
           '| Scenario | Lower regret (%) | Feasible upper regret (%) | Gap (percentage points) | Feasible rule |',
           '|---|---:|---:|---:|---|']
    for row in data['rows']:
        final=row['refinements'][-1];best=row['best_feasible']
        lines.append(f"| {row['name']} | {100*final['continuum_regret_lower']:.7f} | {100*best['worst_regret']:.7f} | {100*final['minimax_gap_upper']:.7f} | {best['name']} |")
    lines+=['','The clinical comparator optimises both union cutoffs, calibrates their null union probability, and applies the original marginal gates. The retuned union slightly improves on the purified grid candidate in both clinical scenarios. The clinical gains therefore identify a nearly optimal retuning of an established geometry; they do not demonstrate superiority of a new rejection shape.','',
            'The purified three-staircase mixtures remain saved in the JSON as constructive examples of the general Gaussian rearrangement. The continuum lower bounds are unchanged by this comparator check.','',
            'Reproduce the outer bounds and purified candidates with `PYTHONPATH=src python3 scripts/run_continuum_certificate.py`; repeat this comparator audit with `PYTHONPATH=src python3 scripts/run_asymmetric_union_check.py`.']
    (ROOT/'results'/'continuum_certificate_findings.md').write_text('\n'.join(lines)+'\n')


if __name__=='__main__':
    main()


==> anc/scripts/run_continuum_certificate.py <==
"""Evaluate the proved continuum relaxation and compare feasible upper rules."""
from pathlib import Path
import argparse
import json
import time
import numpy as np
from scipy.special import ndtri, ndtr
from scipy.optimize import minimize_scalar, linprog

from enrichment_minimax.continuum_certificate import ContinuumBayesEnvelope
from enrichment_minimax.robustness import (AdverseRisk, solve_robust_rectangle,
                                          robust_certificate, corner_score)
from enrichment_minimax.robust_candidate import AdjustedScoreRule
from enrichment_minimax.procedures import BenchmarkRule
from enrichment_minimax.upper_set_grid import StaircaseRule, UpperSetGrid
from enrichment_minimax.optimize import worst_on_interval
from enrichment_minimax.asymmetric_union import solve_asymmetric_union

ROOT=Path(__file__).resolve().parents[1]


def evaluate_rule(name,rule,ivs,rho,eps):
    direct=isinstance(rule,(StaircaseRule,AdjustedScoreRule)) or rule.__class__.__name__=='PurifiedStaircaseMixture'
    risk = rule if direct else AdverseRisk(rule,*eps)
    worst=[worst_on_interval(risk,iv,axis) for axis,iv in enumerate(ivs)]
    regrets=[risk.regret(w[0],axis,adaptive=True) for axis,w in enumerate(worst)]
    return dict(name=name,worst_regret=max(regrets),worst_regrets=regrets,
                worst_amplitudes=[w[0] for w in worst],
                null_size=rule.intersection_power(adaptive=True),
                upper_rule=True,arithmetic_certificate=False)


def read_staircase(boundary,rho,alpha,eps):
    convert=lambda x:float(x)
    edges=[convert(segment['x_lower']) for segment in boundary]+[np.inf]
    cuts=[convert(segment['y_cut']) for segment in boundary]
    c=float(ndtri(1-alpha))
    old=np.asarray(edges); refined=np.unique(np.r_[old,c])
    indices=np.searchsorted(old,refined[:-1],side='right')-1
    return StaircaseRule(refined,np.asarray(cuts)[indices],rho,alpha,*eps,order=48)


def fit_clinical_grid_mixture(ivs,rho,eps,spacing=.025):
    """Optimise q, then resolve a prior tie by a small feasible-mixture LP.

    Amplitudes are set at interval lower endpoints.  Every component is checked
    for a nonpositive derivative there, which makes these its actual worst
    amplitudes by the regret-shape lemma.  The continuum lower bound does not
    depend on this prior search being globally optimal.
    """
    rectangle=solve_robust_rectangle(*ivs,rho,*eps)
    a,b=[iv[0] for iv in ivs]
    grid=UpperSetGrid(a,b,.5,rho,*eps,spacing=spacing,extent=10.,anchors=rectangle.cuts)
    policies={}
    def objective(q):
        grid.q=float(q)
        grid.benefit=q*grid.alt[0]*grid.gate[:,None]+(1-q)*grid.alt[1]*grid.gate[None,:]
        grid.oracle=float(q*ndtr(a-grid.c)+(1-q)*ndtr(b-grid.c))
        _,out=grid.solve(iterations=42)
        for rule in [grid.under_rule,grid.over_rule]:
            key=tuple(rule.y_cuts)
            if key not in policies:
                risks=[rule.regret(amp,axis) for axis,amp in enumerate([a,b])]
                derivatives=[rule.regret(amp,axis,derivative=True)
                             for axis,amp in enumerate([a,b])]
                if max(derivatives)>1e-9:
                    raise RuntimeError('a component does not have endpoint worst amplitudes')
                policies[key]=dict(rule=rule,regrets=risks,derivatives=derivatives,
                                   null_size=rule.intersection_power())
        return -out['randomized_grid_prior_regret']
    fit=minimize_scalar(objective,bounds=(.4,.6),method='bounded',
                        options={'xatol':3e-6,'maxiter':30})
    # Neighbours ensure both sides of a nondifferentiable prior optimum occur
    # among the component rules even if the bounded optimiser stops at a tie.
    for q in [fit.x-2e-5,fit.x,fit.x+2e-5]:
        objective(float(q))
    records=list(policies.values());n=len(records)
    sizes=np.array([r['null_size'] for r in records])
    risks=np.array([r['regrets'] for r in records]).T
    constraints=np.c_[np.vstack([sizes,risks]),[0.,-1.,-1.]]
    lp=linprog(np.r_[np.zeros(n),1.],A_ub=constraints,b_ub=[.025-2e-12,0.,0.],
               A_eq=[np.r_[np.ones(n),0.]],b_eq=[1.],bounds=[(0.,None)]*(n+1),
               method='highs',options={'primal_feasibility_tolerance':1e-9,
                                       'dual_feasibility_tolerance':1e-9})
    if not lp.success:
        raise RuntimeError('clinical finite-mixture LP failed: '+lp.message)
    support=np.flatnonzero(lp.x[:n]>1e-12)
    weights=lp.x[support];weights=weights/weights.sum()
    rules=[records[i]['rule'] for i in support]
    chosen=[records[i] for i in support]
    result=dict(prior=[float(fit.x),a,b],rho=rho,alpha=.025,radii=list(eps),
                intervals=[list(iv) for iv in ivs],prior_search_success=bool(fit.success),
                grid_prior_regret=float(-fit.fun),source_spacing=spacing,
                source_extent=10.,candidate_count=n,mixture_lp_success=bool(lp.success),
                weights=weights.tolist(),direction=[1.,1.],
                mixture_worst_regret=float(lp.fun),
                mixture_regrets=(risks[:,support]@weights).tolist(),
                mixture_null_size=float(sizes[support]@weights),
                support=[dict(boundary=r['rule'].boundary(),regrets=r['regrets'],
                              derivatives_at_lower=r['derivatives'],null_size=r['null_size'])
                         for r in chosen],arithmetic_certificate=False)
    return result,rules,weights


def scenario(name,ivs,rho,eps,prior,old_row=None,local_spacings=(.004,.002,.001,.0005),
             extra_rules=(),mixture_record=None):
    start=time.time();alpha=.025;q,a,b=prior
    rectangle=solve_robust_rectangle(*ivs,rho,*eps,alpha=alpha)
    rect_info=robust_certificate(rectangle,*ivs,*eps)
    max_z=BenchmarkRule('max_z',rho,alpha)
    candidates=[evaluate_rule('rectangle',rectangle,ivs,rho,eps),
                evaluate_rule('closed max-Z',max_z,ivs,rho,eps)]
    retuned=solve_asymmetric_union(*ivs,rho,*eps,alpha=alpha,size_budget=alpha-2e-12)
    retuned_record=evaluate_rule('asymmetric closed max-Z',retuned,ivs,rho,eps)
    retuned_record.update(cutoffs=retuned.cutoffs.tolist(),allocation=retuned.allocation,
                          target_size=retuned.size_budget,boundary=retuned.boundary())
    candidates.append(retuned_record)
    candidates += [evaluate_rule(label,rule,ivs,rho,eps) for label,rule in extra_rules]
    try:
        info=corner_score(a,b,*rectangle.cuts,rectangle.c,rho,*eps)
        adjusted=AdjustedScoreRule(a,b,rho,*eps,alpha,info=info,q=q,log_k=info['log_k'])
        if adjusted.upper_certificate:
            candidates.append(evaluate_rule('adjusted score',adjusted,ivs,rho,eps))
    except ValueError:
        pass
    if old_row:
        for index,old in enumerate(old_row.get('grids',[])+old_row.get('refined_grids',[])):
            boundary=old.get('primal_boundary',old['boundary'])
            rule=read_staircase(boundary,rho,alpha,eps)
            candidates.append(evaluate_rule(f'saved staircase {index+1}',rule,ivs,rho,eps))
    minimum=min(row['worst_regret'] for row in candidates)
    feasible=next(row for row in candidates if row['worst_regret']<=minimum+1e-11)
    outputs=[]
    # The finely partitioned interval contains the empirically relevant boundary
    # heights; validity never depends on this choice or on containing a boundary.
    local_upper=max(2.4,float(max(rectangle.cuts))+.1,float(max_z.cut)+.1)
    initial=np.exp(rect_info['log_k'])
    last=None
    for h in local_spacings:
        anchors=np.r_[rectangle.cuts,max_z.cut,np.arange(rectangle.c,local_upper,h)]
        envelope=ContinuumBayesEnvelope(a,b,q,rho,*eps,alpha,spacing=.05,extent=10.,
                                        anchors=anchors,order=24)
        out=envelope.optimize_penalty(initial_penalty=initial)
        out.update(local_spacing=h,local_interval=[rectangle.c,local_upper],
                   primal_upper=feasible['worst_regret'],
                   minimax_gap_upper=feasible['worst_regret']-out['continuum_regret_lower'])
        outputs.append(out);last=envelope;initial=out['penalty']
        print(name,h,out['continuum_regret_lower'],feasible['worst_regret'],flush=True)
    # Independent change of quadrature order at a fixed penalty: a diagnostic,
    # explicitly not an error enclosure.
    check=ContinuumBayesEnvelope(a,b,q,rho,*eps,alpha,spacing=.05,extent=10.,
                                  anchors=last.edges[1:-1],order=40)
    checked=check.evaluate(outputs[-1]['penalty'])
    difference=abs(checked['continuum_regret_lower']-outputs[-1]['continuum_regret_lower'])
    return dict(name=name,intervals=[list(iv) for iv in ivs],rho=rho,alpha=alpha,
                radii=list(eps),prior=list(prior),rectangle=rect_info,
                feasible_candidates=candidates,best_feasible=feasible,refinements=outputs,
                asymmetric_union=retuned_record,
                independent_quadrature=checked,quadrature_order_change=difference,
                quadrature_difference_is_error_bound=False,seconds=time.time()-start,
                purified_mixture=mixture_record,
                continuum_bound_formula=True,arithmetic_certificate=False)


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--quick',action='store_true')
    parser.add_argument('--clinical-only',action='store_true')
    parser.add_argument('--reuse-clinical-mixtures',action='store_true')
    args=parser.parse_args()
    old=json.loads((ROOT/'results'/'upper_set_study.json').read_text())
    spacings=(.004,.002) if args.quick else (.004,.002,.001,.0005)
    rows=[]
    if args.clinical_only:
        previous=json.loads((ROOT/'results'/'continuum_certificate.json').read_text())
        rows=[r for r in previous['rows'] if r['name'].startswith('radius ')]
    for row in ([] if args.clinical_only else old['rows']):
        if row['case']!='intervals':
            continue
        prior=row.get('refined_prior',row['optimized_prior'])
        rows.append(scenario(f"radius {row['epsilon']}",row['intervals'],float(np.sqrt(.4)),
                             (row['epsilon'],row['epsilon']),prior,row,spacings))
    clinical=json.loads((ROOT/'results'/'clinical_calibration.json').read_text())
    planning=clinical['future_gaussian_experiment']
    rho=planning['rho'];ivs=(planning['A'],planning['B'])
    mixture_records=[]
    saved_mixtures=(json.loads((ROOT/'results'/'clinical_grid_candidates.json').read_text())
                    if args.reuse_clinical_mixtures else [])
    from enrichment_minimax.purified_rule import PurifiedStaircaseMixture
    for clinical_row in clinical['scenarios']:
        if clinical_row['name'] not in ('moderate','historical_point_in_B'):
            continue
        eps=(clinical_row['e_E'],clinical_row['e_B'])
        if args.reuse_clinical_mixtures:
            fitted=next(item for item in saved_mixtures if item['name']==clinical_row['name'])
            rules=[read_staircase(item['boundary'],rho,.025,eps) for item in fitted['support']]
            weights=fitted['weights']
        else:
            fitted,rules,weights=fit_clinical_grid_mixture(ivs,rho,eps)
        fitted['name']=clinical_row['name'];mixture_records.append(fitted)
        purified=PurifiedStaircaseMixture(rules=rules,weights=weights,direction=(1.,1.))
        a,b=fitted['prior'][1:];sd=np.sqrt(1-rho*rho)
        margins=[purified.direction_margin((a,rho*a-sd*eps[0])),
                 purified.direction_margin((rho*b-sd*eps[1],b))]
        if min(margins)<=0:
            raise RuntimeError('the chosen purification direction does not improve both targets')
        fitted['direction_margins_at_lower']=margins
        rows.append(scenario('QUEST '+clinical_row['name'],ivs,rho,eps,fitted['prior'],None,spacings,
                             extra_rules=[('purified grid mixture',purified)],mixture_record=fitted))
    (ROOT/'results'/'clinical_grid_candidates.json').write_text(json.dumps(mixture_records,indent=2,allow_nan=False)+'\n')
    data=dict(date='2026-09-15',rows=rows,continuum_bound_formula=True,
              numerical_evaluation=True,arithmetic_certificate=False,
              implementation='upper ordered vertex relaxation with likelihood secants',
              interpretation='Bounds apply to continuum randomised upper rules; display uses floating-point quadrature, not outward-rounded arithmetic.')
    (ROOT/'results'/'continuum_certificate.json').write_text(json.dumps(data,indent=2,allow_nan=False)+'\n')
    lines=['# Continuum optimality brackets','',
           'The lower endpoint evaluates a proved relaxation of the continuum game. The upper endpoint evaluates a feasible upper rule over the entire amplitude intervals. Values use floating-point quadrature; no arithmetic enclosure is claimed.','',
           '| Scenario | Lower regret (%) | Feasible upper regret (%) | Gap (percentage points) | Feasible rule |',
           '|---|---:|---:|---:|---|']
    for row in rows:
        last=row['refinements'][-1];best=row['best_feasible']
        lines.append(f"| {row['name']} | {100*last['continuum_regret_lower']:.7f} | {100*best['worst_regret']:.7f} | {100*last['minimax_gap_upper']:.7f} | {best['name']} |")
    lines+=['','The bound is valid for any supported prior and any nonnegative penalty. It does not rely on convergence of an outer prior optimiser or on the common-direction condition. Exact cell probabilities would make the displayed analytical inequality exact; numerical evaluation is tracked separately.','',
            'Local spacings are '+', '.join(map(str,spacings))+'. The remaining box spacing is 0.05, its extent is 10, and the marginal gate is included exactly. Each scenario records the Gaussian tail allowance, the penalty optimisation, the full refinement table, and a 24-versus-40-order quadrature comparison at the final penalty.','',
            'The QUEST rows use a source-based planning scale with prespecified sensitivity radii. They are sensitivity analyses, not clinical elicitations of the radii or patient burden. See the clinical source/calibration report.','',
            'Reproduce from the project directory with `PYTHONPATH=src python3 scripts/run_continuum_certificate.py`.']
    (ROOT/'results'/'continuum_certificate_findings.md').write_text('\n'.join(lines)+'\n')


if __name__=='__main__':
    main()


==> anc/src/enrichment_minimax/__init__.py <==
"""Fixed-design Gaussian target-specific regret research implementation."""

from .model import covariance, oracle_power
from .procedures import PairRule, BenchmarkRule
from .optimize import solve_two_point, solve_continuum

__all__ = ["covariance", "oracle_power", "PairRule", "BenchmarkRule",
           "solve_two_point", "solve_continuum"]


==> anc/src/enrichment_minimax/asymmetric_union.py <==
"""Retuned closed max-Z: an asymmetric union followed by marginal gates."""
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import ndtr, ndtri

from .upper_set_grid import StaircaseRule
from .optimize import worst_on_interval


class AsymmetricUnionRule(StaircaseRule):
    """Reject the intersection when X>kx or Y>ky, with exact-level calibration.

    The marginal X-tail probability is alpha*(1-allocation); the Y cutoff is
    calibrated so the origin union has probability alpha.  Allocation zero
    gives the X-only rule and allocation one gives the Y-only rule.  Every
    elementary rejection also requires its own marginal gate.
    """
    def __init__(self,allocation,rho,alpha=.025,eps_e=0.,eps_b=0.,order=64,*,size_budget=None):
        if not np.isfinite(allocation) or not 0<=allocation<=1:
            raise ValueError('allocation must lie in [0,1]')
        if not 0<=rho<1 or not 0<alpha<=.5:
            raise ValueError('require 0<=rho<1 and 0<alpha<=.5')
        budget=alpha if size_budget is None else float(size_budget)
        if not 0<budget<=alpha:
            raise ValueError('the union size budget must be in (0,alpha]')
        c=float(ndtri(1-alpha));minimum_cut=float(-ndtri(budget));sd=np.sqrt(1-rho*rho)
        if allocation==0:
            kx,ky=minimum_cut,np.inf
            if budget==alpha:
                kx=c;edges,cuts=[-np.inf,c,np.inf],[np.inf,-np.inf]
            else:
                edges,cuts=[-np.inf,c,kx,np.inf],[np.inf,np.inf,-np.inf]
        elif allocation==1:
            kx,ky=np.inf,minimum_cut
            edges,cuts=[-np.inf,c,np.inf],[ky,ky]
        else:
            kx=float(-ndtri(budget*(1-allocation)))
            def error(ky):
                extra=quad(lambda x:np.exp(-x*x/2)/np.sqrt(2*np.pi)
                           *ndtr((rho*x-ky)/sd),-np.inf,kx,
                           epsabs=2e-14,epsrel=2e-12,limit=150)[0]
                return ndtr(-kx)+extra-budget
            hi=max(6.,c+1.)
            while error(hi)>0:
                hi*=2
            ky=float(brentq(error,minimum_cut,hi,xtol=2e-13))
            edges,cuts=[-np.inf,c,kx,np.inf],[ky,ky,-np.inf]
        super().__init__(edges,cuts,rho,alpha,eps_e,eps_b,order)
        self.allocation=float(allocation)
        self.cutoffs=np.array([kx,ky])
        self.size_budget=budget


def solve_asymmetric_union(interval_e,interval_b,rho,eps_e=0.,eps_b=0.,
                           alpha=.025,order=64,*,size_budget=None):
    """Minimise worst regret over the entire calibrated asymmetric union family.

    Increasing allocation raises kx and lowers ky.  The exchanged lower-right
    and upper-left regions have equal null probability.  On adverse branch S,
    the likelihood increases in X and decreases in Y: it is larger throughout
    the lost lower-right region than throughout the gained upper-left region.
    The S gate holds throughout the lost region.  Thus every S regret rises;
    the symmetric argument makes every F regret fall.  The two continuous
    worst-regret curves are therefore equalised at the family minimax rule.
    """
    def make(w):
        return AsymmetricUnionRule(w,rho,alpha,eps_e,eps_b,order,size_budget=size_budget)
    def values(w):
        rule=make(w)
        return rule,[worst_on_interval(rule,iv,axis)
                     for axis,iv in enumerate([interval_e,interval_b])]
    def balance(w):
        _,risks=values(w)
        return risks[0][1]-risks[1][1]
    low,high=balance(0.),balance(1.)
    allocation=(0. if low>=0 else 1. if high<=0 else brentq(balance,0.,1.,xtol=2e-11))
    return make(allocation)


==> anc/src/enrichment_minimax/continuum_certificate.py <==
"""An order-preserving outer bound for the *continuum* Gaussian Bayes problem.

The theorem uses exact cell probabilities and likelihood-ratio bounds.  This
implementation evaluates it with floating-point Gaussian quadrature.  It does
not label quadrature agreement as a rigorous arithmetic enclosure.
"""
import numpy as np
from scipy.optimize import minimize_scalar
from scipy.special import ndtr, ndtri

from .upper_set_grid import gaussian_cell_masses, upper_set_dp


def positive_part_envelope(null_mass, benefit_mass, score_lower, score_upper,
                           penalty):
    """Bound integral f0*(score-penalty)+ using the score's cell range.

    On a crossing cell the secant of (score-penalty)+ gives the bound.  All
    quantities are exact in the mathematical statement, numerically evaluated
    here.  The returned bound is affine in the two cell masses for fixed score
    endpoints and penalty.
    """
    if not np.isfinite(penalty) or penalty < 0:
        raise ValueError('the penalty must be finite and nonnegative')
    p, b, lo, hi = np.broadcast_arrays(null_mass, benefit_mass,
                                      score_lower, score_upper)
    if (np.any(p < 0) or np.any(b < 0) or np.any(lo < 0)
            or np.any(hi < lo) or not all(np.all(np.isfinite(x)) for x in (p,b,lo,hi))):
        raise ValueError('finite nonnegative masses and ordered score bounds required')
    w = b-penalty*p
    out = np.zeros_like(w)
    above = lo >= penalty
    out[above] = w[above]
    crossing = (lo < penalty) & (hi > penalty)
    fraction = (hi[crossing]-penalty)/(hi[crossing]-lo[crossing])
    out[crossing] = fraction*(b[crossing]-lo[crossing]*p[crossing])
    # An upward correction protects the elementary inequality against local
    # round-off; it is not a substitute for outward-rounded arithmetic.
    return np.maximum(out, np.maximum(w, 0.))


def vertex_outer_maximum(cell_signed_mass, cell_positive_upper, min_threshold=None):
    """Maximise the vertex relaxation over all ordered [0,1] vertex values.

    Its optimum is attained at binary values: integrate their thresholded upper
    sets over levels in [0,1].  Existing upper-set dynamic programming therefore
    solves the relaxation, including randomised continuum rules.
    """
    w, plus = np.broadcast_arrays(cell_signed_mass, cell_positive_upper)
    if w.ndim != 2 or np.any(plus < np.maximum(w, 0.)-1e-13):
        raise ValueError('positive-part bounds must dominate signed masses and zero')
    vertex = np.zeros((w.shape[0]+1, w.shape[1]+1))
    vertex[:-1, :-1] -= plus-w
    vertex[1:, 1:] += plus
    thresholds, value = upper_set_dp(vertex, min_threshold)
    return thresholds, value


class ContinuumBayesEnvelope:
    """A computable upper bound on continuum fixed-prior gated power.

    The finite box is bounded by +/-extent.  Outside-box positive benefit is
    bounded by Gaussian marginal union bounds, with no discarded probability.
    The box grid splits both gates exactly.  Nonuniform anchors are supported.
    """
    def __init__(self, a, b, q, rho, eps_e=0., eps_b=0., alpha=.025,
                 spacing=.05, extent=10., anchors=(), order=24):
        values = [a,b,q,rho,eps_e,eps_b,alpha,spacing,extent]
        if (not np.all(np.isfinite(values)) or min(a,b) <= 0 or not 0 < q < 1
                or not 0 <= rho < 1 or min(eps_e,eps_b) < 0
                or not 0 < alpha <= .5 or spacing <= 0 or extent <= 3 or order < 8):
            raise ValueError('invalid model, grid or quadrature parameters')
        self.a, self.b, self.q, self.rho = map(float, [a,b,q,rho])
        self.eps_e, self.eps_b, self.alpha = map(float, [eps_e,eps_b,alpha])
        self.spacing, self.extent, self.order = float(spacing),float(extent),int(order)
        self.sd, self.c = np.sqrt(1-rho*rho), float(ndtri(1-alpha))
        if self.c >= extent:
            raise ValueError('the finite box must contain the marginal gate')
        anchors = np.asarray(anchors, dtype=float)
        if not np.all(np.isfinite(anchors)) or np.any(np.abs(anchors)>extent):
            raise ValueError('anchors must be finite and inside the box')
        n = int(np.ceil(2*extent/spacing))
        self.edges = np.unique(np.r_[np.linspace(-extent,extent,n+1),self.c,anchors])
        self.gate = self.edges[:-1] >= self.c
        self.means = [(a,rho*a-self.sd*eps_e),(rho*b-self.sd*eps_b,b)]
        self.null = gaussian_cell_masses(self.edges,self.edges,(0.,0.),rho,order)
        self.alternatives = [gaussian_cell_masses(self.edges,self.edges,m,rho,order)
                             for m in self.means]
        self.benefit = (q*self.alternatives[0]*self.gate[:,None]
                        +(1-q)*self.alternatives[1]*self.gate[None,:])
        self.score_lower, self.score_upper = self._score_ranges()
        self.min_threshold = np.where(self.edges <= self.c,
                                      np.searchsorted(self.edges,self.c,side='right'),0)
        self.oracle = float(q*ndtr(a-self.c)+(1-q)*ndtr(b-self.c))
        tails = [sum(float(ndtr(-extent-mu)+ndtr(mu-extent)) for mu in mean)
                 for mean in self.means]
        self.tail_benefit_bound = float(q*tails[0]+(1-q)*tails[1])

    def _score_ranges(self):
        xlo,xhi = self.edges[:-1,None],self.edges[1:,None]
        ylo,yhi = self.edges[None,:-1],self.edges[None,1:]
        lower = np.zeros(self.null.shape)
        upper = np.zeros(self.null.shape)
        parameters = [(self.a+self.rho*self.eps_e/self.sd,-self.eps_e/self.sd,
                       -(self.a**2+self.eps_e**2)/2,self.q,self.gate[:,None]),
                      (-self.eps_b/self.sd,self.b+self.rho*self.eps_b/self.sd,
                       -(self.b**2+self.eps_b**2)/2,1-self.q,self.gate[None,:])]
        for vx,vy,constant,weight,gate in parameters:
            low = constant+vx*(xlo if vx>=0 else xhi)+vy*(ylo if vy>=0 else yhi)
            high = constant+vx*(xhi if vx>=0 else xlo)+vy*(yhi if vy>=0 else ylo)
            lower += weight*np.exp(low)*gate
            upper += weight*np.exp(high)*gate
        if not np.all(np.isfinite(upper)):
            raise ValueError('likelihood bounds overflow; rescale or reduce the box')
        return lower,upper

    def evaluate(self, penalty, null_mass_l1_error=0., benefit_mass_l1_error=0.,
                 tail_error=0., oracle_error=0.):
        """Return the analytical lower-bound formula at a fixed penalty.

        Optional error allowances must be *known bounds*, not differences
        between quadrature orders.  The formula adds delta_B+k*delta_0 to the
        power bound and subtracts the oracle allowance from the regret bound.
        Their validity, and rounding of other computations, remain the caller's
        responsibility.  Default output is a numerical evaluation of the bound.
        """
        errors = [null_mass_l1_error,benefit_mass_l1_error,tail_error,oracle_error]
        if not np.all(np.isfinite(errors)) or min(errors)<0:
            raise ValueError('error allowances must be finite and nonnegative')
        signed = self.benefit-penalty*self.null
        positive = positive_part_envelope(self.null,self.benefit,
                                         self.score_lower,self.score_upper,penalty)
        _,lagrangian = vertex_outer_maximum(signed,positive,self.min_threshold)
        allowance = benefit_mass_l1_error+penalty*null_mass_l1_error+tail_error
        power_bound = penalty*self.alpha+lagrangian+self.tail_benefit_bound+allowance
        return dict(penalty=float(penalty),continuum_power_upper=float(power_bound),
                    continuum_regret_lower=float(self.oracle-power_bound-oracle_error),
                    vertex_lagrangian_upper=float(lagrangian),
                    tail_benefit_bound=self.tail_benefit_bound,
                    supplied_power_error_allowance=float(allowance),
                    supplied_oracle_error_allowance=float(oracle_error),
                    grid_shape=list(self.null.shape),spacing=self.spacing,extent=self.extent,
                    quadrature_order=self.order,
                    continuum_bound_formula=True,arithmetic_certificate=False)

    def optimize_penalty(self, initial_penalty=6., relative_range=(.5,1.5),
                         xatol=1e-7, maxiter=45):
        """Minimise the valid outer bound; global search is not needed for validity."""
        if initial_penalty <= 0 or not 0 < relative_range[0] < relative_range[1]:
            raise ValueError('positive penalty and ordered relative range required')
        lo,hi = initial_penalty*np.asarray(relative_range)
        fit = minimize_scalar(lambda k:self.evaluate(k)['continuum_power_upper'],
                              bounds=(lo,hi),method='bounded',
                              options={'xatol':xatol,'maxiter':maxiter})
        candidates = [self.evaluate(float(k)) for k in (lo,hi,initial_penalty,fit.x)]
        answer = min(candidates,key=lambda out:out['continuum_power_upper'])
        answer.update(penalty_optimizer_success=bool(fit.success),
                      penalty_optimizer_evaluations=int(fit.nfev))
        return answer


==> anc/src/enrichment_minimax/gaussian_direction.py <==
"""Check the finite-vertex direction condition for Gaussian purification.

The normalised linear programme maximises the smallest coordinate-order or
likelihood-direction margin. Its result is checked directly against the
input constraints. This is a numerical feasibility check, not an interval
arithmetic proof. For a compact polytope of alternative means, checking all
its vertices checks the whole polytope by linearity.
"""
import numpy as np
from scipy.optimize import linprog


def common_gaussian_direction(covariance, means, tolerance=1e-10):
    sigma = np.asarray(covariance, dtype=float)
    vertices = np.asarray(means, dtype=float)
    if (sigma.ndim != 2 or sigma.shape[0] != sigma.shape[1]
            or vertices.ndim != 2 or vertices.shape[1] != sigma.shape[0]
            or len(vertices) == 0 or not np.all(np.isfinite(sigma))
            or not np.all(np.isfinite(vertices))
            or not np.isfinite(tolerance) or tolerance <= 0):
        raise ValueError('finite square covariance, nonempty mean matrix and positive tolerance required')
    if not np.allclose(sigma, sigma.T, rtol=1e-12, atol=1e-14):
        raise ValueError('covariance must be symmetric')
    try:
        np.linalg.cholesky(sigma)
    except np.linalg.LinAlgError as exc:
        raise ValueError('covariance must be positive definite') from exc
    n = len(sigma)
    rows = np.vstack((sigma, vertices))
    fit = linprog(np.r_[np.zeros(n), -1.],
                  A_ub=np.column_stack((-rows, np.ones(len(rows)))),
                  b_ub=np.zeros(len(rows)),
                  A_eq=np.array([np.r_[np.ones(n), 0.]]), b_eq=[1.],
                  bounds=[(0., None)] * n + [(None, None)], method='highs')
    if not fit.success:
        raise RuntimeError('direction feasibility solver failed: ' + fit.message)
    omega = np.maximum(fit.x[:n], 0.)
    omega /= omega.sum()
    direction = sigma @ omega
    likelihood_margins = vertices @ omega
    margin = float(min(direction.min(), likelihood_margins.min()))
    status = ('positive_direction' if margin > tolerance else
              'incompatible' if fit.x[-1] < -tolerance else 'boundary_or_unresolved')
    return dict(status=status, omega=omega.tolist(), direction=direction.tolist(),
                coordinate_margins=direction.tolist(),
                likelihood_margins=likelihood_margins.tolist(),
                verified_margin=margin, lp_optimal_margin=float(fit.x[-1]),
                tolerance=float(tolerance), arithmetic_certificate=False)


==> anc/src/enrichment_minimax/model.py <==
"""Known-variance, additive treatment effects in two mutually exclusive strata."""

import numpy as np
from scipy.special import ndtr, ndtri


def covariance(prevalence, variance_s, variance_c, covariance_sc=0.0):
    """Return (variance_F, corr(Z_S, Z_F)) for fixed prevalence.

    Input variances concern treatment-effect estimators, not individual outcomes.
    Correlation from shared inclusion in the full-population estimator is automatic.
    """
    if not 0 < prevalence < 1:
        raise ValueError("prevalence must be strictly between zero and one")
    if variance_s <= 0 or variance_c <= 0:
        raise ValueError("stratum estimator variances must be positive")
    if abs(covariance_sc) >= np.sqrt(variance_s * variance_c):
        raise ValueError("stratum covariance must be positive definite")
    p = prevalence
    vf = p*p*variance_s + (1-p)**2*variance_c + 2*p*(1-p)*covariance_sc
    rho = (p*variance_s + (1-p)*covariance_sc) / np.sqrt(variance_s*vf)
    return float(vf), float(rho)


def oracle_power(amplitude, alpha=0.025):
    """One-sided level-alpha marginal power in the identical fixed experiment."""
    if not 0 < alpha < 1:
        raise ValueError("alpha must be between zero and one")
    return ndtr(np.asarray(amplitude) - ndtri(1-alpha))


==> anc/src/enrichment_minimax/optimize.py <==
"""Two-point and compact-ray optimization with numerical primal/dual diagnostics.

The continuum support reduction is proved in theory/model_and_proofs.md for the
specified two-ray model. The computed gap uses numerical integrals, not interval
arithmetic: it is not a formally verified floating-point certificate.
"""

import numpy as np
from scipy.optimize import brentq, minimize
from .procedures import PairRule, SingleGateRule, RectangularRule


def worst_on_interval(rule, interval, axis):
    """Locate a regret maximizer using the derivative's sign structure.

    Positive two-label Bayes/finite-cutoff rules have a unique maximizer. For
    an endpoint rule's identically zero branch, return the lower endpoint.
    """
    lo, hi = map(float, interval)
    if not 0 < lo <= hi:
        raise ValueError("amplitude interval must be positive and ordered")
    derivative = lambda a: rule.regret(a, axis, derivative=True)
    if lo == hi or derivative(lo) <= 0:
        amp = lo
    elif derivative(hi) >= 0:
        amp = hi
    else:
        amp = brentq(derivative, lo, hi, xtol=2e-10)
    return float(amp), rule.regret(amp, axis)


def solve_two_point(a, b, rho, alpha=0.025, objective="regret", order=128):
    """Find the equalizer weight; maximin power can attain an exact endpoint."""
    if objective not in {"regret", "power"}:
        raise ValueError("objective must be regret or power")
    def make_rule(q):
        if q == 0 or q == 1:
            return SingleGateRule(1 if q == 0 else 0,rho,alpha,order)
        return PairRule(a,b,q,rho,alpha,order)
    def balance(q):
        rule = make_rule(q)
        if objective == "regret":
            return rule.regret(a, 0)-rule.regret(b, 1)
        return rule.target_power(a, 0)-rule.target_power(b, 1)
    qlo, qhi = 0.0, 1.0
    vlo, vhi = balance(qlo), balance(qhi)
    endpoint = False
    if vlo*vhi < 0:
        q = brentq(balance, qlo, qhi, xtol=2e-10)
    else:
        if objective == "regret":
            raise RuntimeError("regret equalizer not bracketed; inspect numerical precision")
        endpoint = True
        candidates = [make_rule(qlo),make_rule(qhi)]
        q = max(candidates, key=lambda r:min(r.target_power(a,0),r.target_power(b,1))).q
    rule = make_rule(q)
    diagnostics = dict(objective=objective, endpoint_solution=endpoint,
                       regrets=[rule.regret(a,0),rule.regret(b,1)],
                       powers=[rule.target_power(a,0),rule.target_power(b,1)])
    return rule, diagnostics


def solve_continuum(interval_e, interval_b, rho, alpha=0.025, order=128):
    """Maximize two-atom dual and check against full-interval primal risk.

    Multiple starting points guard optimization; the separately computed numerical
    primal-dual gap diagnoses global optimality for this continuum model.
    """
    for lo, hi in [interval_e, interval_b]:
        if not 0 < lo <= hi:
            raise ValueError("positive ordered amplitude intervals required")
    bounds = [(1e-5,1-1e-5), tuple(interval_e), tuple(interval_b)]
    def objective(v):
        q,a,b = v
        rule = PairRule(a,b,q,rho,alpha,order)
        re, rb = rule.regret(a,0), rule.regret(b,1)
        value = q*re+(1-q)*rb
        gradient = np.array([re-rb,
                             q*rule.regret(a,0,derivative=True),
                             (1-q)*rule.regret(b,1,derivative=True)])
        return -value, -gradient
    starts = [[0.5,np.mean(interval_e),np.mean(interval_b)],
              [0.25,interval_e[0],interval_b[0]],
              [0.75,interval_e[1],interval_b[1]]]
    fits = [minimize(objective, x, jac=True, bounds=bounds, method="L-BFGS-B",
                     options={"ftol":1e-14,"gtol":2e-9,"maxiter":200,"maxls":40})
            for x in starts]
    fit = min(fits,key=lambda f:f.fun)
    q,a,b = fit.x
    rule = PairRule(a,b,q,rho,alpha,order)
    ae,re = worst_on_interval(rule,interval_e,0)
    ab,rb = worst_on_interval(rule,interval_b,1)
    lower = q*rule.regret(a,0)+(1-q)*rule.regret(b,1)
    upper = max(re,rb)
    diagnostics = dict(interval_e=list(interval_e),interval_b=list(interval_b),
                       worst_amplitudes=[ae,ab],worst_regrets=[re,rb],
                       dual_lower=lower,primal_upper=upper,
                       numerical_gap=upper-lower,
                       optimizer_success=bool(fit.success),message=str(fit.message),
                       starts=[dict(success=bool(f.success),value=float(-f.fun)) for f in fits],
                       arithmetic_certificate=False)
    return rule,diagnostics


def solve_rectangular(interval_e,interval_b,rho,alpha=.025,order=128):
    """Minimax regret within asymmetric rectangular closure, a stronger baseline.

    Raising the S cutoff increases all S regrets and calibration lowers the F
    cutoff, decreasing all F regrets. Equalizing the two interval maxima is
    therefore the global minimax solution within this one-parameter family.
    """
    def make_rule(allocation):
        if allocation in [0,1]:
            return SingleGateRule(0 if allocation==0 else 1,rho,alpha,order)
        return RectangularRule(allocation,rho,alpha,order)
    def balance(allocation):
        rule=make_rule(allocation)
        return (worst_on_interval(rule,interval_e,0)[1]
                -worst_on_interval(rule,interval_b,1)[1])
    allocation=brentq(balance,0,1,xtol=2e-11)
    return make_rule(allocation)


==> anc/src/enrichment_minimax/procedures.py <==
"""Monotone closed tests and deterministic one-dimensional probability integrals.

All final decisions have marginal gates at c = Phi^-1(1-alpha). For the
two labeled rays, conditional other-coordinate distributions given the target
coordinate do not depend on effect amplitude. This reduces regret to a
one-dimensional Gaussian convolution on a finite interval.
"""

from functools import lru_cache
import numpy as np
from numpy.polynomial.legendre import leggauss
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import ndtr, ndtri

SQRT2PI = np.sqrt(2*np.pi)


def pdf(x):
    return np.exp(-0.5*np.asarray(x)**2) / SQRT2PI


@lru_cache(maxsize=16)
def gauss_nodes(order):
    return leggauss(order)


class ClosedRule:
    """Base for intersection tests supported on the union of marginal gates."""

    def __init__(self, rho, alpha=0.025, order=128):
        if not 0 <= rho < 1:
            raise ValueError("this ray implementation requires 0 <= rho < 1")
        if not 0 < alpha <= 0.5:
            raise ValueError("this implementation requires 0 < alpha <= 0.5")
        self.rho, self.alpha, self.order = float(rho), float(alpha), int(order)
        self.c = float(ndtri(1-alpha))
        self.sd = float(np.sqrt(1-rho*rho))

    def threshold(self, x, axis=0):
        """Other-coordinate threshold for intersection rejection at target x."""
        raise NotImplementedError

    def breaks(self, axis=0):
        """Finite integration interval subdivisions for missed target claims."""
        raise NotImplementedError

    def _integrate(self, fn, axis=0, adaptive=False):
        points = self.breaks(axis)
        total = 0.0
        for lo, hi in zip(points[:-1], points[1:]):
            if hi <= lo:
                continue
            if adaptive:
                total += quad(lambda x: float(fn(np.array([x]))[0]), lo, hi,
                              epsabs=2e-12, epsrel=2e-11, limit=200)[0]
            else:
                nodes, weights = gauss_nodes(self.order)
                x = (hi-lo)/2*nodes + (hi+lo)/2
                total += (hi-lo)/2 * np.dot(weights, fn(x))
        return float(total)

    def regret(self, amplitude, axis=0, derivative=False, adaptive=False):
        """Target-specific ray regret, or its derivative holding rule fixed."""
        a = float(amplitude)
        def integrand(x):
            g = ndtr((self.threshold(x, axis)-self.rho*x)/self.sd)
            ans = pdf(x-a)*g
            return ans*(x-a) if derivative else ans
        return self._integrate(integrand, axis, adaptive)

    def target_power(self, amplitude, axis=0, adaptive=False):
        return float(ndtr(amplitude-self.c)-self.regret(amplitude, axis,
                                                       adaptive=adaptive))

    def claim_power(self, mean, axis=0, adaptive=False):
        """Elementary rejection probability at any bivariate mean."""
        m, other = float(mean[axis]), float(mean[1-axis])
        def integrand(x):
            cond_mean = other+self.rho*(x-m)
            return pdf(x-m)*ndtr((self.threshold(x, axis)-cond_mean)/self.sd)
        return float(ndtr(m-self.c)-self._integrate(integrand, axis, adaptive))

    def intersection_power(self, mean=(0.0, 0.0), adaptive=False):
        """P(phi=1) = P(D_S=1) + P(X<=c, phi=1)."""
        mx, my = mean
        ycrit = float(self.threshold(np.array([self.c-1.0]), axis=0)[0])
        extra = quad(lambda y: float(pdf(y-my)*ndtr(
            (self.c-mx-self.rho*(y-my))/self.sd)),
            ycrit, np.inf, epsabs=2e-12, epsrel=2e-11, limit=150)[0]
        return self.claim_power(mean, 0, adaptive)+extra

    def fwer(self, mean, adaptive=False):
        nulls = [mean[0] <= 0, mean[1] <= 0]
        if all(nulls):
            return self.intersection_power(mean, adaptive)
        if any(nulls):
            return self.claim_power(mean, 0 if nulls[0] else 1, adaptive)
        return 0.0

    def decisions(self, z):
        z = np.asarray(z)
        phi = z[..., 1] > self.threshold(z[..., 0], 0)
        return phi[..., None] & (z > self.c)


class PairRule(ClosedRule):
    """Bayes-optimal gated LR score for one positive amplitude on each ray.

    Score = q 1{x>c} exp(a*x-a^2/2) +
            (1-q) 1{y>c} exp(b*y-b^2/2).
    q is a least-favorable design weight when optimized, not a clinical prior.
    """

    def __init__(self, a, b, q, rho, alpha=0.025, order=128):
        super().__init__(rho, alpha, order)
        if min(a, b) <= 0 or not 0 < q < 1:
            raise ValueError("positive amplitudes and an interior weight required")
        self.a, self.b, self.q = float(a), float(b), float(q)
        self.amplitudes = np.array([a, b], dtype=float)
        self.logweights = np.log([q, 1-q])
        self.loggates = self.logweights+self.amplitudes*self.c-self.amplitudes**2/2
        lo = float(max(self.loggates))
        self.logk = lo
        hi = lo+1
        self.logk = hi
        while self.intersection_power() > self.alpha:
            hi += 1
            self.logk = hi
            if hi-lo > 100:
                raise RuntimeError("failed to bracket score threshold")
        def size_error(logk):
            self.logk = float(logk)
            return self.intersection_power()-self.alpha
        # Near a zero prior weight, the excess at the gate floor is below
        # floating-point integration precision. Move very slightly upward.
        if size_error(lo) <= 2e-12:
            self.logk = lo+2e-11
            return
        self.logk = float(brentq(size_error, lo, hi, xtol=2e-12))

    def _crit(self, axis):
        a = self.amplitudes[axis]
        return (self.logk-self.logweights[axis]+a*a/2)/a

    def threshold(self, x, axis=0):
        x = np.asarray(x, dtype=float)
        a, b = self.amplitudes[axis], self.amplitudes[1-axis]
        own_log = self.logweights[axis]+a*x-a*a/2
        # Own gate opens strictly above c; endpoints have zero Gaussian mass.
        own_log = np.where(x > self.c, own_log, -np.inf)
        all_y = own_log >= self.logk
        ratio = np.exp(np.minimum(own_log-self.logk, -np.finfo(float).eps))
        residual_log = self.logk+np.log1p(-ratio)
        other_y = (residual_log-self.logweights[1-axis]+b*b/2)/b
        return np.where(all_y, -np.inf, np.maximum(self.c, other_y))

    def breaks(self, axis=0):
        stop = max(self.c, self._crit(axis))
        other_floor = np.exp(self.loggates[1-axis]-self.logk)
        if other_floor >= 1:
            bend = self.c
        else:
            a = self.amplitudes[axis]
            bend = (self.logk+np.log1p(-other_floor)-self.logweights[axis]+a*a/2)/a
        bend = float(np.clip(bend, self.c, stop))
        return [self.c, bend, stop]

    def as_dict(self):
        return dict(a=self.a, b=self.b, q=self.q, rho=self.rho,
                    alpha=self.alpha, log_threshold=self.logk)


class SingleGateRule(ClosedRule):
    """Exact endpoint rule: prioritize one marginal test, retaining closure."""

    def __init__(self, chosen_axis, rho, alpha=0.025, order=128):
        super().__init__(rho, alpha, order)
        self.chosen_axis = int(chosen_axis)
        self.q = 1.0 if chosen_axis == 0 else 0.0

    def threshold(self, x, axis=0):
        x = np.asarray(x)
        if axis == self.chosen_axis:
            return np.where(x > self.c, -np.inf, np.inf)
        return np.full_like(x, self.c, dtype=float)

    def regret(self, amplitude, axis=0, derivative=False, adaptive=False):
        if axis == self.chosen_axis:
            return 0.0
        a = float(amplitude)
        return quad(lambda x: float(pdf(x-a)*ndtr((self.c-self.rho*x)/self.sd)
                    *((x-a) if derivative else 1)),
                    self.c, np.inf, epsabs=2e-12, epsrel=2e-11)[0]

    def claim_power(self, mean, axis=0, adaptive=False):
        if axis == self.chosen_axis:
            return float(ndtr(mean[axis]-self.c))
        m, other = mean[axis], mean[1-axis]
        return quad(lambda x: float(pdf(x-m)*ndtr(
                    (other+self.rho*(x-m)-self.c)/self.sd)),
                    self.c, np.inf, epsabs=2e-12, epsrel=2e-11)[0]

    def intersection_power(self, mean=(0.,0.), adaptive=False):
        return float(ndtr(mean[self.chosen_axis]-self.c))

    def as_dict(self):
        return dict(chosen_axis=self.chosen_axis,q=self.q,rho=self.rho,alpha=self.alpha)


class BenchmarkRule(ClosedRule):
    """Closed Bonferroni/Simes, parametric max-Z, or Gaussian DT step-up.

    dunnett_tamhane is the two-test, infinite-df version of Dunnett & Tamhane
    (1992): reject the intersection if min(Z)>c or max(Z)>t, with exact null
    calibration of t. It is an existing benchmark, not a new proposed method.
    """

    def __init__(self, name, rho, alpha=0.025, order=128):
        super().__init__(rho, alpha, order)
        if name not in {"bonferroni", "simes", "max_z", "dunnett_tamhane"}:
            raise ValueError("unknown benchmark")
        self.name = name
        self.cut = float(ndtri(1-alpha/2))
        if name == "max_z":
            def size_error(k):
                extra = quad(lambda y: float(pdf(y)*ndtr((k-self.rho*y)/self.sd)),
                             k, np.inf, epsabs=2e-12)[0]
                return ndtr(-k)+extra-alpha
            self.cut = float(brentq(size_error, self.c, self.cut+1, xtol=2e-12))
        elif name == "dunnett_tamhane":
            def size_error(k):
                self.cut = k
                return self.intersection_power()-alpha
            self.cut = float(brentq(size_error,self.c,self.cut+1,xtol=2e-12))

    def threshold(self, x, axis=0):
        x = np.asarray(x)
        threshold = np.full_like(x, self.cut, dtype=float)
        if self.name in {"simes", "dunnett_tamhane"}:
            threshold = np.where(x > self.c, self.c, threshold)
        return np.where(x > self.cut, -np.inf, threshold)

    def breaks(self, axis=0):
        return [self.c, self.cut]


class RectangularRule(ClosedRule):
    """Asymmetric two-cutoff closure: either large Z, or both marginal gates.

    allocation is a share of the null missed-claim probability used to calibrate
    the two cutoffs. This is a benchmark family, not a novelty claim.
    """

    def __init__(self, allocation, rho, alpha=.025, order=128):
        super().__init__(rho,alpha,order)
        if not 0 < allocation < 1:
            raise ValueError("interior null-probability allocation required")
        self.allocation=float(allocation)
        fn=lambda x:float(pdf(x)*ndtr((self.c-self.rho*x)/self.sd))
        total=quad(fn,self.c,np.inf,epsabs=2e-12)[0]
        def inverse(share):
            target=share*total
            return brentq(lambda t:quad(fn,self.c,t,epsabs=2e-12)[0]-target,
                          self.c,self.c+16,xtol=2e-12)
        self.cuts=np.array([inverse(allocation),inverse(1-allocation)])

    def threshold(self,x,axis=0):
        x=np.asarray(x)
        out=np.where(x>self.c,self.c,self.cuts[1-axis])
        return np.where(x>self.cuts[axis],-np.inf,out)

    def breaks(self,axis=0):
        return [self.c,self.cuts[axis]]

    def as_dict(self):
        return dict(allocation=self.allocation,cutoffs=self.cuts.tolist(),
                    rho=self.rho,alpha=self.alpha)


==> anc/src/enrichment_minimax/purified_rule.py <==
"""Deterministic Gaussian fibre purification of finite staircase mixtures.

The construction preserves null size and upperness. It improves a gated
alternative power whenever that alternative's likelihood is nondecreasing
along ``direction``. The direction must lie in the positive coordinate cone
and have nonnegative coordinates after multiplication by inverse covariance.
All probabilities below are numerical quadratures, not arithmetic enclosures.
"""
from functools import lru_cache

import numpy as np
from numpy.polynomial.legendre import leggauss
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import log_ndtr, logsumexp, ndtr, ndtri_exp

from .upper_set_grid import StaircaseRule


def _phi(x):
    return np.exp(-.5*np.asarray(x)**2)/np.sqrt(2*np.pi)


def _normal_interval(lo, hi):
    """Stable Phi(hi)-Phi(lo) for ordered endpoints, including infinities."""
    lo, hi = np.broadcast_arrays(lo, hi)
    use_survival = lo > 0
    log_big = np.where(use_survival, log_ndtr(-lo), log_ndtr(hi))
    log_small = np.where(use_survival, log_ndtr(-hi), log_ndtr(lo))
    with np.errstate(invalid='ignore'):
        ans = np.exp(log_big)*(-np.expm1(np.minimum(0., log_small-log_big)))
    return np.where((lo < hi) & np.isfinite(log_big), ans, 0.)


@lru_cache(maxsize=8)
def _nodes(order):
    return leggauss(order)


class PurifiedStaircaseMixture:
    """Replace a random staircase mixture by conditional upper Gaussian tails.

    Either pass ``(under_rule, over_rule, mixing_weight)`` or pass keyword
    ``rules`` and ``weights``. The two-rule weight is on ``over_rule``.
    ``direction=(dx,dy)`` defines X=dx(T+Z), Y=dy(T-Z). ``eps`` is inherited
    from the staircases, so regret and its analytic amplitude derivative are
    compatible with ``worst_on_interval``. Construction checks the coordinate
    order condition only; callers verify ``direction_margin(mean) >= 0`` at
    their alternative means before claiming simultaneous power domination.
    """
    def __init__(self, under_rule=None, over_rule=None, mixing_weight=None,
                 direction=(1., 1.), *, rules=None, weights=None, order=64):
        if rules is None:
            if under_rule is None or over_rule is None or mixing_weight is None:
                raise ValueError('provide two rules and mixing weight, or rules and weights')
            rules, weights = [under_rule, over_rule], [1-mixing_weight, mixing_weight]
        elif any(x is not None for x in (under_rule, over_rule, mixing_weight)):
            raise ValueError('choose exactly one mixture specification')
        rules = list(rules)
        weights = np.asarray(weights, dtype=float)
        if (not rules or weights.shape != (len(rules),)
                or not np.all(np.isfinite(weights)) or np.any(weights < 0)
                or not np.isclose(weights.sum(), 1., rtol=0, atol=1e-12)
                or not all(isinstance(r, StaircaseRule) for r in rules)):
            raise ValueError('staircase rules and finite nonnegative weights summing to one required')
        positive = weights > 0
        self.rules = [r for r, keep in zip(rules, positive) if keep]
        self.weights = weights[positive]/weights[positive].sum()
        first = self.rules[0]
        if any(r.rho != first.rho or r.alpha != first.alpha
               or not np.array_equal(r.eps, first.eps) for r in self.rules):
            raise ValueError('all rules must share covariance, gates and transverse radii')
        self.rho, self.alpha, self.c, self.sd = first.rho, first.alpha, first.c, first.sd
        self.eps = first.eps.copy()
        self.order = int(order)
        direction = np.asarray(direction, dtype=float)
        if (direction.shape != (2,) or not np.all(np.isfinite(direction))
                or np.min(direction) <= 0 or order < 8):
            raise ValueError('positive finite two-dimensional direction and order >=8 required')
        covariance = np.array([[1., self.rho], [self.rho, 1.]])
        self.omega = np.linalg.solve(covariance, direction)
        if self.omega.min() < -1e-12:
            raise ValueError('inverse-covariance direction must be nonnegative to preserve upperness')
        # Repair only rounding-level violations by changing the actual
        # direction to one generated by a nonnegative omega.
        self.omega = np.maximum(self.omega, 0.)
        direction = covariance @ self.omega
        if direction.min() <= 0:
            raise ValueError('the repaired direction must remain strictly positive')
        self.dx, self.dy = map(float, direction)
        self.tau2 = .25*(self.dx**-2+self.dy**-2-2*self.rho/(self.dx*self.dy))
        self.tau = np.sqrt(self.tau2)
        self.beta = (self.dx**-2-self.dy**-2)/(4*self.tau2)
        self.sigma = np.sqrt((1-self.rho**2)/(4*self.dx**2*self.dy**2*self.tau2))
        self._corners = []
        kinks = []
        for rule in self.rules:
            keep = np.r_[True, rule.y_cuts[1:] != rule.y_cuts[:-1]]
            x, y = rule.x_edges[:-1][keep]/self.dx, rule.y_cuts[keep]/self.dy
            nonempty = y < np.inf
            x, y = x[nonempty], y[nonempty]
            self._corners.append((x, y))
            for candidates in ((x-y)/2, (x[1:]-y[:-1])/2):
                kinks.extend(candidates[np.isfinite(candidates)])
        self.kinks = np.unique(kinks)

    def _component_boundaries(self, z):
        z = np.asarray(z, dtype=float)
        flat = z.reshape(-1)
        values = []
        for x, y in self._corners:
            if len(x):
                values.append(np.min(np.maximum(x[:, None]-flat, y[:, None]+flat), axis=0))
            else:
                values.append(np.full(flat.shape, np.inf))
        return np.asarray(values).reshape((len(values),)+z.shape)

    def boundary_in_fibres(self, z):
        z = np.asarray(z, dtype=float)
        h = self._component_boundaries(z)
        u = (h-self.beta*z)/self.sigma
        log_weights = np.log(self.weights).reshape((-1,)+(1,)*z.ndim)
        log_p = logsumexp(log_weights+log_ndtr(-u), axis=0)
        log_one_minus_p = logsumexp(log_weights+log_ndtr(u), axis=0)
        # Computing both tails avoids losing tiny 1-p when p rounds to one.
        inverse = np.where(log_p <= -np.log(2.), -ndtri_exp(log_p),
                           ndtri_exp(log_one_minus_p))
        return self.beta*z+self.sigma*inverse

    def conditional_null_probability(self, z):
        z = np.asarray(z, dtype=float)
        h = self._component_boundaries(z)
        weights = self.weights.reshape((-1,)+(1,)*z.ndim)
        return np.sum(weights*ndtr((self.beta*z-h)/self.sigma), axis=0)

    def decisions(self, points):
        points = np.asarray(points, dtype=float)
        t = .5*(points[..., 0]/self.dx+points[..., 1]/self.dy)
        z = .5*(points[..., 0]/self.dx-points[..., 1]/self.dy)
        selected = t > self.boundary_in_fibres(z)
        return selected[..., None] & (points > self.c)

    def direction_margin(self, mean):
        return float(np.asarray(mean) @ self.omega)

    def _means(self, mean):
        x, y = map(float, mean)
        return .5*(x/self.dx+y/self.dy), .5*(x/self.dx-y/self.dy)

    def _gate(self, z, axis):
        return self.c/self.dx-z if axis == 0 else self.c/self.dy+z

    def _breaks(self, mean_z, axis, radius=12.):
        lo, hi = mean_z-radius*self.tau, mean_z+radius*self.tau
        points = list(self.kinks[(self.kinks > lo) & (self.kinks < hi)])
        if axis is not None:
            def difference(z):
                return float(self.boundary_in_fibres(z)-self._gate(z, axis))
            left, right = difference(lo), difference(hi)
            if np.isfinite(left) and np.isfinite(right) and left*right < 0:
                points.append(brentq(difference, lo, hi, xtol=1e-12))
        return np.unique((np.asarray(points)-mean_z)/self.tau)

    def _integrate(self, mean, axis=None, missed=False, derivative_vector=None,
                   adaptive=False, order=None):
        mean_t, mean_z = self._means(mean)
        if derivative_vector is not None:
            derivative_t, derivative_z = self._means(derivative_vector)
            conditional_derivative = derivative_t-self.beta*derivative_z
        else:
            derivative_z = conditional_derivative = 0.

        def integrand(u):
            z = mean_z+self.tau*np.asarray(u)
            h = self.boundary_in_fibres(z)
            conditional_mean = mean_t+self.beta*(z-mean_z)
            if missed:
                gate = self._gate(z, axis)
                lower = (gate-conditional_mean)/self.sigma
                upper = (h-conditional_mean)/self.sigma
                value = _normal_interval(lower, upper)
                if derivative_vector is not None:
                    value = (np.asarray(u)*derivative_z/self.tau*value
                             +np.where(h > gate, conditional_derivative/self.sigma
                                       *(_phi(lower)-_phi(upper)), 0.))
            else:
                if axis is not None:
                    h = np.maximum(h, self._gate(z, axis))
                value = ndtr((conditional_mean-h)/self.sigma)
            return _phi(u)*value

        breaks = self._breaks(mean_z, axis)
        if adaptive:
            # Infinite end intervals retain all Gaussian mass.
            edges = np.r_[-np.inf, breaks, np.inf]
            return float(sum(quad(lambda u: float(integrand(u)), lo, hi,
                                  epsabs=2e-13/max(1, len(edges)-1),
                                  epsrel=2e-11, limit=150)[0]
                             for lo, hi in zip(edges[:-1], edges[1:])))
        # At 12 SD the omitted outer probability is <3.6e-33. Adaptive=True
        # integrates the infinite tails and supplies an independent check.
        edges = np.r_[-12., breaks, 12.]
        nodes, weights = _nodes(int(order or self.order))
        lo, hi = edges[:-1], edges[1:]
        u = (lo[:, None]+hi[:, None])/2+(hi-lo)[:, None]*nodes/2
        return float(np.sum((hi-lo)/2*np.sum(integrand(u)*weights, axis=1)))

    def intersection_power(self, mean=(0., 0.), adaptive=False, order=None):
        return self._integrate(mean, adaptive=adaptive, order=order)

    def claim_power(self, mean, axis=0, adaptive=False, order=None):
        if axis not in (0, 1):
            raise ValueError('axis must be 0 or 1')
        return self._integrate(mean, axis=axis, adaptive=adaptive, order=order)

    def regret(self, amplitude, axis=0, derivative=False, adaptive=False):
        if axis not in (0, 1):
            raise ValueError('axis must be 0 or 1')
        a = float(amplitude)
        mean = [a, self.rho*a-self.sd*self.eps[axis]]
        tangent = [1., self.rho]
        if axis == 1:
            mean, tangent = mean[::-1], tangent[::-1]
        return self._integrate(mean, axis=axis, missed=True,
                               derivative_vector=tangent if derivative else None,
                               adaptive=adaptive)

    def target_power(self, amplitude, axis=0, adaptive=False):
        return float(ndtr(amplitude-self.c)-self.regret(amplitude, axis, adaptive=adaptive))

    def fwer(self, mean, adaptive=False):
        nulls = np.asarray(mean) <= 0
        if nulls.all():
            return self.intersection_power(mean, adaptive=adaptive)
        if nulls.any():
            return self.claim_power(mean, 0 if nulls[0] else 1, adaptive=adaptive)
        return 0.


==> anc/src/enrichment_minimax/robust_candidate.py <==
"""Calibrated adjusted-score candidates for modest transverse departures.

The construction is limited to strictly positive normalized corner gradients.
``upper_certificate`` records a sufficient analytic monotonicity check evaluated
in floating point; it is not an interval-arithmetic certificate. A candidate
that fails that check must not be used as a feasible monotone upper bound.
See theory/robustness_bound_review.md, especially section 5.
"""

import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import ndtr, ndtri

from .procedures import gauss_nodes, pdf
from .robustness import corner_score, log_strip_average


class AdjustedScoreRule:
    """Fixed-prior adjusted-score threshold, calibrated at the global null.

    Supply either ``info`` from ``robust_certificate`` or explicit ``q`` and
    ``log_k`` (the fitted rectangle's reference log threshold). ``regret``
    already uses adverse offsets and must not be wrapped in ``AdverseRisk``.
    Only when ``upper_certificate`` is true does adverse-face reduction apply
    and the rule attain the constrained fixed-prior Bayes optimum. This class
    does not optimize a least-favorable prior or assert global minimaxity.
    Even without that certificate, its prior-average regret is a dual lower
    bound: it maximizes adjusted-score power and attains strip-averaging
    equality. Its adverse-face worst regret is then not a feasible upper bound.
    """

    def __init__(self, a, b, rho, eps_e=0., eps_b=0., alpha=.025,
                 order=128, info=None, q=None, log_k=None):
        values = np.asarray([a, b, rho, eps_e, eps_b, alpha], dtype=float)
        if not np.all(np.isfinite(values)):
            raise ValueError("finite model parameters required")
        if min(a, b) <= 0 or not 0 <= rho < 1 or min(eps_e, eps_b) < 0:
            raise ValueError("positive amplitudes, 0<=rho<1 and nonnegative radii required")
        if not 0 < alpha <= .5 or int(order) != order or order < 16:
            raise ValueError("0<alpha<=.5 and an integer quadrature order >=16 required")
        fit = {} if info is None else dict(info)
        q = fit.get("q") if q is None else q
        log_k = fit.get("log_k") if log_k is None else log_k
        if q is None or log_k is None or not 0 < q < 1 or not np.isfinite(log_k):
            raise ValueError("an interior prior q and finite reference log_k are required")

        self.a, self.b, self.rho = float(a), float(b), float(rho)
        self.amplitudes = np.array([a, b], dtype=float)
        self.eps = np.array([eps_e, eps_b], dtype=float)
        self.alpha, self.order = float(alpha), int(order)
        self.c, self.sd = float(ndtri(1-alpha)), float(np.sqrt(1-rho*rho))
        self.q, self.log_k0 = float(q), float(log_k)
        self.logweights = np.log([q, 1-q])
        self.reference_cuts = self._strip_cutoffs(1.)

        # Reuse the rectangle score geometry, retaining the supplied prior and
        # normalization after the small numerical inversion of its strip cuts.
        geometry = corner_score(a, b, *self.reference_cuts, self.c, rho,
                                eps_e, eps_b)
        scale = np.exp(geometry["log_k"]-self.log_k0)
        self.component_e = geometry["component_e"]*q/geometry["q"]*scale
        self.component_b = geometry["component_b"]*(1-q)/(1-geometry["q"])*scale
        self.slope_e = np.asarray(geometry["slope_e"])
        self.slope_b = np.asarray(geometry["slope_b"])
        self.gradient = self.component_e*self.slope_e+self.component_b*self.slope_b
        self.hcorner = self.component_e+self.component_b
        if not np.all(np.isfinite(self.gradient)) or min(self.gradient) <= 0:
            raise ValueError("candidate quadrature requires strictly positive corner gradients")

        self._strip_total = quad(self._null_strip_density, self.c, np.inf,
                                 epsabs=2e-14, epsrel=2e-12)[0]
        floors = [self._strip_logscore(self.c, axis) for axis in (0, 1)]
        self.tau_lower = float(np.exp(max(floors)-self.log_k0))
        if not 0 < self.tau_lower <= 1:
            raise ValueError("reference threshold lies below a marginal strip floor")

        def error(tau):
            return self._null_size_at(tau)-self.alpha

        low_error, high_error = error(self.tau_lower), error(1.)
        tolerance = 5e-13
        if low_error < -tolerance or high_error > tolerance:
            raise ValueError("null level is not bracketed between strip floors and reference threshold")
        if abs(high_error) <= tolerance:
            self.tau = 1.
        elif abs(low_error) <= tolerance:
            self.tau = self.tau_lower
        else:
            self.tau = float(brentq(error, self.tau_lower, 1., xtol=5e-14,
                                   rtol=4*np.finfo(float).eps))

        self.logk = self.log_k0+np.log(self.tau)
        self.cuts = self._strip_cutoffs(self.tau)
        self._corner_cache = [self._corner_nodes(self.tau, axis) for axis in (0, 1)]
        self.corner_null_mass = self._corner_probability((0., 0.), axis=0)
        self.null_size = float(self.alpha+self._strip_total
                               -sum(self._strip_integral(0., 0., cut) for cut in self.cuts)
                               -self.corner_null_mass)
        self.null_size_error = self.null_size-self.alpha
        self._check_upper_certificate()

    @classmethod
    def from_certificate(cls, info, order=128):
        """Construct from a ``robust_certificate`` result without changing it."""
        a, b = info["active_amplitudes"]
        return cls(a, b, info["rho"], info["eps_e"], info["eps_b"],
                   info["alpha"], order, info=info)

    def _strip_logscore(self, x, axis):
        return self.logweights[axis]+log_strip_average(
            self.amplitudes[axis], x, self.c, self.rho, self.eps[axis])

    def _strip_cutoffs(self, tau):
        target = self.log_k0+np.log(tau)
        cuts = []
        for axis in (0, 1):
            fn = lambda x: float(self._strip_logscore(x, axis)-target)
            if fn(self.c) >= -2e-14:
                cuts.append(self.c)
                continue
            hi = self.c+1.
            while fn(hi) < 0:
                hi = self.c+2*(hi-self.c)
                if hi-self.c > 1024:
                    raise ValueError("failed to bracket a finite strip cutoff")
            cuts.append(brentq(fn, self.c, hi, xtol=5e-14))
        return np.asarray(cuts)

    def _null_strip_density(self, x):
        return float(pdf(x)*ndtr((self.c-self.rho*x)/self.sd))

    def _strip_integral(self, own_mean, other_mean, cutoff, derivative=False):
        if cutoff <= self.c:
            return 0.
        def fn(x):
            conditional = (self.c-other_mean-self.rho*(x-own_mean))/self.sd
            return float(pdf(x-own_mean)*ndtr(conditional)
                         *((x-own_mean) if derivative else 1.))
        return float(quad(fn, self.c, cutoff, epsabs=2e-14, epsrel=2e-12)[0])

    def _corner_geometry(self, tau, axis):
        """Projected extent and convex vertical slices in target coordinates."""
        d = tau-self.hcorner
        if d <= 0:
            return 0., lambda u: (0., 0.)
        gx, gy = self.gradient[[axis, 1-axis]]
        if axis == 0:
            ec, bc = self.component_e, self.component_b
            px, ny = self.slope_e
            nx, py = self.slope_b
        else:
            ec, bc = self.component_b, self.component_e
            px, ny = self.slope_b[::-1]
            nx, py = self.slope_e[::-1]
        umax = d/gx

        def difference(u, v):
            return -d+ec*np.expm1(px*u+ny*v)+bc*np.expm1(nx*u+py*v)

        def minimum(u):
            vmax = max(0., (d-gx*u)/gy)
            if ny < 0:
                vm = (np.log(-ny)+np.log(ec)+px*u
                      -np.log(py)-np.log(bc)-nx*u)/(py-ny)
            else:
                vm = 0.
            return float(np.clip(vm, 0., vmax)), vmax

        def min_difference(u):
            vm, _ = minimum(u)
            return difference(u, vm)

        # Integrating only the actual projection avoids a moving zero segment
        # near the supporting triangle's endpoint in fixed-order quadrature.
        extent = (brentq(min_difference, 0., umax, xtol=5e-15)
                  if min_difference(umax) > 0 else umax)

        def endpoints(u):
            vm, vmax = minimum(u)
            if min_difference(u) >= 0 or vmax <= 0:
                return 0., 0.
            lo = (0. if difference(u, 0.) <= 0 else
                  brentq(lambda v: difference(u, v), 0., vm, xtol=5e-15))
            hi = (vmax if difference(u, vmax) <= 0 else
                  brentq(lambda v: difference(u, v), vm, vmax, xtol=5e-15))
            return lo, hi

        return float(extent), endpoints

    def _corner_nodes(self, tau, axis):
        extent, endpoints = self._corner_geometry(tau, axis)
        nodes, weights = gauss_nodes(self.order)
        u = extent*(nodes+1)/2
        bounds = np.asarray([endpoints(float(ui)) for ui in u])
        return self.c+u, bounds[:, 0], bounds[:, 1], extent/2*weights

    def _corner_probability(self, mean, axis=0, derivative=False, adaptive=False,
                            tau=None):
        own, other = float(mean[axis]), float(mean[1-axis])
        tau = self.tau if tau is None else tau
        def integrand(x, lo, hi):
            cond = other+self.rho*(x-own)
            p = (ndtr((self.c+hi-cond)/self.sd)
                 -ndtr((self.c+lo-cond)/self.sd))
            return pdf(x-own)*p*((x-own) if derivative else 1.)
        if adaptive:
            extent, endpoints = self._corner_geometry(tau, axis)
            if extent == 0:
                return 0.
            return float(quad(lambda u: float(integrand(self.c+u, *endpoints(u))),
                              0., extent, epsabs=2e-15, epsrel=2e-11, limit=150)[0])
        if hasattr(self, "_corner_cache") and tau == self.tau:
            x, lo, hi, weights = self._corner_cache[axis]
        else:
            x, lo, hi, weights = self._corner_nodes(tau, axis)
        return float(np.dot(weights, integrand(x, lo, hi)))

    def _null_size_at(self, tau):
        cuts = self._strip_cutoffs(tau)
        corner = self._corner_probability((0., 0.), tau=tau)
        return float(self.alpha+self._strip_total
                     -sum(self._strip_integral(0., 0., cut) for cut in cuts)-corner)

    def _check_upper_certificate(self):
        d = max(0., self.tau-self.hcorner)
        gx, gy = self.gradient
        u, v = d/gx, d/gy
        px, ny = self.slope_e
        nx, py = self.slope_b
        dx = (px*self.component_e*np.exp(ny*v)
              +nx*self.component_b*np.exp(py*v))
        dy = (py*self.component_b*np.exp(nx*u)
              +ny*self.component_e*np.exp(px*u))
        self.containing_triangle = np.array([u, v])
        self.derivative_lower_bounds = np.array([dx, dy])
        self.upper_certificate = bool(d == 0 or
                                      (u < self.cuts[0]-self.c
                                       and v < self.cuts[1]-self.c
                                       and dx > 0 and dy > 0))
        self.arithmetic_certificate = False

    def regret(self, amplitude, axis=0, derivative=False, adaptive=False):
        """Adverse-face target regret; derivative holds the entire rule fixed."""
        if axis not in (0, 1):
            raise ValueError("axis must be 0 or 1")
        a = float(amplitude)
        other = self.rho*a-self.sd*self.eps[axis]
        mean = (a, other) if axis == 0 else (other, a)
        return (self._strip_integral(a, other, self.cuts[axis], derivative)
                +self._corner_probability(mean, axis, derivative, adaptive))

    def target_power(self, amplitude, axis=0, adaptive=False):
        return float(ndtr(amplitude-self.c)
                     -self.regret(amplitude, axis, adaptive=adaptive))

    def claim_power(self, mean, axis=0, adaptive=False):
        missed = (self._strip_integral(mean[axis], mean[1-axis], self.cuts[axis])
                  +self._corner_probability(mean, axis, adaptive=adaptive))
        return float(ndtr(mean[axis]-self.c)-missed)

    def intersection_power(self, mean=(0., 0.), adaptive=False):
        mx, my = map(float, mean)
        if mx == 0 and my == 0:
            union = self.alpha+self._strip_total
        else:
            union = ndtr(mx-self.c)+quad(
                lambda y: float(pdf(y-my)*ndtr((self.c-mx-self.rho*(y-my))/self.sd)),
                self.c, np.inf, epsabs=2e-14, epsrel=2e-12)[0]
        return float(union-self._strip_integral(mx, my, self.cuts[0])
                     -self._strip_integral(my, mx, self.cuts[1])
                     -self._corner_probability(mean, adaptive=adaptive))

    def decisions(self, z):
        z = np.asarray(z, dtype=float)
        x, y = z[..., 0], z[..., 1]
        sx, sy = x > self.c, y > self.c
        logscore = np.logaddexp(
            np.log(self.component_e)+self.slope_e[0]*(x-self.c)+self.slope_e[1]*(y-self.c),
            np.log(self.component_b)+self.slope_b[0]*(x-self.c)+self.slope_b[1]*(y-self.c))
        phi = ((sx & ~sy & (x > self.cuts[0]))
               | (sy & ~sx & (y > self.cuts[1]))
               | (sx & sy & (logscore > np.log(self.tau))))
        return phi[..., None] & (z > self.c)

    def as_dict(self):
        return dict(a=self.a, b=self.b, rho=self.rho, alpha=self.alpha,
                    eps_e=float(self.eps[0]), eps_b=float(self.eps[1]), q=self.q,
                    log_reference_threshold=self.log_k0, log_threshold=self.logk,
                    tau=self.tau, cutoffs=self.cuts.tolist(),
                    corner_score=self.hcorner, gradient=self.gradient.tolist(),
                    containing_triangle=self.containing_triangle.tolist(),
                    derivative_lower_bounds=self.derivative_lower_bounds.tolist(),
                    upper_certificate=self.upper_certificate,
                    null_size=self.null_size, null_size_error=self.null_size_error,
                    corner_null_mass=self.corner_null_mass,
                    arithmetic_certificate=False)


==> anc/src/enrichment_minimax/robustness.py <==
"""Robust target regret under bounded transverse mean departures.

Known covariance and target labels are retained. eps>=0 means the magnitude of
the adverse residual mean: (a,rho*a-s*eps) or (rho*b-s*eps,b).
Analytic guarantees are in theory/transverse_robustness.md. Numerical values
here are floating-point evaluations, not rigorous arithmetic enclosures.
"""
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.special import ndtr, log_ndtr, expit
from .procedures import RectangularRule, SingleGateRule, pdf, gauss_nodes
from .optimize import worst_on_interval


def _check_radii(eps_e,eps_b):
    if not np.all(np.isfinite([eps_e,eps_b])) or min(eps_e,eps_b)<0:
        raise ValueError('uncertainty radii must be finite and nonnegative')


class AdverseRisk:
    """Conditional one-dimensional risk; monotonicity identifies the worst face."""
    def __init__(self,rule,eps_e=0.,eps_b=0.):
        _check_radii(eps_e,eps_b)
        self.rule=rule
        self.eps=np.array([eps_e,eps_b],dtype=float)

    def regret(self,amplitude,axis=0,derivative=False,adaptive=False):
        r=self.rule; a=float(amplitude); eps=self.eps[axis]
        def integrand(x):
            g=ndtr((r.threshold(x,axis)-r.rho*x)/r.sd+eps)
            return pdf(x-a)*g*((x-a) if derivative else 1)
        if isinstance(r,SingleGateRule):
            if axis==r.chosen_axis:return 0.
            return float(quad(lambda x:float(integrand(x)),r.c,np.inf,
                              epsabs=2e-12,epsrel=2e-11)[0])
        return r._integrate(integrand,axis,adaptive)

    def worst(self,interval_e,interval_b):
        pairs=[worst_on_interval(self,iv,ax) for ax,iv in enumerate([interval_e,interval_b])]
        return [p[0] for p in pairs],[p[1] for p in pairs]


def solve_robust_rectangle(interval_e,interval_b,rho,eps_e=0.,eps_b=0.,alpha=.025,order=128):
    _check_radii(eps_e,eps_b)
    def make(w):
        return (SingleGateRule(0 if w==0 else 1,rho,alpha,order) if w in [0,1]
                else RectangularRule(w,rho,alpha,order))
    def balance(w):
        risks=AdverseRisk(make(w),eps_e,eps_b).worst(interval_e,interval_b)[1]
        return risks[0]-risks[1]
    w=brentq(balance,0,1,xtol=2e-11)
    return make(w)


def log_strip_average(amplitude,x,c,rho,eps):
    sd=np.sqrt(1-rho*rho);z=(c-rho*x)/sd
    return amplitude*x-amplitude*amplitude/2+log_ndtr(z+eps)-log_ndtr(z)


def corner_score(a,b,cut_s,cut_f,c,rho,eps_e=0.,eps_b=0.):
    """Fit averaged strip scores; evaluate actual mixture and its corner slopes."""
    _check_radii(eps_e,eps_b)
    if min(a,b)<=0 or not 0<=rho<1:
        raise ValueError('positive amplitudes and 0<=rho<1 required')
    sd=np.sqrt(1-rho*rho)
    le=log_strip_average(a,cut_s,c,rho,eps_e)
    lb=log_strip_average(b,cut_f,c,rho,eps_b)
    q=float(expit(lb-le));log_k=float(le+lb-np.logaddexp(le,lb))
    residual_c=c*(1-rho)/sd
    log_ec=a*c-a*a/2-eps_e*residual_c-eps_e*eps_e/2
    log_bc=b*c-b*b/2-eps_b*residual_c-eps_b*eps_b/2
    ec=float(np.exp(np.log(q)+log_ec-log_k))
    bc=float(np.exp(np.log1p(-q)+log_bc-log_k))
    vec_e=np.array([a+rho*eps_e/sd,-eps_e/sd])
    vec_b=np.array([-eps_b/sd,b+rho*eps_b/sd])
    gradient=ec*vec_e+bc*vec_b
    margin=ec+bc-1
    return dict(q=q,log_k=log_k,component_e=ec,component_b=bc,
                slope_e=vec_e.tolist(),slope_b=vec_b.tolist(),
                corner_margin=margin,gradient=gradient.tolist(),
                sufficient_optimality=bool(margin>=0 and min(gradient)>=0),
                deficit=max(0.,-margin))


def _defect_integral(info,c,rho,order=80,adaptive=False):
    """Positive-integrand quadrature on the convex-score corner sublevel set.

    Positive corner slopes provide a containing triangle. Each vertical slice
    of the convex exponential score is an interval, located by its minimum and
    bracketed roots. This avoids integrating across a positive-part kink.
    """
    gx,gy=info['gradient'];d=info['deficit']
    if min(gx,gy)<=0:raise ValueError('triangle quadrature needs positive corner slopes')
    if d==0:return 0.
    ec,bc=info['component_e'],info['component_b']
    px,ny=info['slope_e'];nx,py=info['slope_b']
    s2=1-rho*rho;triangle_max=d/gx
    nodes,weights=gauss_nodes(order)
    def minimum_score(u):
        vmax=max(0.,(d-gx*u)/gy)
        vm=((np.log(-ny)+np.log(ec)+px*u-np.log(py)-np.log(bc)-nx*u)/(py-ny)
            if ny<0 else 0.)
        vm=float(np.clip(vm,0.,vmax))
        return ec*np.exp(px*u+ny*vm)+bc*np.exp(nx*u+py*vm)
    # The sublevel set is convex, so its projection is one interval starting
    # at zero. Remove the zero tail of its containing triangle before GL
    # quadrature; otherwise a moving support endpoint slows convergence.
    umax=(brentq(lambda u:minimum_score(u)-1,0.,triangle_max,xtol=1e-14)
          if minimum_score(triangle_max)>1 else triangle_max)
    def outer(u):
        vmax=max(0.,(d-gx*u)/gy)
        if vmax==0:return 0.
        ae=ec*np.exp(px*u);bf=bc*np.exp(nx*u)
        def score(v):return ae*np.exp(ny*v)+bf*np.exp(py*v)
        vm=(np.log((-ny)*ae/(py*bf))/(py-ny) if ny<0 else 0.)
        vm=float(np.clip(vm,0.,vmax))
        if score(vm)>=1:return 0.
        lo=0. if score(0.)<=1 else brentq(lambda v:score(v)-1,0.,vm,xtol=1e-14)
        hi=(vmax if score(vmax)<=1 else brentq(lambda v:score(v)-1,vm,vmax,xtol=1e-14))
        def inner(v):
            x,y=c+u,c+v
            density=np.exp(-(x*x-2*rho*x*y+y*y)/(2*s2))/(2*np.pi*np.sqrt(s2))
            deficit=d-ec*np.expm1(px*u+ny*v)-bc*np.expm1(nx*u+py*v)
            return np.maximum(0.,deficit)*density
        if adaptive:return quad(inner,lo,hi,epsabs=1e-15,epsrel=2e-9)[0]
        v=lo+(hi-lo)*(nodes+1)/2
        return (hi-lo)/2*np.dot(weights,inner(v))
    if adaptive:
        integral=quad(outer,0,umax,epsabs=1e-15,epsrel=2e-9,limit=150)[0]
    else:
        integral=(umax/2)*np.dot(weights,[outer(u) for u in umax*(nodes+1)/2])
    return float(np.exp(info['log_k'])*integral)


def robust_certificate(rule,interval_e,interval_b,eps_e=0.,eps_b=0.,integrate=True):
    if not isinstance(rule,RectangularRule):raise TypeError('finite rectangular rule required')
    risk=AdverseRisk(rule,eps_e,eps_b)
    (a,b),rr=risk.worst(interval_e,interval_b)
    info=corner_score(a,b,*rule.cuts,rule.c,rule.rho,eps_e,eps_b)
    average=info['q']*rr[0]+(1-info['q'])*rr[1]
    imbalance=max(0.,max(rr)-average)
    gx,gy=info['gradient'];d=info['deficit']
    if info['sufficient_optimality']:
        bound=0.;defect=0.
    elif min(gx,gy)>0:
        density_cap=np.exp(-max(rule.c,0)**2/(1+rule.rho))/(2*np.pi*rule.sd)
        bound=float(np.exp(info['log_k'])*density_cap*d**3/(6*gx*gy))
        defect=_defect_integral(info,rule.c,rule.rho) if integrate else None
    else:
        # The general integral theorem remains true, but these numerical
        # triangle diagnostics are deliberately limited to positive slopes.
        bound=None;defect=None
    info.update(interval_e=list(interval_e),interval_b=list(interval_b),
                rho=rule.rho,alpha=rule.alpha,eps_e=eps_e,eps_b=eps_b,
                cutoffs=rule.cuts.tolist(),active_amplitudes=[a,b],
                worst_regrets=rr,worst_regret=max(rr),equalization_residual=imbalance,
                numerically_equalized=abs(rr[0]-rr[1])<1e-8,
                exact_rectangle_certificate=bool(info['sufficient_optimality'] and abs(rr[0]-rr[1])<1e-8),
                defect_integral=defect,
                defect_gap_bound=None if defect is None else imbalance+defect,
                cubic_gap_bound=None if bound is None else imbalance+bound,
                null_size=rule.intersection_power(adaptive=True),
                arithmetic_certificate=False)
    return info


==> anc/src/enrichment_minimax/step_up_analysis.py <==
"""Exact-theory diagnostics and numerical evaluations of rectangular loss bounds.

See theory/step_up_characterization.md and theory/rectangular_loss_bound.md.
The inequalities are mathematical results in exact arithmetic. Values returned
here use floating-point calibration/integration, not interval enclosures.
"""

import numpy as np
from scipy.integrate import quad
from scipy.special import ndtr, expit
from .procedures import PairRule, BenchmarkRule, RectangularRule, gauss_nodes, pdf
from .optimize import solve_rectangular, worst_on_interval


def fitted_prior(a,b,cut_s,cut_f):
    """Fit a two-point gated score to the rectangle's single-gate cutoffs."""
    log_ls=a*cut_s-a*a/2
    log_lf=b*cut_f-b*b/2
    log_k=log_ls+log_lf-np.logaddexp(log_ls,log_lf)
    q=float(expit(log_lf-log_ls))
    return q,float(log_k)


def gate_defect(a,b,cut_s,cut_f,c,rho,order=48):
    """Score-ordering defect and its closed-form cubic upper bound.

    The defect integrates a nonnegative function over a small corner above both
    gates. Product Gauss-Legendre quadrature uses expm1/log1p to avoid subtracting
    large, nearly equal score terms when the corner is small.
    """
    q,log_k=fitted_prior(a,b,cut_s,cut_f)
    log_rs=-a*(cut_s-c)
    log_rf=-b*(cut_f-c)
    rs,rf=float(np.exp(log_rs)),float(np.exp(log_rf))
    deficit=max(0.0,1-rs-rf)
    out=dict(q=q,log_k=log_k,r_s=rs,r_f=rf,fit_margin=rs+rf-1,
             deficit=deficit,defect_integral=0.0,cubic_bound=0.0,
             integration_order=order)
    if deficit == 0:
        return out
    sd=np.sqrt(1-rho*rho)
    log_density_cap=-max(c,0)**2/(1+rho)-np.log(2*np.pi*sd)
    log_bound=log_k+log_density_cap+3*np.log(deficit)-np.log(6*a*b)-log_rs-log_rf
    out['cubic_bound']=float(np.exp(log_bound))
    nodes,weights=gauss_nodes(order)
    umax=np.log1p(deficit/rs)/a
    u=umax*(nodes+1)/2
    remaining=deficit-rs*np.expm1(a*u)
    vmax=np.log1p(np.maximum(remaining,0)/rf)/b
    v=vmax[:,None]*(nodes[None,:]+1)/2
    normalized_defect=remaining[:,None]-rf*np.expm1(b*v)
    x=c+u[:,None]
    y=c+v
    density=np.exp(-(x*x-2*rho*x*y+y*y)/(2*sd*sd))/(2*np.pi*sd)
    inner=(vmax/2)*np.sum(weights[None,:]*np.maximum(normalized_defect,0)*density,axis=1)
    out['defect_integral']=float(np.exp(log_k)*(umax/2)*np.dot(weights,inner))
    out['corner_extent_s']=float(umax)
    out['corner_extent_f']=float(np.log1p(deficit/rf)/b)
    return out


def adaptive_defect(a,b,cut_s,cut_f,c,rho):
    """Independent nested adaptive quadrature of the nonnegative score defect."""
    q,log_k=fitted_prior(a,b,cut_s,cut_f)
    rs,rf=np.exp([-a*(cut_s-c),-b*(cut_f-c)])
    d=max(0.0,1-rs-rf)
    if d==0:
        return 0.0
    s2=1-rho*rho
    umax=np.log1p(d/rs)/a
    def outer(u):
        rem=max(0.0,d-rs*np.expm1(a*u))
        vmax=np.log1p(rem/rf)/b
        def inner(v):
            x,y=c+u,c+v
            score=max(0.0,rem-rf*np.expm1(b*v))
            density=np.exp(-(x*x-2*rho*x*y+y*y)/(2*s2))/(2*np.pi*np.sqrt(s2))
            return score*density
        return quad(inner,0,vmax,epsabs=1e-15,epsrel=2e-10)[0]
    return float(np.exp(log_k)*quad(outer,0,umax,epsabs=1e-15,epsrel=2e-10)[0])


def analyze_rectangle(interval_e,interval_b,rho,alpha=.025,with_bayes=True):
    """Locate the optimal rectangle, apply the iff test, and evaluate gap bounds.

    fit_margin>=0 together with equality of both worst regrets is the exact
    optimality criterion. Numerical imbalance is reported separately and added
    to the real-arithmetic defect bound, rather than silently ignored.
    """
    rule=solve_rectangular(interval_e,interval_b,rho,alpha)
    if not isinstance(rule,RectangularRule):
        raise RuntimeError("expected a finite interior rectangular solution")
    a,re=worst_on_interval(rule,interval_e,0)
    b,rb=worst_on_interval(rule,interval_b,1)
    info=gate_defect(a,b,*rule.cuts,rule.c,rho)
    avg=info['q']*re+(1-info['q'])*rb
    worst=max(re,rb)
    imbalance=max(0.0,worst-avg)
    info.update(interval_e=list(interval_e),interval_b=list(interval_b),rho=rho,alpha=alpha,
                cutoffs=rule.cuts.tolist(),active_amplitudes=[a,b],
                worst_regrets=[re,rb],worst_regret=worst,imbalance=imbalance,
                average_regret=avg,defect_gap_bound=imbalance+info['defect_integral'],
                cubic_gap_bound=imbalance+info['cubic_bound'],
                numerical_exactness_criterion=bool(info['fit_margin']>=0 and abs(re-rb)<1e-8),
                null_size=rule.intersection_power(adaptive=True),
                arithmetic_certificate=False)
    if with_bayes:
        # One fixed-prior Bayes calculation is optional; it is not a minimax
        # search over prior locations and gives a separate numerical lower bound.
        bayes=PairRule(a,b,info['q'],rho,alpha)
        dual=info['q']*bayes.regret(a,0)+(1-info['q'])*bayes.regret(b,1)
        info['fitted_prior_dual_lower']=float(dual)
        info['fitted_prior_gap_bound']=float(worst-dual)
    return rule,info


def dt_plateau(rho,alpha=.025):
    """DT peak and its interval-inclusion optimality region.

    For alpha<=.5 and rho>=0, DT is minimax whenever both amplitude intervals
    contain this unrestricted regret peak. All values here are numerical.
    """
    dt=BenchmarkRule('dunnett_tamhane',rho,alpha)
    mode,regret=worst_on_interval(dt,(max(dt.c,1e-8),dt.cut),0)
    return dict(rho=rho,alpha=alpha,c=dt.c,t=dt.cut,regret_mode=mode,
                worst_regret=regret,symmetric_amplitude_transition=np.log(2)/(dt.cut-dt.c),
                mode_fit_margin=2*np.exp(-mode*(dt.cut-dt.c))-1,
                midpoint=(dt.c+dt.cut)/2)


==> anc/src/enrichment_minimax/upper_set_grid.py <==
"""Independent finite-grid optimization of monotone Gaussian rejection regions.

Every grid policy is a global upper staircase, including the two infinite tail
cells. Dynamic programming solves the fixed-penalty grid problem exactly for
the supplied floating-point cell masses. Budget interpolation gives an upper
bound only for the randomized *grid* power problem, never a continuum bound.
The calibrated deterministic staircase is feasible in the continuum model,
subject to numerical integration error; it need not be a continuum optimum.
"""
from dataclasses import dataclass
import numpy as np
from scipy.integrate import quad, quad_vec
from scipy.optimize import brentq
from scipy.special import ndtr, ndtri, expit, logit
from .procedures import gauss_nodes, pdf


def normal_interval(lo, hi):
    """Stable standard-normal interval probability, with broadcasting."""
    lo, hi = np.broadcast_arrays(lo, hi)
    return np.maximum(0., np.where(lo > 0, ndtr(-lo)-ndtr(-hi),
                                  ndtr(hi)-ndtr(lo)))


def normal_nodes(lo, hi, mean, order):
    """Integrate in marginal probability coordinates, including infinite tails."""
    z, w = gauss_nodes(order)
    u = (z+1)/2
    lo, hi = lo-mean, hi-mean
    mass = float(normal_interval(lo, hi))
    if mass == 0:
        return np.zeros(order), np.zeros(order)
    if lo >= 0:
        tail = ndtr(-lo)-u*mass
        x = mean-ndtri(tail)
    else:
        prob = ndtr(lo)+u*mass
        x = mean+ndtri(prob)
    return x, mass*w/2


def _resolved_gaussian_row(lo, hi, y_edges, mean, rho, sd):
    """Resolve each conditional-CDF transition before adaptive integration.

    Fixed Gaussian nodes can all miss an arbitrarily narrow conditional layer,
    even at two different orders. Split at the layer centres and eight standard
    deviations to either side; include marginal-density landmarks so infinite
    tails and very wide rows cannot hide the marginal normal mass either.
    """
    lower, upper = lo-mean[0], hi-mean[0]
    centres = (y_edges[np.isfinite(y_edges)]-mean[1])/rho
    width = sd/abs(rho)
    split = np.r_[centres-8*width, centres, centres+8*width,
                  -8., -4., 0., 4., 8.]
    split = np.unique(split[(split > lower) & (split < upper)])

    def integrand(t):
        conditional = mean[1]+rho*t
        return pdf(t)*normal_interval((y_edges[:-1]-conditional)/sd,
                                      (y_edges[1:]-conditional)/sd)

    value, _, info = quad_vec(integrand, lower, upper, points=split,
                              epsabs=5e-15, epsrel=5e-12, norm='max',
                              limit=max(1000, 4*len(split)+20), full_output=True)
    if not info.success:
        raise RuntimeError('resolved Gaussian cell quadrature failed: '+info.message)
    return np.maximum(value, 0.)


def gaussian_cell_masses(x_edges, y_edges, mean, rho, order=24):
    """Conditional Gaussian cell probabilities, including infinite tail cells.

    Ordinary cases use fast marginal-probability Gaussian quadrature. When the
    conditional law is concentrated relative to a row, adaptive integration
    explicitly resolves its boundary layers. Returned masses are still floating
    point approximations, not outward-rounded probability enclosures.
    """
    x_edges, y_edges = np.asarray(x_edges, dtype=float), np.asarray(y_edges, dtype=float)
    mean = np.asarray(mean, dtype=float)
    if (x_edges.ndim != 1 or y_edges.ndim != 1 or min(len(x_edges),len(y_edges)) < 2
            or np.any(np.isnan(x_edges)) or np.any(np.isnan(y_edges))
            or np.any(x_edges[1:] <= x_edges[:-1]) or np.any(y_edges[1:] <= y_edges[:-1])
            or mean.shape != (2,) or not np.all(np.isfinite(mean))
            or not np.isfinite(rho) or not -1 < rho < 1
            or not isinstance(order, (int, np.integer)) or order < 1):
        raise ValueError('ordered edges, a finite mean, |rho|<1 and positive order required')
    sd = np.sqrt(1-rho*rho)
    conditional_width = sd/abs(rho) if rho else np.inf
    mass = np.zeros((len(x_edges)-1, len(y_edges)-1))
    for i, (lo, hi) in enumerate(zip(x_edges[:-1], x_edges[1:])):
        # Restrict adaptive work to concentrated conditionals and rows wider
        # than their transition. The normal fine grids retain their fast path.
        if conditional_width < .25 and hi-lo > 4*conditional_width:
            mass[i] = _resolved_gaussian_row(lo, hi, y_edges, mean, rho, sd)
            continue
        x, w = normal_nodes(lo, hi, mean[0], order)
        if not np.any(w):
            continue
        conditional = mean[1]+rho*(x-mean[0])
        lower = (y_edges[:-1, None]-conditional)/sd
        upper = (y_edges[1:, None]-conditional)/sd
        mass[i] = normal_interval(lower, upper)@w
    return mass


def upper_set_dp(weights, min_threshold=None):
    """Maximize weights of an upper set in O(number of cells) operations.

    Row i rejects columns j>=threshold[i], and thresholds are nonincreasing
    in i. A threshold equal to the number of columns rejects nothing. Optional
    lower bounds enforce the union of the marginal gates. Returns the exact
    grid maximizer for the input numerical weights, without a size constraint.
    """
    weights = np.asarray(weights, dtype=float)
    if weights.ndim != 2 or not np.all(np.isfinite(weights)):
        raise ValueError('a finite two-dimensional weight matrix is required')
    n, m = weights.shape
    lower = np.zeros(n, dtype=int) if min_threshold is None else np.asarray(min_threshold)
    if lower.shape != (n,) or np.any(lower < 0) or np.any(lower > m):
        raise ValueError('invalid row threshold constraints')
    suffix = np.concatenate((np.cumsum(weights[:, ::-1], axis=1)[:, ::-1],
                             np.zeros((n, 1))), axis=1)
    parent = np.empty((n, m+1), dtype=np.int32)
    previous = np.zeros(m+1)
    for i in range(n-1, -1, -1):
        best = np.maximum.accumulate(previous)
        updates = previous > np.r_[-np.inf, best[:-1]]
        indices = np.maximum.accumulate(np.where(updates, np.arange(m+1), 0))
        parent[i] = indices
        current = suffix[i]+best
        current[:lower[i]] = -np.inf
        previous = current
    t = int(np.argmax(previous))
    value = float(previous[t])
    thresholds = np.empty(n, dtype=int)
    for i in range(n):
        thresholds[i] = t
        t = int(parent[i, t])
    return thresholds, value


class StaircaseRule:
    """A deterministic upper rule on all R² with marginal-gated decisions."""
    def __init__(self, x_edges, y_cuts, rho, alpha=.025, eps_e=0., eps_b=0., order=32):
        self.x_edges = np.asarray(x_edges, dtype=float)
        self.y_cuts = np.asarray(y_cuts, dtype=float)
        self.rho, self.alpha = float(rho), float(alpha)
        self.eps = np.asarray([eps_e, eps_b], dtype=float)
        self.order = int(order)
        if (not 0 <= rho < 1 or not 0 < alpha <= .5 or min(self.eps) < 0
                or not np.all(np.isfinite(self.eps)) or order < 8):
            raise ValueError('invalid Gaussian, radius, level or quadrature parameters')
        self.sd, self.c = np.sqrt(1-rho*rho), float(ndtri(1-alpha))
        if (len(self.x_edges) != len(self.y_cuts)+1
                or self.x_edges[0] != -np.inf or self.x_edges[-1] != np.inf
                or np.any(np.diff(self.x_edges) <= 0) or np.any(np.isnan(self.y_cuts))
                or np.any(self.y_cuts[1:] > self.y_cuts[:-1])):
            raise ValueError('ordered full-line edges and nonincreasing cuts required')
        if self.c not in self.x_edges:
            raise ValueError('the x grid must split exactly at the marginal gate')
        if np.any(self.y_cuts[self.x_edges[1:] <= self.c] < self.c):
            raise ValueError('the rule must not reject below both marginal gates')
        self._geometry = [(self.x_edges, self.y_cuts), self._transpose()]

    def _transpose(self):
        edges = np.unique(np.r_[-np.inf, self.y_cuts, self.c, np.inf])
        # Finite representative points avoid normal-CDF saturation in tails.
        mid = []
        for lo, hi in zip(edges[:-1], edges[1:]):
            mid.append((lo+hi)/2 if np.isfinite(lo+hi) else
                       (hi-1 if np.isneginf(lo) and np.isfinite(hi) else
                        lo+1 if np.isfinite(lo) else 0.))
        cuts = []
        for y in mid:
            accepted_rows = np.flatnonzero(self.y_cuts < y)
            cuts.append(self.x_edges[accepted_rows[0]] if len(accepted_rows) else np.inf)
        return edges, np.asarray(cuts)

    def _probability(self, mean, axis=0, own_lower=-np.inf, reject=True,
                     derivative=False, adaptive=False, order=None):
        own, other = mean[axis], mean[1-axis]
        edges, cuts = self._geometry[axis]
        answer = 0.
        for lo, hi, cutoff in zip(edges[:-1], edges[1:], cuts):
            lo = max(lo, own_lower)
            if lo >= hi:
                continue
            def integrand(x):
                cond = other+self.rho*(x-own)
                z = ((cond-cutoff) if reject else (cutoff-cond))/self.sd
                return ndtr(z)*((x-own) if derivative else 1.)
            if adaptive:
                answer += quad(lambda x: float(pdf(x-own)*integrand(x)), lo, hi,
                               epsabs=2e-14, epsrel=2e-11, limit=100)[0]
            else:
                x, w = normal_nodes(lo, hi, own, order or self.order)
                if np.any(w):
                    answer += np.dot(w, integrand(x))
        return float(answer)

    def intersection_power(self, mean=(0., 0.), adaptive=False, order=None):
        return self._probability(mean, adaptive=adaptive, order=order)

    def claim_power(self, mean, axis=0, adaptive=False, order=None):
        return self._probability(mean, axis, self.c, adaptive=adaptive, order=order)

    def regret(self, amplitude, axis=0, derivative=False, adaptive=False):
        a = float(amplitude)
        mean = [a, self.rho*a-self.sd*self.eps[axis]]
        if axis == 1:
            mean = mean[::-1]
        return self._probability(mean, axis, self.c, reject=False,
                                 derivative=derivative, adaptive=adaptive)

    def decisions(self, z):
        z = np.asarray(z)
        i = np.searchsorted(self.x_edges, z[..., 0], side='right')-1
        phi = z[..., 1] > self.y_cuts[i]
        return phi[..., None] & (z > self.c)

    def boundary(self):
        """Compact staircase segments; infinities encoded as JSON-safe strings."""
        keep = np.r_[True, self.y_cuts[1:] != self.y_cuts[:-1]]
        def clean(x):
            return float(x) if np.isfinite(x) else ('inf' if x > 0 else '-inf')
        return [dict(x_lower=clean(x), y_cut=clean(y))
                for x, y in zip(self.x_edges[:-1][keep], self.y_cuts[keep])]


def calibrate_vertical_cap(under, over):
    """Calibrate under ∪ (over ∩ {X>t}) by a moving vertical boundary.

    Union/intersection preserve upperness, and this construction avoids partial
    pooling in Y inside the cell containing the new vertical boundary.
    """
    if not np.array_equal(under.x_edges,over.x_edges):
        raise ValueError('cap calibration requires a common x partition')
    def make(u):
        t = logit(u)
        edges = np.unique(np.r_[under.x_edges,t])
        indices = np.searchsorted(under.x_edges,edges[:-1],side='right')-1
        cuts = np.where(edges[:-1]>=t,
                        np.minimum(under.y_cuts[indices],over.y_cuts[indices]),
                        under.y_cuts[indices])
        return StaircaseRule(edges,cuts,under.rho,under.alpha,*under.eps,under.order)
    u = brentq(lambda u:make(u).intersection_power()-under.alpha,
               0.,1.,xtol=2e-14)
    return make(u),float(logit(u))


def calibrate_symmetric_union(rule):
    """Calibrate a symmetric deterministic upper rule by diagonal translation.

    Take the union with the transposed region, then shift both coordinates
    upward together until its null size is alpha. This is a feasible candidate,
    not a general optimal symmetrization theorem.
    """
    te,tc = rule._geometry[1]
    edges = np.unique(np.r_[rule.x_edges,te])
    i = np.searchsorted(rule.x_edges,edges[:-1],side='right')-1
    j = np.searchsorted(te,edges[:-1],side='right')-1
    cuts = np.minimum(rule.y_cuts[i],tc[j])
    def make(delta):
        shifted = edges+delta
        refined = np.unique(np.r_[shifted,rule.c])
        ix = np.searchsorted(shifted,refined[:-1],side='right')-1
        return StaircaseRule(refined,cuts[ix]+delta,rule.rho,rule.alpha,*rule.eps,rule.order)
    error=lambda delta:make(delta).intersection_power()-rule.alpha
    if abs(error(0.))<2e-13:
        return make(0.),0.
    hi=1.
    while error(hi)>0:
        hi*=2
    delta=brentq(error,0.,hi,xtol=2e-13)
    return make(delta),float(delta)


@dataclass
class GridPolicy:
    thresholds: np.ndarray
    null_size: float
    prior_power: float
    lagrangian: float


class UpperSetGrid:
    """Fixed-prior robust Gaussian grid problem; does not optimize the prior."""
    def __init__(self, a, b, q, rho, eps_e=0., eps_b=0., alpha=.025,
                 spacing=.05, extent=8., anchors=(), order=24):
        if (min(a, b) <= 0 or not 0 < q < 1 or not 0 <= rho < 1
                or not 0 < alpha <= .5 or min(eps_e, eps_b) < 0
                or not np.all(np.isfinite([a,b,q,rho,eps_e,eps_b,alpha,spacing,extent]))
                or spacing <= 0 or extent <= 3 or order < 8):
            raise ValueError('invalid model or grid parameters')
        self.a, self.b, self.q, self.rho = float(a), float(b), float(q), float(rho)
        self.eps_e, self.eps_b, self.alpha = float(eps_e), float(eps_b), float(alpha)
        self.c, self.sd = float(ndtri(1-alpha)), float(np.sqrt(1-rho*rho))
        self.spacing, self.extent, self.order = float(spacing), float(extent), int(order)
        finite = np.arange(-extent, extent+spacing/2, spacing)
        self.edges = np.unique(np.r_[-np.inf, finite, self.c, anchors, np.inf])
        if np.any(~np.isfinite(np.asarray(anchors))):
            raise ValueError('finite grid anchors required')
        self.null = gaussian_cell_masses(self.edges, self.edges, (0.,0.), rho, order)
        self.means = [(a,rho*a-self.sd*eps_e),(rho*b-self.sd*eps_b,b)]
        self.alt = [gaussian_cell_masses(self.edges, self.edges, mean, rho, order)
                    for mean in self.means]
        self.gate = self.edges[:-1] >= self.c
        self.benefit = q*self.alt[0]*self.gate[:,None]+(1-q)*self.alt[1]*self.gate[None,:]
        self.min_threshold = np.where(self.gate, 0, np.searchsorted(self.edges,self.c))
        self.oracle = float(q*ndtr(a-self.c)+(1-q)*ndtr(b-self.c))
        self.mass_checks = [float(m.sum()-1) for m in [self.null]+self.alt]

    def policy(self, penalty):
        thresholds, lagrangian = upper_set_dp(self.benefit-penalty*self.null,
                                             self.min_threshold)
        rejected = np.arange(self.null.shape[1])[None,:] >= thresholds[:,None]
        return GridPolicy(thresholds,float(self.null[rejected].sum()),
                          float(self.benefit[rejected].sum()),lagrangian)

    def rule(self, thresholds, order=None):
        return StaircaseRule(self.edges,self.edges[thresholds],self.rho,self.alpha,
                             self.eps_e,self.eps_b,order or self.order)

    def solve(self, initial_penalty=1., iterations=55, size_tolerance=2e-12):
        """Bracket grid budget, then calibrate a deterministic upper staircase.

        Interpolating the *logistic CDF of row cutoffs* preserves upperness and
        gives continuous size even when a cutoff is infinite. This free-boundary
        rule need not be optimal within either the original grid or continuum.
        """
        low_k, high_k = 0., float(initial_penalty)
        if not np.isfinite(high_k) or high_k <= 0:
            raise ValueError('positive finite initial penalty required')
        over, under = self.policy(low_k), self.policy(high_k)
        while under.null_size > self.alpha+size_tolerance:
            high_k *= 2
            under = self.policy(high_k)
            if high_k > 1e12:
                raise RuntimeError('failed to bracket the size budget')
        exact = None
        for _ in range(iterations):
            mid = (low_k+high_k)/2
            pol = self.policy(mid)
            if abs(pol.null_size-self.alpha) <= size_tolerance:
                exact = pol
                low_k = high_k = mid
                under = over = pol
                break
            if pol.null_size > self.alpha:
                low_k, over = mid, pol
            else:
                high_k, under = mid, pol
        dual_power = min(low_k*self.alpha+over.lagrangian,
                         high_k*self.alpha+under.lagrangian)
        # The Lagrangian in an exact-size policy uses the same mid penalty.
        if exact is not None:
            mix = 0.
            grid_power = exact.prior_power
            calibrated = self.rule(exact.thresholds)
            calibration = 0.
        else:
            mix = (self.alpha-under.null_size)/(over.null_size-under.null_size)
            grid_power = (1-mix)*under.prior_power+mix*over.prior_power
            cut_under = expit(self.edges[under.thresholds])
            cut_over = expit(self.edges[over.thresholds])
            def make(lam):
                cuts = logit((1-lam)*cut_under+lam*cut_over)
                # Inverting a probability transform can move c down by one
                # ulp. Preserve the exact marginal gate on below-gate rows.
                cuts[self.edges[1:]<=self.c] = np.maximum(cuts[self.edges[1:]<=self.c],self.c)
                return StaircaseRule(self.edges,cuts,self.rho,self.alpha,
                                     self.eps_e,self.eps_b,self.order)
            calibration = brentq(lambda lam:make(lam).intersection_power()-self.alpha,
                                 0.,1.,xtol=2e-13)
            calibrated = make(calibration)
        self.under_rule, self.over_rule = self.rule(under.thresholds), self.rule(over.thresholds)
        self.mixing_weight = mix
        candidates = [('cutoff_interpolation',calibrated,float(calibration))]
        if exact is None:
            capped,t = calibrate_vertical_cap(self.under_rule,self.over_rule)
            candidates.append(('vertical_cap',capped,t))
        if self.eps_e==self.eps_b:
            sym,delta = calibrate_symmetric_union(candidates[-1][1])
            candidates.append(('symmetric_union_translation',sym,delta))
        self.calibrated_candidates = candidates
        scored = [(self.q*r.regret(self.a)+(1-self.q)*r.regret(self.b,1),name,r,param)
                  for name,r,param in candidates]
        prior_regret,calibration_method,calibrated,calibration_parameter = min(scored,key=lambda x:x[0])
        result = dict(grid_shape=list(self.null.shape),spacing=self.spacing,extent=self.extent,
                      quadrature_order=self.order,mass_sum_errors=self.mass_checks,
                      penalty_bracket=[low_k,high_k],
                      grid_under_size=under.null_size,grid_over_size=over.null_size,
                      randomization_weight=mix,randomized_grid_power=grid_power,
                      randomized_grid_power_dual_bound=dual_power,
                      grid_dual_gap=max(0.,dual_power-grid_power),
                      randomized_grid_prior_regret=self.oracle-grid_power,
                      under_grid_prior_regret=self.oracle-under.prior_power,
                      calibrated_prior_regret=float(prior_regret),
                      calibrated_null_size=calibrated.intersection_power(),
                      cutoff_interpolation=calibration,
                      calibration_method=calibration_method,
                      calibration_parameter=calibration_parameter,
                      calibration_comparison=[dict(method=n,prior_regret=float(v)) for v,n,r,p in scored],
                      nested_bracket=bool(np.all(under.thresholds>=over.thresholds)),
                      calibrated_is_global_upper=True,
                      continuum_optimality_claim=False,arithmetic_certificate=False,
                      boundary=calibrated.boundary())
        return calibrated, result

    def prior_gradient(self):
        """Envelope gradient for the solved randomized grid problem.

        The derivative at a grid tie is a valid selected envelope derivative /
        supergradient in the prior weight, evaluated by Gaussian quadrature.
        It is a numerical optimizer aid, not a continuum certificate.
        """
        def mixed(a, axis, derivative=False):
            return ((1-self.mixing_weight)*self.under_rule.regret(a,axis,derivative)
                    +self.mixing_weight*self.over_rule.regret(a,axis,derivative))
        return np.array([mixed(self.a,0)-mixed(self.b,1),
                         self.q*mixed(self.a,0,True),
                         (1-self.q)*mixed(self.b,1,True)])


==> anc/tests/test_asymmetric_union.py <==
import unittest
import numpy as np

from enrichment_minimax.asymmetric_union import AsymmetricUnionRule,solve_asymmetric_union
from enrichment_minimax.procedures import BenchmarkRule
from enrichment_minimax.robustness import AdverseRisk
from enrichment_minimax.optimize import worst_on_interval


class AsymmetricUnionTests(unittest.TestCase):
    def test_symmetric_family_recovers_existing_closed_max_z(self):
        rho=np.sqrt(.4)
        rule=solve_asymmetric_union((1.5,4.),(2.,4.5),rho,.8,.8)
        benchmark=BenchmarkRule('max_z',rho)
        np.testing.assert_allclose(rule.cutoffs,benchmark.cut,atol=2e-11,rtol=0)
        for axis in (0,1):
            self.assertAlmostEqual(rule.regret(2.1,axis,adaptive=True),
                                   AdverseRisk(benchmark,.8,.8).regret(2.1,axis,adaptive=True),
                                   delta=2e-12)

    def test_calibrated_retuning_moves_target_regrets_in_opposite_directions(self):
        risks=[]
        for allocation in [.2,.4,.6,.8]:
            rule=AsymmetricUnionRule(allocation,.65,eps_e=.6,eps_b=2.2)
            self.assertAlmostEqual(rule.intersection_power(adaptive=True),.025,delta=2e-12)
            risks.append([rule.regret(3.,0,adaptive=True),rule.regret(2.85,1,adaptive=True)])
        difference=np.diff(np.asarray(risks),axis=0)
        self.assertTrue(np.all(difference[:,0]>0))
        self.assertTrue(np.all(difference[:,1]<0))

    def test_clinical_fit_equalises_entire_interval_worst_regrets(self):
        intervals=((3.002295249205286,6.69742786361179),
                   (2.8508567047855333,6.770784673865641))
        rule=solve_asymmetric_union(*intervals,np.sqrt(.42),.5427869455244367,1.4070645793698828)
        worst=[worst_on_interval(rule,iv,axis) for axis,iv in enumerate(intervals)]
        np.testing.assert_allclose([w[0] for w in worst],[iv[0] for iv in intervals],atol=1e-11)
        self.assertAlmostEqual(worst[0][1],worst[1][1],delta=2e-10)
        self.assertLess(max(w[1] for w in worst),.062)

    def test_decisions_include_both_the_union_and_each_marginal_gate(self):
        rule=AsymmetricUnionRule(.35,.65)
        rng=np.random.default_rng(693)
        z=rng.normal(2.,1.,size=(2000,2))
        intersection=np.any(z>rule.cutoffs,axis=1)
        expected=intersection[:,None] & (z>rule.c)
        np.testing.assert_array_equal(rule.decisions(z),expected)
        corner=np.array([[rule.c+.01,rule.c+.01]])
        self.assertFalse(np.any(rule.decisions(corner)))


if __name__=='__main__':
    unittest.main()


==> anc/tests/test_continuum_certificate.py <==
import itertools
import unittest
import numpy as np

from enrichment_minimax.continuum_certificate import (
    ContinuumBayesEnvelope, positive_part_envelope, vertex_outer_maximum)
from enrichment_minimax.upper_set_grid import upper_set_dp
from enrichment_minimax.procedures import RectangularRule
from enrichment_minimax.robustness import AdverseRisk


class ContinuumCertificateTests(unittest.TestCase):
    def test_secant_encloses_exact_discrete_positive_part(self):
        rng = np.random.default_rng(3071)
        for penalty in [0.,.3,1.,4.,10.]:
            for _ in range(50):
                scores = rng.uniform(.1,5.,size=(4,5,9))
                masses = rng.uniform(0.,1.,size=scores.shape)
                p = masses.sum(axis=2)
                b = (masses*scores).sum(axis=2)
                exact = (masses*np.maximum(scores-penalty,0.)).sum(axis=2)
                bound = positive_part_envelope(p,b,scores.min(axis=2),
                                                scores.max(axis=2),penalty)
                self.assertTrue(np.all(bound >= exact-2e-14))

    def test_vertex_relaxation_bounds_every_fine_upper_rule(self):
        # Each coarse cell is split into four exact subcells.  Exhaustive fine
        # upper sets can select favourable signed subcell masses.  The vertex
        # relaxation must still dominate their best value.
        weights = np.array([[2.,-3.,1.,-.2],[-1.,4.,-2.,.5],
                            [1.,-3.,2.,-1.],[-.5,2.,-2.,3.]])
        blocks = weights.reshape(2,2,2,2).transpose(0,2,1,3)
        signed = blocks.sum(axis=(2,3))
        positive = np.maximum(blocks,0.).sum(axis=(2,3))
        _,outer = vertex_outer_maximum(signed,positive)
        values = []
        for threshold in itertools.product(range(5),repeat=4):
            if all(threshold[i]>=threshold[i+1] for i in range(3)):
                values.append(sum(weights[i,threshold[i]:].sum() for i in range(4)))
        self.assertGreaterEqual(outer+1e-13,max(values))

    def test_bound_dominates_gaussian_fine_grid_lagrangian(self):
        rho=np.sqrt(.4)
        coarse=ContinuumBayesEnvelope(2.1,2.3,.47,rho,.4,.7,
                                     spacing=.2,extent=6.,order=32)
        fine=ContinuumBayesEnvelope(2.1,2.3,.47,rho,.4,.7,
                                   spacing=.05,extent=6.,order=32)
        lower=np.where(fine.gate,0,np.searchsorted(fine.edges,fine.c))
        for penalty in [3.,6.,9.]:
            _,inner=upper_set_dp(fine.benefit-penalty*fine.null,lower)
            outer=coarse.evaluate(penalty)['vertex_lagrangian_upper']
            self.assertGreaterEqual(outer+1e-11,inner)

    def test_known_rectangle_optimum_is_enclosed_and_refinement_improves(self):
        rho=np.sqrt(.4);a=2.08;eps=.1
        rectangle=RectangularRule(.5,rho)
        truth=AdverseRisk(rectangle,eps,eps).regret(a)
        results=[]
        for h in [.04,.01]:
            envelope=ContinuumBayesEnvelope(a,a,.5,rho,eps,eps,spacing=.15,
                                            anchors=np.r_[rectangle.cuts,
                                                np.arange(rectangle.c,2.4,h)])
            results.append(envelope.optimize_penalty()['continuum_regret_lower'])
        self.assertLessEqual(results[1],truth+2e-11)
        self.assertGreater(results[1],results[0])
        self.assertLess(truth-results[1],.0002)

    def test_mass_error_allowance_has_correct_sign_and_scale(self):
        envelope=ContinuumBayesEnvelope(2.,2.2,.4,.5,.2,.3,spacing=.3,extent=6.)
        base=envelope.evaluate(6.)
        adjusted=envelope.evaluate(6.,null_mass_l1_error=1e-5,
                                    benefit_mass_l1_error=2e-5,
                                    tail_error=3e-6,oracle_error=4e-6)
        self.assertAlmostEqual(base['continuum_regret_lower']-
                               adjusted['continuum_regret_lower'],87e-6,delta=2e-16)
        self.assertFalse(adjusted['arithmetic_certificate'])


if __name__=='__main__':
    unittest.main()


==> anc/tests/test_gaussian_cell_boundary_layers.py <==
"""Regression tests for false quadrature agreement near singular correlation."""
import math
import unittest
from unittest.mock import patch
import numpy as np
from scipy.integrate import quad
from scipy.special import ndtr
from enrichment_minimax.upper_set_grid import gaussian_cell_masses


def reference_cells(x_edges, y_edges, mean, rho):
    """Independent scalar QUADPACK integrals, not the vector production path."""
    sd=math.sqrt(1-rho*rho)
    answer=np.zeros((len(x_edges)-1,len(y_edges)-1))
    def difference(lo,hi):
        return ndtr(-lo)-ndtr(-hi) if lo>=0 else ndtr(hi)-ndtr(lo)
    for i,(lo,hi) in enumerate(zip(x_edges[:-1],x_edges[1:])):
        for j,(bottom,top) in enumerate(zip(y_edges[:-1],y_edges[1:])):
            points=[lo,hi]
            for edge in (bottom,top):
                if math.isfinite(edge):
                    centre=mean[0]+(edge-mean[1])/rho
                    for offset in (-12,-3,0,3,12):
                        x=centre+offset*sd/abs(rho)
                        if lo<x<hi:points.append(x)
            for shift in (-9,-3,0,3,9):
                x=mean[0]+shift
                if lo<x<hi:points.append(x)
            points=sorted(set(points))
            def integrand(x):
                cond=mean[1]+rho*(x-mean[0])
                density=math.exp(-.5*(x-mean[0])**2)/math.sqrt(2*math.pi)
                return density*difference((bottom-cond)/sd,(top-cond)/sd)
            answer[i,j]=sum(quad(integrand,a,b,epsabs=2e-15,epsrel=2e-12,limit=200)[0]
                            for a,b in zip(points[:-1],points[1:]))
    return answer


class GaussianCellBoundaryLayerTests(unittest.TestCase):
    def test_coincident_edges_resolve_mass_missed_at_both_fixed_orders(self):
        edges=np.array([-2.,-1.,0.,1.,2.]);rho=.9999999999
        reference=reference_cells(edges,edges,(0.,0.),rho)
        off_diagonal=reference-np.diag(np.diag(reference))
        self.assertGreater(off_diagonal.sum(),5e-6)
        for order in (24,40):
            actual=gaussian_cell_masses(edges,edges,(0.,0.),rho,order)
            self.assertLess(np.abs(actual-reference).sum(),2e-11)

    def test_shifted_conditional_boundaries_do_not_alias_grid_nodes(self):
        edges=np.array([-2.,-1.,0.,1.,2.]);mean=(.07,-.03);rho=.999999
        reference=reference_cells(edges,edges,mean,rho)
        for order in (24,40):
            actual=gaussian_cell_masses(edges,edges,mean,rho,order)
            self.assertLess(np.abs(actual-reference).sum(),2e-11)

    def test_infinite_tail_cells_match_exact_gaussian_quadrant_formula(self):
        edges=np.array([-np.inf,0.,np.inf]);rho=.9999999999
        actual=gaussian_cell_masses(edges,edges,(0.,0.),rho)
        opposite=math.acos(rho)/(2*math.pi)
        exact=np.array([[.5-opposite,opposite],[opposite,.5-opposite]])
        np.testing.assert_allclose(actual,exact,atol=3e-13,rtol=2e-8)
        self.assertAlmostEqual(actual.sum(),1.,delta=3e-13)

    def test_nonuniform_shifted_tail_cells_and_negative_correlation(self):
        x=np.array([-np.inf,-.7,.1,1.3,np.inf])
        y=np.array([-np.inf,-1.1,.2,.9,np.inf])
        mean=(.3,-.2);rho=-.99999
        actual=gaussian_cell_masses(x,y,mean,rho)
        reference=reference_cells(x,y,mean,rho)
        np.testing.assert_allclose(actual,reference,atol=4e-13,rtol=3e-10)
        self.assertAlmostEqual(actual.sum(),1.,delta=2e-12)

    def test_ordinary_grid_uses_fast_quadrature(self):
        # The common planning correlations must retain the vector Gaussian path.
        edges=np.linspace(-8,8,101)
        with patch('enrichment_minimax.upper_set_grid.quad_vec',
                   side_effect=AssertionError('unexpected adaptive fallback')):
            mass=gaussian_cell_masses(edges,edges,(0.,0.),.65)
        self.assertTrue(np.all(mass>=0))
        self.assertAlmostEqual(mass.sum(),1.,delta=5e-14)


if __name__=='__main__':unittest.main()


==> anc/tests/test_gaussian_direction.py <==
import unittest
import numpy as np

from enrichment_minimax.gaussian_direction import common_gaussian_direction


class GaussianDirectionTests(unittest.TestCase):
    def test_two_claim_condition_on_both_sides_of_transition(self):
        # For independent symmetric branches (1,-e),(-e,1), a common
        # direction exists exactly when e<1. At e=1 all margins cannot be strict.
        for radius, expected in [(0.3, 'positive_direction'),
                                 (1., 'boundary_or_unresolved'),
                                 (1.2, 'incompatible')]:
            result = common_gaussian_direction(np.eye(2), [[1., -radius], [-radius, 1.]])
            self.assertEqual(result['status'], expected)

    def test_three_dimensional_polytope_with_negative_mean_coordinates(self):
        sigma = np.full((3, 3), .2) + .8 * np.eye(3)
        means = np.array([[2., -.4, -.4], [-.4, 2., -.4], [-.4, -.4, 2.]])
        result = common_gaussian_direction(sigma, means)
        self.assertEqual(result['status'], 'positive_direction')
        omega = np.array(result['omega'])
        self.assertTrue(np.all(sigma @ omega > 0))
        # Arbitrary convex combinations inherit positivity from vertices.
        self.assertGreater(np.array([.1, .35, .55]) @ means @ omega, 0.)

    def test_opposite_alternatives_cannot_both_increase(self):
        result = common_gaussian_direction(np.eye(3), [[1., 0., 0.], [-1., 0., 0.]])
        self.assertNotEqual(result['status'], 'positive_direction')

    def test_invalid_covariances(self):
        for sigma in [[[1., 2.], [2., 1.]], [[1., .2], [.3, 1.]]]:
            with self.assertRaises(ValueError):
                common_gaussian_direction(sigma, [[1., 1.]])


if __name__ == '__main__':
    unittest.main()


==> anc/tests/test_purified_rule.py <==
import unittest

import numpy as np
from scipy.special import ndtri

from enrichment_minimax.optimize import worst_on_interval
from enrichment_minimax.purified_rule import PurifiedStaircaseMixture
from enrichment_minimax.upper_set_grid import StaircaseRule


class PurifiedRuleTests(unittest.TestCase):
    def setUp(self):
        self.rho, self.alpha = .5, .025
        self.c = float(ndtri(1-self.alpha))
        def staircase(cut):
            return StaircaseRule([-np.inf, self.c, cut, np.inf],
                                 [cut, self.c, -np.inf], self.rho,
                                 eps_e=.35, eps_b=.65)
        self.under, self.over = staircase(2.6), staircase(2.1)
        sizes = [r.intersection_power(adaptive=True) for r in (self.under, self.over)]
        self.mix = (self.alpha-sizes[0])/(sizes[1]-sizes[0])
        self.assertTrue(0 < self.mix < 1)
        self.rule = PurifiedStaircaseMixture(self.under, self.over, self.mix)

    def test_size_upperness_and_gate_support(self):
        self.assertAlmostEqual(self.rule.intersection_power(adaptive=True), self.alpha, places=11)
        self.assertAlmostEqual(self.rule.intersection_power(), self.alpha, places=11)
        z = np.linspace(-20., 20., 5001)
        h = self.rule.boundary_in_fibres(z)
        self.assertLess(np.max(np.abs(np.diff(h))-np.diff(z)), 2e-12)
        self.assertTrue(np.all(h >= np.minimum(self.c-z, self.c+z)-2e-12))
        rng = np.random.default_rng(81024)
        points = rng.normal(size=(10000, 2))*3
        base = self.rule.decisions(points)
        for axis in (0, 1):
            higher = points.copy()
            higher[:, axis] += rng.uniform(0., 2., len(points))
            self.assertTrue(np.all(self.rule.decisions(higher) >= base))

    def test_power_dominates_mixture_on_both_adverse_branches(self):
        improvements = []
        for axis in (0, 1):
            for a in (1.5, 2.5, 4.):
                mean = [a, self.rho*a-np.sqrt(1-self.rho**2)*self.rule.eps[axis]]
                if axis:
                    mean = mean[::-1]
                self.assertGreater(self.rule.direction_margin(mean), 0)
                mixed = ((1-self.mix)*self.under.claim_power(mean, axis, adaptive=True)
                         +self.mix*self.over.claim_power(mean, axis, adaptive=True))
                purified = self.rule.claim_power(mean, axis, adaptive=True)
                improvements.append(purified-mixed)
                self.assertGreaterEqual(purified-mixed, -2e-11)
                self.assertAlmostEqual(self.rule.target_power(a, axis, adaptive=True), purified, places=11)
        self.assertGreater(max(improvements), 1e-4)

    def test_identical_component_and_general_direction_recover_original(self):
        rule = PurifiedStaircaseMixture(self.under, self.under, .37, direction=(1.2, 1.))
        for mean in ((0., 0.), (2., .7), (.5, 3.)):
            self.assertAlmostEqual(rule.intersection_power(mean, adaptive=True),
                                   self.under.intersection_power(mean, adaptive=True), places=10)
            for axis in (0, 1):
                self.assertAlmostEqual(rule.claim_power(mean, axis, adaptive=True),
                                       self.under.claim_power(mean, axis, adaptive=True), places=10)

    def test_analytic_regret_derivative_and_scalar_maximum(self):
        for direction in ((1., 1.), (1.2, 1.)):
            rule = PurifiedStaircaseMixture(self.under, self.over, self.mix, direction=direction)
            for axis in (0, 1):
                a, step = 2.8, 2e-4
                numeric = (rule.regret(a+step, axis, adaptive=True)
                           -rule.regret(a-step, axis, adaptive=True))/(2*step)
                self.assertAlmostEqual(rule.regret(a, axis, derivative=True, adaptive=True), numeric, places=8)
                worst_a, worst_risk = worst_on_interval(rule, (1.5, 4.), axis)
                grid = [rule.regret(v, axis) for v in np.linspace(1.5, 4., 81)]
                self.assertGreaterEqual(worst_risk+1e-10, max(grid))
                self.assertTrue(1.5 <= worst_a <= 4.)

    def test_three_components_and_empty_component_tail_stability(self):
        empty = StaircaseRule([-np.inf, self.c, np.inf], [np.inf, np.inf],
                              self.rho, eps_e=.35, eps_b=.65)
        rule = PurifiedStaircaseMixture(rules=[empty, self.under, self.over],
                                      weights=[.1, .3, .6])
        expected = (.3*self.under.intersection_power(adaptive=True)
                    +.6*self.over.intersection_power(adaptive=True))
        self.assertAlmostEqual(rule.intersection_power(adaptive=True), expected, places=11)
        self.assertTrue(np.all(np.isfinite(rule.boundary_in_fibres(np.array([-100., 100.])))))

    def test_invalid_direction_and_mixture(self):
        near_boundary = PurifiedStaircaseMixture(self.under, self.over, self.mix,
                                                direction=(2.+1e-13, 1.))
        self.assertTrue(np.all(near_boundary.omega >= 0))
        self.assertTrue(np.array_equal(
            [near_boundary.dx, near_boundary.dy],
            np.array([[1., self.rho], [self.rho, 1.]]) @ near_boundary.omega))
        with self.assertRaises(ValueError):
            PurifiedStaircaseMixture(self.under, self.over, self.mix, direction=(3., 1.))
        with self.assertRaises(ValueError):
            PurifiedStaircaseMixture(self.under, self.over, 1.1)


if __name__ == '__main__':
    unittest.main()


==> anc/tests/test_research.py <==
"""Mathematical and independent numerical checks, using the standard library."""

import unittest
import numpy as np
from scipy.special import ndtr

from enrichment_minimax.model import covariance
from enrichment_minimax.procedures import PairRule, BenchmarkRule, SingleGateRule
from enrichment_minimax.optimize import solve_continuum, solve_two_point, worst_on_interval, solve_rectangular


class ModelTests(unittest.TestCase):
    def test_covariance_derivation_against_stratum_sampling(self):
        p,vs,vc = .3, .7, 1.2
        vf,rho = covariance(p,vs,vc)
        rng = np.random.default_rng(8093)
        s,c = rng.normal(size=(2,150000))*np.sqrt([[vs],[vc]])
        f = p*s+(1-p)*c
        self.assertAlmostEqual(np.var(f),vf,delta=.007)
        self.assertAlmostEqual(np.corrcoef(s,f)[0,1],rho,delta=.007)
        for p in [.2,.4,.6,.8]:
            _,r = covariance(p,1/p,1/(1-p))
            self.assertAlmostEqual(r,np.sqrt(p),places=13)

    def test_independent_single_gate_probability(self):
        rule=SingleGateRule(0,0)
        a=2.3
        # Target F along its ray; chosen S gate remains null and independent.
        self.assertAlmostEqual(rule.target_power(a,1),.025*ndtr(a-rule.c),places=11)


class ProcedureTests(unittest.TestCase):
    def test_size_and_symmetry_independent_quadrature(self):
        for rho in [0,.4,.8,np.sqrt(.8)]:
            r=PairRule(2.4,2.4,.5,rho)
            self.assertAlmostEqual(r.intersection_power(adaptive=True),.025,places=9)
            self.assertAlmostEqual(r.regret(2.1,0),r.regret(2.1,1),places=12)

    def test_asymmetry_derivative_and_monotonicity(self):
        r=PairRule(1.5,3.1,.37,.7)
        a,h=2.2,1e-5
        fd=(r.regret(a+h,0)-r.regret(a-h,0))/(2*h)
        self.assertAlmostEqual(fd,r.regret(a,0,derivative=True),places=8)
        rng=np.random.default_rng(921)
        z=rng.normal(size=(12000,2))*2
        self.assertTrue(np.all(r.decisions(z)<=r.decisions(z+np.abs(rng.normal(size=z.shape)))))
        for j in [0,1]:
            vals=[r.target_power(x,j) for x in np.linspace(.3,5,40)]
            self.assertGreaterEqual(min(np.diff(vals)),-1e-12)

    def test_full_and_partial_nulls(self):
        means=[(0,0),(-1,0),(0,-2),(-2,-2),(0,2),(0,7),(2,0),(7,0),(-.2,3),(3,-.2)]
        rules=[PairRule(1.7,3,.4,.65)]+[BenchmarkRule(n,.65) for n in ["bonferroni","simes","max_z","dunnett_tamhane"]]
        for r in rules:
            for m in means:
                self.assertLessEqual(r.fwer(m,adaptive=True),.025+2e-9)

    def test_independent_benchmark_calibration(self):
        b=BenchmarkRule("bonferroni",0)
        s=BenchmarkRule("simes",0)
        m=BenchmarkRule("max_z",0)
        self.assertAlmostEqual(b.intersection_power(),1-(1-.025/2)**2,places=10)
        self.assertAlmostEqual(s.intersection_power(),.025,places=10)
        self.assertAlmostEqual(m.intersection_power(),.025,places=10)

    def test_ray_integrals_match_actual_joint_decisions(self):
        r=PairRule(1.8,2.8,.45,.6)
        rng=np.random.default_rng(170)
        z=rng.multivariate_normal([0,0],[[1,.6],[.6,1]],size=220000)
        a=2.5
        for j,mu in [(0,np.array([a,.6*a])),(1,np.array([.6*a,a]))]:
            estimate=r.decisions(z+mu)[:,j].mean()
            self.assertAlmostEqual(estimate,r.target_power(a,j),delta=.0045)


class OptimizationTests(unittest.TestCase):
    def test_unequal_two_point_equalizer(self):
        r,d=solve_two_point(1.5,2,np.sqrt(.4))
        self.assertAlmostEqual(*d["regrets"],places=8)
        self.assertGreater(abs(d["powers"][0]-d["powers"][1]),.1)
        self.assertTrue(0<r.q<1)

    def test_continuum_and_maximin_are_different(self):
        r,d=solve_continuum((1.5,4),(2,4.5),np.sqrt(.4))
        self.assertLess(d["numerical_gap"],2e-7)
        self.assertGreater(d["worst_amplitudes"][0],1.5+.1)
        self.assertAlmostEqual(d["worst_amplitudes"][0],d["worst_amplitudes"][1],places=5)
        mm,_=solve_two_point(1.5,2,np.sqrt(.4),objective="power")
        worst_mm=max(worst_on_interval(mm,iv,j)[1] for j,iv in enumerate([(1.5,4),(2,4.5)]))
        self.assertGreater(worst_mm,d["primal_upper"]+1e-3)
        for j,iv in enumerate([(1.5,4),(2,4.5)]):
            grid=np.linspace(*iv,101)
            gridmax=max(r.regret(a,j) for a in grid)
            self.assertLessEqual(gridmax,d["primal_upper"]+1e-9)

    def test_main_example_is_existing_dunnett_tamhane_rule(self):
        r,d=solve_continuum((1.5,4),(2,4.5),np.sqrt(.4))
        dt=BenchmarkRule("dunnett_tamhane",np.sqrt(.4))
        self.assertGreater(np.exp(r.loggates-r.logk).sum(),1)
        self.assertAlmostEqual(r._crit(0),dt.cut,places=7)
        self.assertAlmostEqual(r._crit(1),dt.cut,places=7)
        for j in [0,1]:
            for a in [1.5,2,2.5,3,4]:
                self.assertAlmostEqual(r.regret(a,j),dt.regret(a,j),places=7)

    def test_asymmetric_rectangular_comparator(self):
        r=solve_rectangular((1,1.7),(2.5,4.5),np.sqrt(.4))
        self.assertAlmostEqual(r.intersection_power(adaptive=True),.025,places=10)
        self.assertAlmostEqual(worst_on_interval(r,(1,1.7),0)[1],
                               worst_on_interval(r,(2.5,4.5),1)[1],places=9)
        exact,d=solve_continuum((1,1.7),(2.5,4.5),np.sqrt(.4))
        self.assertAlmostEqual(r.regret(1.7,0),d['primal_upper'],places=8)


if __name__ == "__main__":
    unittest.main()


==> anc/tests/test_robustness.py <==
import unittest
import numpy as np
from scipy.special import ndtr
from enrichment_minimax.procedures import RectangularRule,PairRule
from enrichment_minimax.robust_candidate import AdjustedScoreRule
from enrichment_minimax.optimize import worst_on_interval
from enrichment_minimax.robustness import (
    AdverseRisk,solve_robust_rectangle,robust_certificate,corner_score,_defect_integral)
from enrichment_minimax.step_up_analysis import gate_defect


class TransverseRobustnessTests(unittest.TestCase):
    def test_conditional_risk_matches_full_gaussian_claim(self):
        rho=np.sqrt(.4)
        rule=RectangularRule(.43,rho)
        eps=[.12,.07];risk=AdverseRisk(rule,*eps)
        for axis,a in [(0,1.6),(0,2.2),(1,2.7)]:
            mean=[a,rho*a-rule.sd*eps[axis]]
            if axis==1:mean=mean[::-1]
            direct=ndtr(a-rule.c)-rule.claim_power(mean,axis,adaptive=True)
            self.assertAlmostEqual(risk.regret(a,axis),direct,delta=2e-12)
            h=1e-5
            numerical=(risk.regret(a+h,axis)-risk.regret(a-h,axis))/(2*h)
            self.assertAlmostEqual(risk.regret(a,axis,derivative=True),numerical,delta=2e-10)

    def test_adverse_face_and_favourable_offsets(self):
        rho=.7;rule=RectangularRule(.5,rho);a=2.1
        powers=[]
        for delta in [-.2,-.1,0,.1,.2]:
            powers.append(rule.claim_power((a,rho*a+rule.sd*delta),0))
        self.assertTrue(np.all(np.diff(powers)>0))
        self.assertAlmostEqual(AdverseRisk(rule,.2,0).regret(a),
                               ndtr(a-rule.c)-powers[0],delta=1e-12)

    def test_nominal_certificate_recovery(self):
        ivs=((2.8,4),(3.1,4.5));rho=np.sqrt(.4)
        rule=solve_robust_rectangle(*ivs,rho)
        info=robust_certificate(rule,*ivs)
        a,b=info['active_amplitudes']
        old=gate_defect(a,b,*rule.cuts,rule.c,rho)
        self.assertAlmostEqual(info['corner_margin'],old['fit_margin'],delta=1e-12)
        self.assertAlmostEqual(info['defect_integral'],old['defect_integral'],delta=2e-12)
        self.assertAlmostEqual(info['cubic_gap_bound'],old['cubic_bound'],delta=2e-12)

    def test_nonzero_exact_optimality_neighbourhood(self):
        ivs=((1.5,4),(2,4.5));rho=np.sqrt(.4)
        nominal=solve_robust_rectangle(*ivs,rho)
        robust=solve_robust_rectangle(*ivs,rho,.1,.1)
        info=robust_certificate(robust,*ivs,.1,.1)
        self.assertTrue(info['exact_rectangle_certificate'])
        self.assertTrue(np.allclose(nominal.cuts,robust.cuts,atol=1e-10))
        self.assertGreater(info['worst_regret'],robust_certificate(nominal,*ivs)['worst_regret'])
        self.assertGreater(info['corner_margin'],.04)

    def test_asymmetric_radii_require_retuning(self):
        ivs=((1.5,4),(2,4.5));rho=np.sqrt(.4)
        nominal=solve_robust_rectangle(*ivs,rho)
        retuned=solve_robust_rectangle(*ivs,rho,.25,0)
        frozen=robust_certificate(nominal,*ivs,.25,0)
        info=robust_certificate(retuned,*ivs,.25,0)
        self.assertTrue(info['exact_rectangle_certificate'])
        self.assertGreater(frozen['worst_regret']-info['worst_regret'],.003)
        self.assertLess(retuned.cuts[0],nominal.cuts[0])
        self.assertGreater(retuned.cuts[1],nominal.cuts[1])

    def test_robust_corner_integral_and_informative_bound(self):
        ivs=((1.5,4),(2,4.5));rho=np.sqrt(.4)
        rule=solve_robust_rectangle(*ivs,rho,.25,.25)
        info=robust_certificate(rule,*ivs,.25,.25)
        adaptive=_defect_integral(info,rule.c,rho,adaptive=True)
        self.assertFalse(info['exact_rectangle_certificate'])
        self.assertAlmostEqual(info['defect_integral'],adaptive,delta=2e-10)
        self.assertLess(info['defect_integral'],info['cubic_gap_bound'])
        self.assertLess(info['cubic_gap_bound'],(2*ndtr(.25/2)-1)/100)
        self.assertAlmostEqual(rule.intersection_power(adaptive=True),.025,delta=2e-12)

    def test_negative_or_nonfinite_radii_cannot_certify(self):
        rule=RectangularRule(.5,.6)
        for eps in [-.1,np.nan,np.inf]:
            with self.assertRaises(ValueError):AdverseRisk(rule,eps,0)
            with self.assertRaises(ValueError):robust_certificate(rule,(1,3),(1,3),0,eps)
            with self.assertRaises(ValueError):corner_score(2,2,2.2,2.2,1.96,.6,eps,0)

    def test_adjusted_candidate_recovers_nominal_rule(self):
        rho=np.sqrt(.4);ivs=((3.,3.),(3.,3.))
        rect=solve_robust_rectangle(*ivs,rho)
        candidate=AdjustedScoreRule.from_certificate(robust_certificate(rect,*ivs))
        original=PairRule(3,3,.5,rho)
        self.assertTrue(candidate.upper_certificate)
        self.assertAlmostEqual(candidate.logk,original.logk,delta=2e-11)
        self.assertAlmostEqual(candidate.regret(3),original.regret(3),delta=2e-12)

    def test_candidate_bounds_and_independent_decisions(self):
        rho=np.sqrt(.4);ivs=((1.5,4),(2,4.5));eps=.25
        rect=solve_robust_rectangle(*ivs,rho,eps,eps)
        info=robust_certificate(rect,*ivs,eps,eps)
        candidate=AdjustedScoreRule.from_certificate(info)
        self.assertTrue(candidate.upper_certificate)
        a,b=info['active_amplitudes']
        dual=candidate.q*candidate.regret(a)+(1-candidate.q)*candidate.regret(b,1)
        primal=max(worst_on_interval(candidate,iv,i)[1] for i,iv in enumerate(ivs))
        self.assertGreater(info['worst_regret']-primal,8e-5)
        self.assertLessEqual(info['worst_regret']-dual,info['defect_gap_bound']+2e-10)
        self.assertGreaterEqual(primal-dual,-1e-12)
        self.assertAlmostEqual(candidate.intersection_power(adaptive=True),.025,delta=2e-12)
        # Verify the actual decisions separately from the integration code.
        rng=np.random.default_rng(19203)
        z=rng.multivariate_normal([0,0],[[1,rho],[rho,1]],size=220000)
        m=(2.1,rho*2.1-rect.sd*eps)
        predicted=candidate.claim_power(m,0)
        sampled=candidate.decisions(z+np.array(m))[:,0].mean()
        se=np.sqrt(predicted*(1-predicted)/len(z))
        self.assertLess(abs(sampled-predicted),4.5*se)
        knots=np.unique(np.r_[np.linspace(-1,5,241),candidate.c,candidate.cuts])
        xx,yy=np.meshgrid(knots,knots,indexing='ij')
        decisions=candidate.decisions(np.stack([xx,yy],axis=-1)).astype(int)
        self.assertTrue(np.all(np.diff(decisions,axis=0)>=0))
        self.assertTrue(np.all(np.diff(decisions,axis=1)>=0))

    def test_failed_upper_check_remains_explicit(self):
        ivs=((1.5,4),(2,4.5));rho=np.sqrt(.4)
        rect=solve_robust_rectangle(*ivs,rho,.4,.4)
        candidate=AdjustedScoreRule.from_certificate(robust_certificate(rect,*ivs,.4,.4))
        self.assertFalse(candidate.upper_certificate)
        self.assertFalse(candidate.as_dict()['upper_certificate'])


if __name__=='__main__':unittest.main()


==> anc/tests/test_step_up_analysis.py <==
import unittest
import numpy as np

from enrichment_minimax.step_up_analysis import analyze_rectangle,gate_defect,adaptive_defect,dt_plateau
from enrichment_minimax.optimize import solve_continuum
from enrichment_minimax.procedures import BenchmarkRule, PairRule


class StepUpCharacterizationTests(unittest.TestCase):
    def test_dt_plateau_across_correlation_and_alpha(self):
        for alpha in [.01,.025,.05,.2,.5]:
            for rho in [0,.3,.7,.95]:
                d=dt_plateau(rho,alpha)
                self.assertLessEqual(d['regret_mode'],d['midpoint']+2e-9)
                self.assertGreater(d['mode_fit_margin'],0)

    def test_rectangular_exactness_criterion(self):
        for intervals in [((1.5,4),(2,4.5)),((1,1.7),(2.5,4.5))]:
            rule,d=analyze_rectangle(*intervals,np.sqrt(.4))
            self.assertTrue(d['numerical_exactness_criterion'])
            self.assertEqual(d['defect_integral'],0)
            full,fd=solve_continuum(*intervals,np.sqrt(.4))
            self.assertAlmostEqual(d['worst_regret'],fd['primal_upper'],places=8)

    def test_positive_defect_bounds_actual_minimax_loss(self):
        ivs=((2.8,4),(3.1,4.5))
        r,d=analyze_rectangle(*ivs,np.sqrt(.4))
        full,fd=solve_continuum(*ivs,np.sqrt(.4))
        actual=d['worst_regret']-fd['primal_upper']
        self.assertFalse(d['numerical_exactness_criterion'])
        self.assertGreater(actual,1e-8)
        self.assertLessEqual(actual,d['fitted_prior_gap_bound']+2e-9)
        self.assertLessEqual(d['fitted_prior_gap_bound'],d['defect_gap_bound']+2e-12)
        self.assertLessEqual(d['defect_gap_bound'],d['cubic_gap_bound']+2e-12)

    def test_independent_defect_integration(self):
        for ivs,rho in [(((2.8,4),(3.1,4.5)),np.sqrt(.4)),(((3.3,4),(3.3,4)),0)]:
            r,d=analyze_rectangle(*ivs,rho)
            a,b=d['active_amplitudes']
            independent=adaptive_defect(a,b,*r.cuts,r.c,rho)
            self.assertAlmostEqual(d['defect_integral'],independent,delta=1e-12)

    def test_cubic_bound_vanishes_at_fit_boundary(self):
        d=dt_plateau(.6)
        a0=d['symmetric_amplitude_transition']
        vals=[]
        for eps in [.04,.02,.01]:
            a=a0+eps
            bound=gate_defect(a,a,d['t'],d['t'],d['c'],.6)
            self.assertGreater(bound['defect_integral'],0)
            self.assertLessEqual(bound['defect_integral'],bound['cubic_bound'])
            vals.append(bound['cubic_bound'])
        # Locally the coefficient is smooth and positive; halving the departure
        # yields approximately one eighth of the cubic bound.
        self.assertTrue(6.5 < vals[0]/vals[1] < 9.5)
        self.assertTrue(6.5 < vals[1]/vals[2] < 9.5)

    def test_actual_loss_has_sharp_cubic_leading_constant(self):
        rho=np.sqrt(.4)
        p=dt_plateau(rho)
        h0=p['symmetric_amplitude_transition']
        c,t=p['c'],p['t']
        k0=.5*np.exp(h0*t-h0*h0/2)
        density=np.exp(-c*c/(1+rho))/(2*np.pi*np.sqrt(1-rho*rho))
        coefficient=2*k0*density/(3*h0*h0)
        dt=BenchmarkRule('dunnett_tamhane',rho)
        ratios=[]
        for eps in [.1,.05,.025]:
            h=h0+eps
            bayes=PairRule(h,h,.5,rho,order=256)
            loss=dt.regret(h,0,adaptive=True)-bayes.regret(h,0,adaptive=True)
            d=gate_defect(h,h,t,t,c,rho)
            self.assertGreater(loss,0)
            self.assertLess(loss,d['cubic_bound']+1e-12)
            ratios.append(loss/(coefficient*d['deficit']**3))
        self.assertLess(ratios[0],ratios[1])
        self.assertLess(ratios[1],ratios[2])
        self.assertLess(abs(ratios[2]-1),.04)


if __name__=='__main__':
    unittest.main()


==> anc/tests/test_upper_set_grid.py <==
import itertools
import unittest
import numpy as np
from scipy.special import ndtr
from enrichment_minimax.upper_set_grid import (
    upper_set_dp, gaussian_cell_masses, StaircaseRule, UpperSetGrid)
from enrichment_minimax.procedures import RectangularRule
from enrichment_minimax.robustness import AdverseRisk, corner_score


class UpperSetGridTests(unittest.TestCase):
    def test_dynamic_program_matches_exhaustive_upper_sets(self):
        weights = np.array([[.7,-2.,.1,.4],[-.6,.5,-.9,1.],[-1.,.3,.2,-.2]])
        lower = [2,1,0]
        threshold, value = upper_set_dp(weights,lower)
        candidates = []
        for t in itertools.product(range(5),repeat=3):
            if all(t[i]>=lower[i] for i in range(3)) and t[0]>=t[1]>=t[2]:
                candidates.append(sum(weights[i,t[i]:].sum() for i in range(3)))
        self.assertAlmostEqual(value,max(candidates),delta=1e-14)
        self.assertTrue(np.all(np.diff(threshold)<=0))

    def test_integrated_cells_recover_independent_product_including_tails(self):
        x=np.array([-np.inf,-2.,0.,2.1,np.inf])
        y=np.array([-np.inf,-1.,.3,3.,np.inf])
        mean=(1.2,-.7)
        actual=gaussian_cell_masses(x,y,mean,0.,16)
        exact=np.outer(np.diff(ndtr(x-mean[0])),np.diff(ndtr(y-mean[1])))
        np.testing.assert_allclose(actual,exact,atol=3e-15,rtol=2e-14)
        self.assertAlmostEqual(actual.sum(),1.,delta=2e-15)

    def test_staircase_both_axis_risk_matches_continuum_rectangle(self):
        rho=np.sqrt(.4);rect=RectangularRule(.43,rho)
        stair=StaircaseRule([-np.inf,rect.c,rect.cuts[0],np.inf],
                            [rect.cuts[1],rect.c,-np.inf],rho,eps_e=.4,eps_b=.8,order=64)
        risk=AdverseRisk(rect,.4,.8)
        self.assertAlmostEqual(stair.intersection_power(adaptive=True),.025,delta=2e-12)
        for axis in (0,1):
            for a in (1.8,3.2):
                self.assertAlmostEqual(stair.regret(a,axis,adaptive=True),
                                       risk.regret(a,axis,adaptive=True),delta=2e-12)
                self.assertAlmostEqual(stair.regret(a,axis,derivative=True,adaptive=True),
                                       risk.regret(a,axis,derivative=True,adaptive=True),delta=2e-12)

    def test_calibrated_grid_rule_is_upper_and_has_correct_size(self):
        rho=np.sqrt(.4);rect=RectangularRule(.5,rho);a=3.2;eps=.4
        fit=corner_score(a,a,*rect.cuts,rect.c,rho,eps,eps)
        grid=UpperSetGrid(a,a,.5,rho,eps,eps,spacing=.25,extent=6.,
                          anchors=rect.cuts,order=32)
        rule,info=grid.solve(initial_penalty=np.exp(fit['log_k']))
        self.assertAlmostEqual(rule.intersection_power(adaptive=True),.025,delta=2e-10)
        self.assertLess(info['grid_dual_gap'],1e-10)
        self.assertTrue(info['nested_bracket'])
        rng=np.random.default_rng(951)
        z=rng.normal(2.,2.,size=(1000,2))
        larger=z+rng.exponential(.8,size=z.shape)
        self.assertTrue(np.all(rule.decisions(larger)>=rule.decisions(z)))
        self.assertTrue(np.all(~rule.decisions(z) | (z>rule.c)))
        for axis in (0,1):
            h=1e-5
            finite=(rule.regret(a+h,axis)-rule.regret(a-h,axis))/(2*h)
            self.assertAlmostEqual(rule.regret(a,axis,derivative=True),finite,delta=2e-9)
        # The randomized grid optimum includes the anchored rectangle exactly.
        rectangle_average=AdverseRisk(rect,eps,eps).regret(a)
        self.assertLessEqual(info['randomized_grid_prior_regret'],rectangle_average+2e-10)

    def test_probability_interpolation_preserves_the_exact_marginal_gate(self):
        grid=UpperSetGrid(2.,3.,.01,.5,eps_e=2.,eps_b=0.,alpha=.05,
                          spacing=.3,extent=5.,order=24)
        rule,out=grid.solve(iterations=40)
        self.assertTrue(np.all(rule.y_cuts[rule.x_edges[1:]<=rule.c]>=rule.c))
        self.assertAlmostEqual(rule.intersection_power(adaptive=True),.05,delta=3e-9)


if __name__=='__main__':
    unittest.main()

